University of Hawaii 88-inch Telescope Observations of the Interstellar Comet 3I/ATLAS: Spectrophotometric Blue-Sensitive Spectral Time Series Spanning Two Months from Discovery

Interstellar objects are the ejected building blocks of other solar systems. As such, they enable the acquisition of otherwise inaccessible information about nascent extrasolar systems. The discovery of the third interstellar object, 3I/ATLAS, provides an opportunity to explore the properties of a small body from another solar system and to compare it to the small bodies in our own. To that end, we present spectrophotometric observations of 3I/ATLAS taken using the SuperNova Integral Field Spectrograph on the University of Hawaii 2.2-m telescope. Our data includes the earliest $\lambda\leq3800$ A spectrum of 3I/ATLAS, obtained $\sim$12.5 hours after the discovery announcement. Later spectra confirm previously reported cometary activity, including Ni and CN emission. The data show wavelength-varying spectral slopes ($S\approx($0\%-29\%)/1000 A, depending on wavelength range) throughout the pre-perihelion ($r_h=4.4$-$2.5$ au) approach of 3I/ATLAS. We perform synthetic photometry on our spectra and find 3I/ATLAS shows mostly stable color evolution over the period of our observations, with $g-r$ colors ranging from $\sim$0.69-0.75 mag, $r-i$ colors ranging from $\sim$0.26-0.30 mag, and $c-o$ colors ranging from $\sim$0.50-0.55 mag. Ongoing post-perihelion observations of 3I/ATLAS will provide further insight into its potentially extreme composition.

==> anc/CN_nightly_avg_solar_ap2as_cor_night25_230.txt <==
# Night: August 18  rh = 2.9 au
# Wavelength       Flux
# [Angstrom]   [erg/cm^2/s/A]
   3298.68      3.88877e-17
   3301.06     -9.33389e-17
   3303.44     -1.08590e-16
   3305.82     -1.27512e-16
   3308.20     -9.34325e-17
   3310.58      3.83324e-17
   3312.96      8.00927e-18
   3315.34      1.32560e-17
   3317.72      5.21544e-17
   3320.10      1.43128e-17
   3322.48     -1.95882e-18
   3324.86      2.91607e-17
   3327.24      3.30113e-17
   3329.62      8.74591e-18
   3332.00     -4.27077e-17
   3334.38     -7.40803e-17
   3336.76     -8.99858e-17
   3339.14     -5.41002e-17
   3341.52     -4.05428e-17
   3343.90     -2.42150e-17
   3346.28     -6.86614e-18
   3348.66      1.06093e-17
   3351.04     -1.01785e-17
   3353.42     -7.97829e-17
   3355.80     -4.14268e-17
   3358.18     -8.73608e-17
   3360.56     -2.45301e-17
   3362.94      5.77787e-17
   3365.32     -2.26382e-18
   3367.70      6.32043e-17
   3370.08      1.47624e-16
   3372.46      7.33716e-17
   3374.84     -1.38696e-17
   3377.22     -5.84300e-17
   3379.60     -4.28602e-17
   3381.98     -4.81425e-18
   3384.36     -1.36889e-17
   3386.74     -2.45283e-17
   3389.12      3.74696e-17
   3391.50      8.57896e-17
   3393.88      6.43438e-17
   3396.26     -3.74657e-17
   3398.64     -5.64410e-17
   3401.02     -8.01978e-17
   3403.40     -1.38419e-16
   3405.78     -1.09317e-16
   3408.16     -1.12470e-17
   3410.54      1.33909e-16
   3412.92      3.10447e-16
   3415.30      4.16822e-16
   3417.68      1.50905e-16
   3420.06      1.04902e-17
   3422.44     -5.90850e-18
   3424.82     -5.80112e-17
   3427.20     -2.69995e-17
   3429.58     -3.31399e-17
   3431.96     -1.62227e-17
   3434.34     -2.37374e-17
   3436.72     -2.77933e-17
   3439.10     -2.81326e-17
   3441.48      1.42934e-17
   3443.86      2.56910e-17
   3446.24      3.14027e-17
   3448.62      6.85680e-17
   3451.00     -3.76749e-17
   3453.38      4.03585e-17
   3455.76      6.52276e-17
   3458.14      1.22276e-16
   3460.52      1.47304e-16
   3462.90      1.42212e-16
   3465.28      2.88841e-17
   3467.66     -6.60181e-17
   3470.04     -9.43911e-17
   3472.42     -3.70662e-17
   3474.80     -4.73267e-17
   3477.18      4.94294e-17
   3479.56      6.30336e-17
   3481.94      6.73862e-17
   3484.32      5.69678e-17
   3486.70      1.15424e-17
   3489.08      1.69878e-17
   3491.46      6.10638e-17
   3493.84      5.55676e-17
   3496.22      4.80543e-17
   3498.60     -3.37524e-17
   3500.98     -4.57093e-17
   3503.36     -3.16396e-17
   3505.74      1.62373e-18
   3508.12      3.81883e-17
   3510.50      2.53339e-17
   3512.88      8.68889e-17
   3515.26      1.00612e-16
   3517.64      4.58434e-18
   3520.02      2.45953e-17
   3522.40      3.77186e-16
   3524.78      4.97701e-16
   3527.16      1.90275e-16
   3529.54     -2.52999e-17
   3531.92     -3.89448e-17
   3534.30     -4.25702e-17
   3536.68     -1.93775e-18
   3539.06     -2.63157e-17
   3541.44      1.69996e-17
   3543.82      2.78877e-17
   3546.20      5.72895e-17
   3548.58      3.62690e-17
   3550.96      8.64375e-18
   3553.34      8.95254e-17
   3555.72      3.86179e-17
   3558.10      1.68562e-17
   3560.48     -1.11687e-17
   3562.86      1.43008e-17
   3565.24     -4.98412e-17
   3567.62      2.00531e-18
   3570.00      2.63602e-17
   3572.38     -3.25347e-17
   3574.76     -3.21132e-17
   3577.14     -1.09339e-16
   3579.52     -6.31713e-17
   3581.90      2.04320e-17
   3584.28     -5.97145e-17
   3586.66     -4.16227e-17
   3589.04     -6.05817e-17
   3591.42     -5.27214e-17
   3593.80      6.56332e-18
   3596.18     -2.45558e-17
   3598.56     -3.39580e-17
   3600.94     -4.56608e-17
   3603.32     -5.10875e-17
   3605.70     -4.42387e-17
   3608.08     -5.62614e-17
   3610.46     -2.70936e-17
   3612.84      4.33930e-18
   3615.22     -1.11087e-17
   3617.60      1.16477e-17
   3619.98      2.31366e-17
   3622.36      4.52303e-17
   3624.74      5.50015e-17
   3627.12     -8.32674e-18
   3629.50     -2.35360e-17
   3631.88      3.17608e-17
   3634.26      6.01533e-17
   3636.64      3.47766e-17
   3639.02      4.46813e-17
   3641.40      4.49861e-18
   3643.78      4.68215e-17
   3646.16     -2.20729e-17
   3648.54     -7.51053e-17
   3650.92      1.09314e-17
   3653.30      2.27788e-17
   3655.68      9.70872e-18
   3658.06      1.83682e-17
   3660.44      2.41447e-17
   3662.82     -2.02905e-17
   3665.20     -2.83538e-17
   3667.58     -4.86669e-17
   3669.96     -3.23434e-17
   3672.34     -2.47623e-17
   3674.72     -3.21034e-17
   3677.10     -5.45284e-17
   3679.48     -4.43816e-17
   3681.86     -2.81974e-17
   3684.24      1.46444e-17
   3686.62     -1.59844e-17
   3689.00     -3.87946e-17
   3691.38     -7.96902e-18
   3693.76     -7.05879e-18
   3696.14     -3.73312e-17
   3698.52     -2.39391e-17
   3700.90     -2.39095e-17
   3703.28      1.50270e-17
   3705.66      1.88714e-17
   3708.04     -4.20371e-18
   3710.42     -1.16168e-17
   3712.80     -1.97079e-17
   3715.18     -8.41145e-18
   3717.56     -4.31391e-17
   3719.94     -6.92523e-17
   3722.32     -2.53710e-17
   3724.70      1.81954e-17
   3727.08      4.69863e-17
   3729.46      2.63555e-17
   3731.84      3.51997e-17
   3734.22      1.97154e-17
   3736.60      4.19362e-17
   3738.98      4.71007e-17
   3741.36      1.51217e-17
   3743.74     -1.67721e-17
   3746.12      1.34845e-17
   3748.50      4.25900e-17
   3750.88      5.70013e-17
   3753.26     -1.12287e-17
   3755.64     -4.87782e-17
   3758.02     -3.19792e-17
   3760.40     -1.52597e-17
   3762.78     -2.69151e-17
   3765.16     -5.18919e-17
   3767.54     -2.44934e-17
   3769.92     -2.18757e-17
   3772.30     -5.57139e-18
   3774.68      2.83100e-17
   3777.06      1.67650e-17
   3779.44      1.61567e-17
   3781.82     -3.35922e-17
   3784.20     -5.32199e-17
   3786.58     -5.76641e-17
   3788.96     -4.98201e-17
   3791.34     -5.92797e-17
   3793.72     -3.87492e-17
   3796.10     -3.81833e-17
   3798.48     -1.84726e-17
   3800.86      3.09429e-17
   3803.24      6.00709e-18
   3805.62     -2.44789e-17
   3808.00     -5.11244e-17
   3810.38     -5.25737e-17
   3812.76     -2.72370e-17
   3815.14      3.58447e-18
   3817.52     -1.78961e-17
   3819.90     -3.52168e-18
   3822.28     -1.44488e-17
   3824.66     -1.69895e-17
   3827.04     -5.10854e-18
   3829.42      2.45279e-17
   3831.80      3.44428e-17
   3834.18      1.64185e-17
   3836.56      4.03111e-18
   3838.94      2.56598e-17
   3841.32     -2.00799e-17
   3843.70     -1.60857e-17
   3846.08      1.86133e-17
   3848.46     -4.58336e-17
   3850.84     -4.38134e-18
   3853.22      3.30933e-18
   3855.60     -7.65878e-18
   3857.98     -1.51587e-17
   3860.36      1.82081e-17
   3862.74      1.30589e-17
   3865.12      3.00103e-17
   3867.50      1.09735e-16
   3869.88      2.28810e-16
   3872.26      3.00111e-16
   3874.64      2.87721e-16
   3877.02      3.59369e-16
   3879.40      3.52781e-16
   3881.78      1.63005e-16
   3884.16      1.86187e-17
   3886.54     -1.36096e-17
   3888.92      1.67031e-17
   3891.30     -5.19671e-19
   3893.68     -1.72632e-17
   3896.06      1.68559e-17
   3898.44      2.23941e-17
   3900.82      1.18357e-17
   3903.20     -1.47587e-17
   3905.58      1.06153e-17
   3907.96      4.52965e-17
   3910.34      2.28152e-17
   3912.72     -1.23327e-17
   3915.10     -1.17501e-17
   3917.48      1.10191e-17
   3919.86     -1.66294e-17
   3922.24     -5.59449e-17
   3924.62     -5.15859e-17
   3927.00     -5.65904e-17
   3929.38     -9.98166e-18
   3931.76     -4.71904e-17
   3934.14      1.25402e-17
   3936.52      5.05784e-17
   3938.90      5.69935e-17
   3941.28      4.47473e-17
   3943.66      1.89609e-17
   3946.04      5.87999e-17
   3948.42      4.51393e-17
   3950.80      1.25567e-17
   3953.18     -1.32480e-17
   3955.56      1.34487e-17
   3957.94     -2.09326e-17
   3960.32     -1.42151e-17
   3962.70     -3.01291e-17
   3965.08     -5.08643e-17
   3967.46      1.04339e-17
   3969.84      3.42118e-17
   3972.22      4.91531e-17
   3974.60      3.41768e-17
   3976.98      5.48238e-17
   3979.36      3.96113e-17
   3981.74     -4.70337e-18
   3984.12      9.59095e-18
   3986.50      2.25055e-17
   3988.88      4.78351e-17
   3991.26      1.06607e-17
   3993.64      3.25184e-18
   3996.02      1.72978e-17
   3998.40      4.34112e-17
   4000.78      5.08681e-17
   4003.16      2.06166e-17
   4005.54     -3.11668e-17
   4007.92      1.08535e-17
   4010.30      6.15627e-18
   4012.68      8.45119e-18
   4015.06     -6.81584e-18
   4017.44     -2.31662e-17
   4019.82      4.47053e-18
   4022.20     -2.90986e-18
   4024.58      1.96035e-17
   4026.96     -3.33167e-17
   4029.34     -5.19662e-17
   4031.72      1.04580e-17
   4034.10      2.73804e-17
   4036.48      7.16147e-17
   4038.86      1.06906e-16
   4041.24      1.08915e-16
   4043.62      9.91240e-17
   4046.00      9.90223e-17
   4048.38      1.19316e-16
   4050.76      7.09902e-17
   4053.14      8.19087e-17
   4055.52      3.46294e-17
   4057.90     -2.55532e-18
   4060.28     -4.89734e-18
   4062.66     -1.88272e-17
   4065.04      2.13861e-17
   4067.42      3.18754e-17
   4069.80      4.59528e-17
   4072.18      1.05313e-17
   4074.56      1.08780e-18
   4076.94      1.60700e-17
   4079.32      3.80762e-17
   4081.70     -1.59626e-18
   4084.08      5.97276e-18
   4086.46      2.56772e-17
   4088.84      1.02182e-17
   4091.22      2.19971e-17
   4093.60      1.86721e-17
   4095.98      2.90195e-17
   4098.36      3.05130e-17
   4100.74      5.39344e-17
   4103.12      6.55623e-17
   4105.50      2.59954e-17
   4107.88      5.12103e-18
   4110.26      8.75413e-18
   4112.64     -1.12951e-17
   4115.02     -1.87365e-17
   4117.40     -4.83815e-17
   4119.78     -1.57168e-17
   4122.16      2.03515e-17
   4124.54      1.60617e-17
   4126.92      2.75199e-17
   4129.30      3.41443e-17
   4131.68      2.42870e-17
   4134.06      2.60586e-17
   4136.44      3.36909e-17
   4138.82      1.47998e-17
   4141.20      2.31446e-17
   4143.58      2.62402e-17
   4145.96      8.78801e-18
   4148.34     -3.59489e-18
   4150.72      1.99759e-17
   4153.10      1.73556e-17
   4155.48     -5.98904e-18
   4157.86      1.56240e-18
   4160.24      1.36943e-17
   4162.62     -3.08194e-17
   4165.00     -2.67617e-18
   4167.38      2.25998e-17
   4169.76      1.64950e-18
   4172.14      5.83985e-17
   4174.52      3.82153e-17
   4176.90      6.06683e-17
   4179.28     -3.56979e-18
   4181.66     -4.95416e-18
   4184.04     -1.19713e-17
   4186.42      1.19750e-17
   4188.80      4.16271e-18
   4191.18      3.91789e-18
   4193.56     -3.89701e-17
   4195.94     -4.25829e-17
   4198.32     -3.87168e-17
   4200.70      8.05513e-18
   4203.08      3.36026e-17
   4205.46      2.09848e-17
   4207.84      2.22617e-17
   4210.22      2.87808e-18
   4212.60     -1.94806e-18
   4214.98      9.80762e-18
   4217.36     -2.30530e-17
   4219.74     -2.66854e-17
   4222.12     -4.78527e-17
   4224.50     -4.41871e-17
   4226.88     -3.44447e-17
   4229.26     -3.16940e-17
   4231.64     -2.20140e-17
   4234.02     -2.94574e-18
   4236.40      7.57911e-18
   4238.78      2.60889e-17
   4241.16      2.11196e-17
   4243.54      2.47100e-18
   4245.92      9.79701e-18
   4248.30      1.08259e-17
   4250.68     -1.61129e-17
   4253.06     -2.29546e-17
   4255.44     -1.72859e-17
   4257.82     -2.31710e-17
   4260.20      6.72876e-18
   4262.58      3.10753e-17
   4264.96      1.03365e-17
   4267.34     -1.03221e-17
   4269.72     -5.32812e-17
   4272.10     -3.21780e-17
   4274.48     -3.28403e-18
   4276.86     -1.32103e-17
   4279.24     -3.19147e-17
   4281.62     -4.33415e-17
   4284.00     -4.94880e-17
   4286.38     -1.97198e-17
   4288.76     -6.71010e-18
   4291.14     -2.87059e-18
   4293.52     -3.02236e-17
   4295.90     -5.52450e-17
   4298.28     -3.51938e-17
   4300.66     -2.07419e-17
   4303.04     -4.19816e-17
   4305.42     -4.16546e-17
   4307.80     -3.40040e-17
   4310.18      3.89207e-18
   4312.56      3.02611e-17
   4314.94      2.73301e-17
   4317.32      4.46357e-18
   4319.70     -3.29464e-17
   4322.08     -2.40569e-17
   4324.46     -4.90909e-18
   4326.84      2.20566e-17
   4329.22      1.52482e-17
   4331.60      6.10604e-18
   4333.98     -4.77591e-18
   4336.36     -1.62301e-17
   4338.74      2.19826e-17
   4341.12      5.95861e-17
   4343.50      4.38424e-17
   4345.88      2.52277e-17
   4348.26      1.13398e-18
   4350.64     -1.00728e-18
   4353.02      8.00171e-18
   4355.40     -1.34598e-17
   4357.78     -2.70043e-17
   4360.16     -1.68261e-17
   4362.54     -1.82313e-17
   4364.92     -4.78047e-18
   4367.30      3.45517e-17
   4369.68      3.01059e-17
   4372.06     -3.00259e-19
   4374.44     -1.63292e-17
   4376.82      7.46665e-18
   4379.20     -6.15156e-18
   4381.58     -3.92604e-17
   4383.96     -2.70126e-17
   4386.34     -6.43029e-18
   4388.72     -1.09224e-17
   4391.10     -8.46866e-18
   4393.48      5.76221e-18
   4395.86      5.57764e-18
   4398.24     -4.63215e-18
   4400.62     -6.80644e-18
   4403.00     -4.64711e-19
   4405.38     -6.02231e-18
   4407.76     -2.57789e-20
   4410.14      2.68540e-17
   4412.52      2.31367e-17
   4414.90      1.88135e-17
   4417.28      3.58414e-17
   4419.66      2.90897e-17
   4422.04      1.71300e-17
   4424.42      6.12400e-18
   4426.80     -7.41797e-19
   4429.18     -2.11365e-17
   4431.56     -3.42648e-17
   4433.94     -3.03414e-17
   4436.32     -1.88972e-17
   4438.70     -2.64499e-17
   4441.08     -1.62148e-17
   4443.46      6.71325e-18
   4445.84      1.37933e-17
   4448.22     -1.09605e-17
   4450.60     -6.33988e-18
   4452.98     -4.38626e-18
   4455.36     -1.93686e-17
   4457.74     -1.15244e-17
   4460.12     -1.88163e-17
   4462.50     -1.35017e-18
   4464.88      1.93665e-17
   4467.26     -4.41590e-18
   4469.64     -1.86669e-17
   4472.02     -5.90162e-18
   4474.40     -1.72750e-17
   4476.78     -3.00420e-17
   4479.16     -4.10501e-17
   4481.54     -1.12527e-17
   4483.92     -5.37300e-18
   4486.30     -3.07553e-17
   4488.68     -4.65385e-17
   4491.06     -1.16984e-17
   4493.44      1.62374e-17
   4495.82      3.91479e-18
   4498.20     -9.88697e-18
   4500.58      2.03616e-18
   4502.96     -9.90555e-18
   4505.34     -1.34013e-17
   4507.72     -3.11084e-17
   4510.10     -3.63724e-17
   4512.48     -4.62418e-17
   4514.86     -3.67813e-17
   4517.24     -2.10628e-17
   4519.62     -1.02922e-17
   4522.00     -2.81373e-17
   4524.38      7.78939e-19
   4526.76     -2.65489e-18
   4529.14      4.57254e-17
   4531.52      4.16632e-17
   4533.90      2.87679e-17
   4536.28      6.07016e-17
   4538.66      4.74515e-17
   4541.04     -3.20564e-18
   4543.42      1.59483e-17
   4545.80     -2.95462e-18
   4548.18      1.80350e-17
   4550.56      2.70529e-17
   4552.94      3.11645e-17
   4555.32     -1.20324e-17
   4557.70     -1.71460e-17
   4560.08      3.98778e-18
   4562.46     -1.38766e-17
   4564.84     -5.16660e-18
   4567.22     -1.41864e-17
   4569.60     -4.54059e-18
   4571.98     -5.63713e-18
   4574.36      2.12675e-17
   4576.74      1.79846e-17
   4579.12     -4.77229e-19
   4581.50      2.49115e-17
   4583.88     -1.03837e-17
   4586.26     -1.51146e-17
   4588.64     -3.73789e-19
   4591.02     -1.04785e-17
   4593.40     -4.28625e-18
   4595.78      1.36472e-17
   4598.16      8.25316e-18
   4600.54     -8.02238e-18
   4602.92     -1.83685e-17
   4605.30      5.96291e-18
   4607.68     -1.96269e-17
   4610.06      4.42446e-18
   4612.44     -8.77601e-18
   4614.82     -4.05947e-18
   4617.20     -2.25345e-17
   4619.58      8.12624e-19
   4621.96      1.60749e-17
   4624.34     -3.21135e-18
   4626.72     -3.07916e-17
   4629.10     -1.45532e-17
   4631.48     -1.01334e-17
   4633.86     -8.77575e-18
   4636.24     -9.22426e-18
   4638.62     -1.41900e-17
   4641.00     -4.28312e-18
   4643.38     -2.44991e-17
   4645.76     -1.71493e-17
   4648.14     -2.10855e-17
   4650.52     -2.15789e-17
   4652.90     -2.47374e-18
   4655.28     -1.60102e-17
   4657.66     -2.77580e-18
   4660.04     -3.46991e-18
   4662.42     -1.46219e-17
   4664.80     -3.74469e-17
   4667.18     -1.22293e-17
   4669.56     -6.89255e-19
   4671.94     -1.23046e-17
   4674.32     -7.90482e-18
   4676.70      4.25867e-18
   4679.08      4.54820e-18
   4681.46     -7.24332e-18
   4683.84      7.73313e-18
   4686.22      4.51345e-18
   4688.60      6.28310e-18
   4690.98      1.36471e-17
   4693.36     -3.15354e-20
   4695.74     -6.26030e-18
   4698.12     -1.55287e-17
   4700.50     -3.28199e-17
   4702.88     -9.54120e-18
   4705.26      1.55772e-17
   4707.64      1.46441e-17
   4710.02      1.89406e-17
   4712.40      1.99866e-17
   4714.78      9.82766e-18
   4717.16      1.50811e-18
   4719.54      7.05744e-18
   4721.92      8.06983e-18
   4724.30     -2.72540e-17
   4726.68     -1.53242e-17
   4729.06     -1.98807e-18
   4731.44      1.79483e-17
   4733.82      1.19980e-17
   4736.20     -3.66707e-18
   4738.58     -1.45045e-17
   4740.96     -1.28737e-17
   4743.34     -6.37998e-18
   4745.72      1.48999e-17
   4748.10     -2.04434e-18
   4750.48     -1.67441e-17
   4752.86     -1.07603e-17
   4755.24     -1.68030e-17
   4757.62     -6.06290e-18
   4760.00     -7.18008e-19
   4762.38      2.76989e-19
   4764.76     -1.27184e-17
   4767.14     -7.09359e-18
   4769.52      2.55463e-17
   4771.90      4.63044e-17
   4774.28      3.72832e-17
   4776.66      8.50454e-18
   4779.04      3.70550e-18
   4781.42      5.17069e-18
   4783.80     -1.04528e-18
   4786.18      9.83764e-18
   4788.56      1.10383e-17
   4790.94      8.11539e-18
   4793.32      1.38270e-17
   4795.70     -9.60726e-18
   4798.08     -1.60240e-17
   4800.46      2.12136e-17
   4802.84      1.84843e-17
   4805.22      1.15479e-17
   4807.60      2.37608e-17
   4809.98      1.48832e-17
   4812.36      1.62906e-17
   4814.74      5.74954e-17
   4817.12      3.31271e-17
   4819.50      1.06559e-17
   4821.88      2.40162e-17
   4824.26      1.70615e-17
   4826.64      1.55759e-17
   4829.02      1.30127e-17
   4831.40      6.51918e-18
   4833.78      3.16040e-17
   4836.16      1.76695e-17
   4838.54     -2.45283e-17
   4840.92     -1.07138e-17
   4843.30      1.40628e-17
   4845.68      1.77302e-17
   4848.06      2.35554e-17
   4850.44      7.22423e-18
   4852.82      1.81071e-18
   4855.20     -8.32412e-18
   4857.58      2.72597e-17
   4859.96      9.22316e-17
   4862.34      1.12256e-16
   4864.72      7.67773e-17
   4867.10      6.00068e-17
   4869.48      2.06400e-17
   4871.86     -2.61092e-18
   4874.24     -3.54263e-18
   4876.62      1.60941e-17
   4879.00      2.87116e-17
   4881.38      1.06013e-17
   4883.76      5.61818e-18
   4886.14      1.75196e-17
   4888.52      3.67029e-17
   4890.90      3.06117e-17
   4893.28      3.68052e-17
   4895.66      2.64045e-17
   4898.04      3.21226e-17
   4900.42      1.06216e-17
   4902.80      3.45097e-18
   4905.18     -8.39242e-18
   4907.56     -1.16302e-17
   4909.94     -5.44057e-18
   4912.32      2.94012e-18
   4914.70     -7.99594e-18
   4917.08     -3.95498e-17
   4919.46     -1.85255e-17
   4921.84      1.10233e-17
   4924.22      2.10109e-18
   4926.60      3.40380e-17
   4928.98     -6.76858e-18
   4931.36      1.40460e-18
   4933.74      1.03832e-18
   4936.12      1.24309e-17
   4938.50      4.02907e-17
   4940.88      1.45863e-17
   4943.26      7.10574e-18
   4945.64     -1.37653e-17
   4948.02      7.74866e-18
   4950.40      7.18873e-18
   4952.78     -1.21008e-17
   4955.16     -3.05368e-17
   4957.54      7.25007e-18
   4959.92      1.12619e-17
   4962.30     -2.98094e-18
   4964.68      8.25706e-18
   4967.06      3.67520e-17
   4969.44      1.57552e-17
   4971.82      1.80236e-17
   4974.20      2.71586e-18
   4976.58      3.36833e-19
   4978.96     -3.71410e-17
   4981.34     -4.17527e-17
   4983.72     -1.27747e-17
   4986.10     -1.64949e-17
   4988.48     -1.51813e-17
   4990.86     -8.39765e-18
   4993.24     -3.41971e-18
   4995.62     -2.06716e-17
   4998.00     -5.84726e-17
   5000.38     -4.78305e-17
   5002.76     -1.50631e-17
   5005.14     -1.49144e-17
   5007.52     -1.45058e-17
   5009.90     -1.65038e-17
   5012.28      1.17461e-18
   5014.66     -2.56929e-17
   5017.04     -1.28778e-18
   5019.42      1.23723e-18
   5021.80      5.82720e-18
   5024.18     -9.49315e-18
   5026.56     -2.28153e-17
   5028.94     -1.20212e-17
   5031.32     -1.66271e-17
   5033.70     -4.98247e-17
   5036.08     -5.64355e-17
   5038.46     -4.23941e-17
   5040.84      1.26640e-17
   5043.22      1.54595e-17
   5045.60     -1.25629e-17
   5047.98     -9.14381e-18
   5050.36     -1.11341e-17
   5052.74     -1.52122e-17
   5055.12     -9.55988e-18
   5057.50     -1.67615e-17
   5059.88     -2.33114e-17
   5062.26     -9.73320e-18
   5064.64     -5.99178e-19
   5067.02     -2.20298e-17
   5069.40     -3.73313e-17
   5071.78     -1.65819e-17
   5074.16      2.05632e-17
   5076.54     -4.45685e-18
   5078.92     -2.38769e-18
   5081.30     -3.04901e-19
   5083.68     -1.93175e-17
   5086.06     -2.07835e-17
   5088.44      2.42400e-17
   5090.82      1.77809e-17
   5093.20      7.97804e-18
   5095.58     -3.18380e-17
   5097.96     -1.12797e-17
   5100.34      3.38962e-17
   5102.72      4.06882e-17
   5105.10      7.73031e-17
   5107.48      3.70272e-17
   5109.86     -8.27311e-19
   5112.24      1.90951e-17
   5114.62      6.99748e-17
   5117.00      5.76353e-17
   5119.38      3.33197e-17
   5121.76      3.75791e-17
   5124.14      3.14761e-17
   5126.52      2.38742e-17
   5128.90      1.50300e-17
   5131.28      1.73954e-17
   5133.66      1.21318e-17
   5136.04     -8.37978e-18
   5138.42     -7.97068e-18
   5140.80      1.45685e-17
   5143.18      8.09303e-18
   5145.56     -8.71535e-18
   5147.94     -2.14206e-17
   5150.32      1.02068e-17


==> anc/CN_nightly_avg_solar_ap2as_cor_night25_235.txt <==
# Night: August 23  rh = 2.8 au
# Wavelength       Flux
# [Angstrom]   [erg/cm^2/s/A]
   3298.68     -4.66397e-17
   3301.06     -2.53198e-17
   3303.44     -1.38149e-17
   3305.82     -3.09162e-16
   3308.20     -7.77700e-17
   3310.58      1.92392e-17
   3312.96     -2.67482e-17
   3315.34     -1.52221e-16
   3317.72      9.77087e-17
   3320.10      6.94954e-17
   3322.48      1.83283e-17
   3324.86     -1.22818e-16
   3327.24     -6.15397e-17
   3329.62      7.43237e-17
   3332.00      5.26412e-17
   3334.38      8.56820e-17
   3336.76      3.11334e-17
   3339.14     -1.66493e-16
   3341.52     -1.83930e-16
   3343.90     -3.24626e-17
   3346.28     -2.06095e-17
   3348.66      8.73325e-17
   3351.04      4.50295e-17
   3353.42     -6.09173e-17
   3355.80      2.81468e-17
   3358.18     -2.71131e-17
   3360.56     -1.71400e-17
   3362.94     -2.04846e-17
   3365.32     -3.74901e-17
   3367.70      1.12807e-16
   3370.08      2.61507e-16
   3372.46      1.10354e-16
   3374.84      9.07422e-17
   3377.22      1.00355e-16
   3379.60      8.37739e-17
   3381.98      3.59854e-17
   3384.36     -1.42419e-16
   3386.74     -1.12872e-16
   3389.12      9.30941e-18
   3391.50      1.47260e-16
   3393.88      2.23054e-16
   3396.26      2.07895e-18
   3398.64     -1.26225e-16
   3401.02     -1.33984e-16
   3403.40     -7.04374e-17
   3405.78     -1.18343e-16
   3408.16     -1.00036e-16
   3410.54      2.02878e-16
   3412.92      8.74740e-16
   3415.30      9.49698e-16
   3417.68      1.69862e-16
   3420.06     -1.38661e-16
   3422.44     -1.02360e-16
   3424.82     -1.09327e-16
   3427.20     -1.15982e-16
   3429.58     -9.07389e-17
   3431.96      2.83667e-17
   3434.34      2.08139e-17
   3436.72      1.47247e-17
   3439.10     -4.77537e-17
   3441.48     -3.86179e-17
   3443.86      2.61366e-17
   3446.24      6.21827e-17
   3448.62      4.08154e-18
   3451.00      2.46430e-17
   3453.38     -9.14817e-17
   3455.76      3.80493e-17
   3458.14      1.94519e-16
   3460.52      3.45109e-16
   3462.90      2.26445e-16
   3465.28     -4.15569e-17
   3467.66     -4.65797e-17
   3470.04     -1.68185e-17
   3472.42      4.74379e-17
   3474.80     -8.51285e-17
   3477.18     -3.89353e-17
   3479.56      3.19078e-17
   3481.94      4.56721e-17
   3484.32     -1.22455e-17
   3486.70     -4.12314e-17
   3489.08      4.83396e-18
   3491.46      8.78094e-17
   3493.84      7.56631e-17
   3496.22     -2.81531e-17
   3498.60     -7.99972e-18
   3500.98     -8.60911e-17
   3503.36     -8.47768e-17
   3505.74     -1.27138e-17
   3508.12      1.75184e-17
   3510.50      8.40824e-17
   3512.88      2.16945e-16
   3515.26      2.77876e-16
   3517.64      9.21467e-17
   3520.02      1.66091e-16
   3522.40      6.65887e-16
   3524.78      9.19225e-16
   3527.16      3.67728e-16
   3529.54      4.36096e-17
   3531.92      1.67150e-17
   3534.30     -7.27819e-17
   3536.68     -1.51654e-16
   3539.06     -7.34334e-17
   3541.44     -9.96231e-17
   3543.82      5.25685e-17
   3546.20      4.93866e-17
   3548.58      1.31418e-17
   3550.96     -3.59997e-17
   3553.34     -3.87459e-18
   3555.72     -2.09595e-17
   3558.10     -3.90961e-17
   3560.48     -9.49088e-17
   3562.86     -5.63641e-17
   3565.24     -3.77585e-18
   3567.62     -4.48311e-17
   3570.00     -1.10992e-17
   3572.38     -1.16407e-17
   3574.76      4.07523e-17
   3577.14     -3.66351e-17
   3579.52     -5.11890e-17
   3581.90     -1.61099e-17
   3584.28     -1.51979e-17
   3586.66     -3.93491e-17
   3589.04     -8.74609e-17
   3591.42     -7.67068e-17
   3593.80     -6.59548e-17
   3596.18     -4.92673e-17
   3598.56     -4.66654e-17
   3600.94     -5.45780e-17
   3603.32     -2.57988e-17
   3605.70     -5.70484e-17
   3608.08      7.25963e-17
   3610.46      1.04939e-16
   3612.84     -3.57827e-17
   3615.22      4.62612e-17
   3617.60      6.43095e-17
   3619.98      1.80625e-16
   3622.36      1.05312e-16
   3624.74      4.96993e-17
   3627.12      2.48067e-17
   3629.50      1.33669e-17
   3631.88      9.37719e-17
   3634.26      3.31007e-17
   3636.64     -9.21137e-18
   3639.02      4.87995e-17
   3641.40      6.87522e-17
   3643.78      2.07782e-17
   3646.16     -2.91264e-18
   3648.54      3.57347e-18
   3650.92      3.76125e-17
   3653.30      7.31263e-18
   3655.68     -3.17126e-17
   3658.06     -1.54873e-17
   3660.44     -2.75531e-17
   3662.82      6.69343e-17
   3665.20      3.48864e-17
   3667.58      2.82079e-17
   3669.96     -2.51141e-17
   3672.34      2.07588e-17
   3674.72      4.30715e-17
   3677.10      2.80031e-18
   3679.48     -3.58831e-17
   3681.86     -5.01928e-17
   3684.24     -3.61032e-17
   3686.62      3.68159e-17
   3689.00      2.34433e-17
   3691.38      3.48154e-17
   3693.76     -8.94923e-18
   3696.14      1.04959e-18
   3698.52      1.72920e-17
   3700.90      5.75190e-17
   3703.28     -1.02148e-17
   3705.66     -5.14719e-17
   3708.04     -5.44634e-17
   3710.42     -3.29949e-17
   3712.80      7.08635e-18
   3715.18     -3.28865e-18
   3717.56      3.12417e-18
   3719.94     -1.26585e-17
   3722.32      3.30334e-19
   3724.70      2.14219e-17
   3727.08      4.48512e-17
   3729.46     -1.87668e-17
   3731.84     -5.70587e-17
   3734.22     -4.37885e-18
   3736.60      3.84614e-17
   3738.98      5.15838e-17
   3741.36     -1.33290e-17
   3743.74     -2.54276e-17
   3746.12     -4.91707e-17
   3748.50      2.22430e-17
   3750.88      7.65917e-17
   3753.26     -1.92306e-17
   3755.64     -7.52758e-17
   3758.02      1.53143e-18
   3760.40     -7.01357e-17
   3762.78     -1.03400e-16
   3765.16     -6.29637e-17
   3767.54     -3.33206e-17
   3769.92     -2.69251e-17
   3772.30      7.94252e-18
   3774.68      2.35192e-17
   3777.06     -3.61154e-17
   3779.44     -6.35559e-17
   3781.82     -2.37847e-17
   3784.20     -1.77041e-17
   3786.58     -4.96341e-17
   3788.96     -8.93526e-17
   3791.34     -6.52325e-17
   3793.72      5.40162e-18
   3796.10      3.96099e-17
   3798.48      1.62309e-17
   3800.86     -7.05805e-18
   3803.24     -2.70976e-17
   3805.62     -3.46295e-17
   3808.00     -4.87299e-17
   3810.38     -4.86250e-17
   3812.76     -5.62792e-17
   3815.14     -7.22101e-17
   3817.52     -1.54314e-17
   3819.90     -4.01334e-17
   3822.28     -5.95838e-17
   3824.66     -2.06416e-17
   3827.04      1.40006e-19
   3829.42      2.83940e-18
   3831.80      1.29502e-17
   3834.18      8.50748e-18
   3836.56     -1.89046e-17
   3838.94     -2.34553e-17
   3841.32     -6.57054e-18
   3843.70      4.28482e-18
   3846.08      4.23594e-20
   3848.46     -6.92348e-17
   3850.84     -4.51102e-17
   3853.22     -2.23779e-17
   3855.60      3.79134e-17
   3857.98      5.76039e-17
   3860.36      4.48893e-17
   3862.74      3.21556e-17
   3865.12      1.10386e-16
   3867.50      3.35036e-16
   3869.88      5.71298e-16
   3872.26      5.64596e-16
   3874.64      5.56185e-16
   3877.02      7.00996e-16
   3879.40      6.73311e-16
   3881.78      3.24484e-16
   3884.16      3.46920e-17
   3886.54      5.77005e-18
   3888.92      4.56974e-17
   3891.30      4.20363e-17
   3893.68     -2.37393e-18
   3896.06     -5.99483e-18
   3898.44     -1.21450e-17
   3900.82      1.96042e-17
   3903.20      6.84808e-17
   3905.58      9.51580e-17
   3907.96      7.25699e-17
   3910.34      4.12411e-18
   3912.72      1.65321e-17
   3915.10     -6.58297e-18
   3917.48     -4.35684e-17
   3919.86     -3.92529e-17
   3922.24     -3.95197e-17
   3924.62     -3.51238e-17
   3927.00     -1.46534e-17
   3929.38      8.47391e-18
   3931.76      3.66388e-17
   3934.14      1.47388e-17
   3936.52      2.05303e-17
   3938.90      4.21941e-17
   3941.28     -1.91015e-17
   3943.66      3.12740e-19
   3946.04      3.02839e-17
   3948.42      3.96451e-17
   3950.80      1.09782e-17
   3953.18      1.96902e-17
   3955.56      4.15269e-17
   3957.94      2.83449e-17
   3960.32      6.48951e-18
   3962.70      2.83726e-17
   3965.08      3.83728e-18
   3967.46      2.31420e-17
   3969.84      3.91810e-17
   3972.22      8.30408e-17
   3974.60      2.99267e-17
   3976.98      1.40694e-17
   3979.36      3.87232e-17
   3981.74      5.07259e-17
   3984.12     -2.33609e-17
   3986.50      4.85777e-18
   3988.88     -2.60168e-19
   3991.26      5.62393e-18
   3993.64     -1.62822e-17
   3996.02     -8.17186e-19
   3998.40     -9.82836e-18
   4000.78      6.58420e-18
   4003.16      3.96051e-17
   4005.54      5.10298e-17
   4007.92      3.49836e-17
   4010.30      1.54638e-17
   4012.68      1.50248e-17
   4015.06      5.14442e-17
   4017.44      2.97902e-17
   4019.82      3.76298e-17
   4022.20      2.81831e-17
   4024.58      4.97698e-17
   4026.96      3.28818e-17
   4029.34     -1.12324e-17
   4031.72      3.62528e-17
   4034.10      2.67550e-17
   4036.48      1.40581e-17
   4038.86      2.34133e-17
   4041.24      4.43574e-17
   4043.62      1.56534e-17
   4046.00      4.27058e-17
   4048.38     -2.65271e-17
   4050.76     -1.00624e-17
   4053.14      5.49892e-17
   4055.52      3.09776e-17
   4057.90     -2.35194e-17
   4060.28     -4.63387e-17
   4062.66     -2.74601e-17
   4065.04     -9.95243e-18
   4067.42      2.44463e-18
   4069.80      2.68211e-17
   4072.18      5.35552e-17
   4074.56      2.19385e-17
   4076.94     -2.13497e-17
   4079.32      8.30494e-18
   4081.70     -2.14558e-17
   4084.08     -1.73561e-17
   4086.46     -3.28537e-17
   4088.84      2.75146e-17
   4091.22      4.14894e-17
   4093.60      2.68428e-17
   4095.98      3.80985e-17
   4098.36      4.29526e-18
   4100.74      1.89443e-17
   4103.12      1.00508e-16
   4105.50      6.40354e-17
   4107.88      6.31755e-17
   4110.26      5.23726e-17
   4112.64      2.71748e-17
   4115.02     -3.76614e-17
   4117.40     -2.82818e-17
   4119.78      4.58309e-17
   4122.16     -2.48410e-17
   4124.54      1.45144e-17
   4126.92      8.08421e-18
   4129.30     -7.47347e-18
   4131.68      1.75364e-17
   4134.06      5.85353e-18
   4136.44     -2.71816e-18
   4138.82     -6.04271e-17
   4141.20     -5.86094e-17
   4143.58      4.90932e-17
   4145.96      1.15893e-17
   4148.34     -2.16082e-17
   4150.72     -5.06999e-17
   4153.10      2.73544e-17
   4155.48      1.03090e-17
   4157.86      3.09113e-17
   4160.24     -9.32266e-18
   4162.62      2.60530e-17
   4165.00      1.44148e-17
   4167.38     -8.53192e-18
   4169.76     -2.55197e-17
   4172.14      1.21331e-17
   4174.52      3.51119e-17
   4176.90      5.48856e-17
   4179.28      4.63070e-18
   4181.66      9.98302e-18
   4184.04     -2.08811e-17
   4186.42      1.21327e-17
   4188.80      1.31082e-17
   4191.18     -9.71495e-18
   4193.56     -5.44605e-17
   4195.94     -3.19729e-17
   4198.32     -1.49236e-17
   4200.70     -2.51311e-17
   4203.08      2.34481e-17
   4205.46      4.72245e-17
   4207.84      2.72639e-17
   4210.22      2.64249e-17
   4212.60      4.54737e-17
   4214.98      2.57559e-17
   4217.36     -1.85899e-17
   4219.74     -1.74924e-17
   4222.12     -2.55217e-17
   4224.50     -1.64928e-17
   4226.88      2.99230e-17
   4229.26      3.45558e-17
   4231.64     -1.16078e-17
   4234.02     -4.92080e-17
   4236.40     -3.64235e-19
   4238.78      1.86653e-17
   4241.16      1.48423e-18
   4243.54     -8.06233e-18
   4245.92     -1.96202e-17
   4248.30     -6.24567e-18
   4250.68      8.53797e-18
   4253.06     -1.43571e-17
   4255.44      4.04576e-17
   4257.82     -9.09071e-18
   4260.20     -9.70159e-18
   4262.58      7.90063e-18
   4264.96     -6.01069e-18
   4267.34      1.02775e-17
   4269.72      2.48969e-18
   4272.10     -8.26673e-18
   4274.48      2.20190e-17
   4276.86      7.73310e-18
   4279.24      2.36836e-17
   4281.62      2.17226e-17
   4284.00      6.64409e-18
   4286.38     -1.23052e-17
   4288.76     -8.44247e-18
   4291.14     -1.75592e-18
   4293.52     -2.57491e-17
   4295.90     -2.40857e-17
   4298.28     -2.46709e-17
   4300.66      2.26141e-18
   4303.04     -3.46401e-17
   4305.42     -8.17740e-17
   4307.80     -3.24419e-17
   4310.18      1.43211e-17
   4312.56      2.56370e-17
   4314.94      2.83063e-17
   4317.32      1.16030e-18
   4319.70      1.62557e-17
   4322.08      1.16386e-17
   4324.46     -4.62418e-17
   4326.84      1.38955e-17
   4329.22      2.72189e-17
   4331.60      2.82819e-17
   4333.98      6.29584e-19
   4336.36     -1.42203e-17
   4338.74      2.13475e-17
   4341.12      2.38976e-17
   4343.50      2.82633e-17
   4345.88      1.73336e-17
   4348.26     -2.29878e-17
   4350.64      3.58036e-18
   4353.02      2.80298e-17
   4355.40     -1.00241e-17
   4357.78      3.05490e-18
   4360.16      6.00977e-18
   4362.54      2.47369e-17
   4364.92      1.20048e-18
   4367.30     -1.04241e-18
   4369.68     -1.19441e-17
   4372.06     -8.72186e-18
   4374.44     -1.32078e-17
   4376.82     -2.05058e-17
   4379.20     -4.38505e-17
   4381.58     -5.92618e-17
   4383.96     -4.20780e-17
   4386.34     -2.54430e-17
   4388.72     -3.99210e-17
   4391.10     -4.59534e-17
   4393.48     -3.76739e-17
   4395.86     -1.89949e-17
   4398.24     -2.84755e-17
   4400.62     -6.58197e-17
   4403.00     -1.21895e-17
   4405.38      2.86392e-17
   4407.76     -7.33326e-18
   4410.14     -2.35656e-17
   4412.52     -2.83204e-17
   4414.90      1.03316e-17
   4417.28      1.14722e-17
   4419.66     -3.57513e-17
   4422.04     -1.33447e-17
   4424.42     -2.75548e-17
   4426.80     -3.09424e-17
   4429.18     -3.44529e-18
   4431.56     -3.10908e-17
   4433.94     -1.54448e-17
   4436.32      2.09313e-18
   4438.70     -5.64040e-19
   4441.08     -1.49211e-17
   4443.46     -1.55385e-17
   4445.84     -1.03247e-17
   4448.22     -2.34254e-18
   4450.60     -3.80405e-17
   4452.98     -3.39770e-17
   4455.36     -2.92153e-17
   4457.74     -8.46988e-18
   4460.12     -4.04622e-17
   4462.50     -2.80226e-17
   4464.88     -2.87641e-18
   4467.26     -2.13826e-17
   4469.64     -1.38497e-17
   4472.02     -1.03859e-17
   4474.40     -1.67445e-17
   4476.78      2.13455e-17
   4479.16      4.33315e-17
   4481.54      1.23015e-17
   4483.92     -1.76418e-17
   4486.30     -1.25138e-17
   4488.68     -1.28056e-17
   4491.06     -4.15129e-17
   4493.44     -1.02738e-17
   4495.82      1.16193e-17
   4498.20      4.34771e-17
   4500.58      8.06094e-18
   4502.96      1.98123e-18
   4505.34     -1.33555e-17
   4507.72     -2.91514e-17
   4510.10     -3.87356e-17
   4512.48     -3.09267e-17
   4514.86     -1.31954e-17
   4517.24      1.20733e-17
   4519.62      1.78970e-17
   4522.00      2.09076e-18
   4524.38     -3.56125e-17
   4526.76     -4.97061e-18
   4529.14      3.03071e-17
   4531.52      1.68176e-17
   4533.90      5.85269e-17
   4536.28      1.48490e-17
   4538.66      1.51451e-17
   4541.04      3.09612e-17
   4543.42      1.05677e-17
   4545.80      5.19727e-17
   4548.18      2.77217e-17
   4550.56     -8.35885e-18
   4552.94      6.47558e-18
   4555.32      9.28953e-18
   4557.70      1.60116e-17
   4560.08      2.09837e-17
   4562.46     -2.01063e-17
   4564.84     -6.37160e-17
   4567.22     -5.50848e-17
   4569.60     -3.82470e-17
   4571.98     -8.58418e-18
   4574.36     -5.66194e-18
   4576.74     -1.80970e-17
   4579.12      5.82525e-18
   4581.50      1.65028e-17
   4583.88      3.20830e-17
   4586.26      7.53868e-17
   4588.64      2.21547e-17
   4591.02      4.91609e-17
   4593.40     -1.43670e-18
   4595.78      1.17681e-17
   4598.16      1.15726e-17
   4600.54     -4.80702e-17
   4602.92     -1.32575e-17
   4605.30      8.05164e-18
   4607.68      3.84543e-17
   4610.06     -8.26982e-18
   4612.44     -5.29551e-17
   4614.82     -1.96441e-17
   4617.20      1.33059e-18
   4619.58      4.92602e-17
   4621.96      4.32279e-17
   4624.34      1.04068e-17
   4626.72     -1.13691e-17
   4629.10     -1.45363e-18
   4631.48      2.85379e-17
   4633.86     -1.04855e-17
   4636.24     -2.77562e-17
   4638.62     -1.69287e-17
   4641.00     -2.28240e-17
   4643.38      8.88955e-18
   4645.76     -7.94082e-18
   4648.14     -3.64678e-17
   4650.52     -4.73700e-17
   4652.90     -2.67335e-17
   4655.28      2.02980e-17
   4657.66      2.01328e-17
   4660.04     -9.81407e-18
   4662.42     -1.61372e-17
   4664.80     -1.70866e-17
   4667.18      3.42845e-18
   4669.56      3.74044e-18
   4671.94      2.73808e-17
   4674.32      1.07772e-17
   4676.70      3.46211e-17
   4679.08      4.08798e-17
   4681.46      3.28428e-17
   4683.84     -4.15017e-18
   4686.22      2.86085e-17
   4688.60      5.50463e-18
   4690.98      1.24321e-17
   4693.36     -1.35115e-17
   4695.74      1.00639e-18
   4698.12      4.49681e-18
   4700.50     -2.01094e-17
   4702.88     -6.74874e-18
   4705.26     -2.99955e-17
   4707.64      9.14313e-18
   4710.02      1.86084e-17
   4712.40      2.26259e-17
   4714.78      8.75754e-18
   4717.16      2.71226e-17
   4719.54      8.15995e-19
   4721.92      1.64827e-18
   4724.30      1.70624e-17
   4726.68     -5.37051e-17
   4729.06     -2.80078e-17
   4731.44     -2.15971e-17
   4733.82     -3.11311e-17
   4736.20      5.73355e-18
   4738.58      9.86569e-19
   4740.96     -2.70966e-17
   4743.34      2.95190e-18
   4745.72      2.67385e-18
   4748.10     -1.40475e-17
   4750.48     -2.24192e-17
   4752.86     -1.53352e-17
   4755.24     -3.17051e-17
   4757.62     -1.68081e-17
   4760.00     -1.93336e-17
   4762.38     -1.20284e-17
   4764.76      1.13806e-17
   4767.14      1.23705e-17
   4769.52     -5.11142e-18
   4771.90      1.29479e-17
   4774.28     -6.13306e-18
   4776.66     -1.13824e-17
   4779.04     -1.21534e-17
   4781.42     -2.12925e-17
   4783.80     -3.17043e-17
   4786.18     -1.94089e-17
   4788.56      1.13497e-17
   4790.94      6.51379e-18
   4793.32      1.57903e-17
   4795.70      1.68319e-17
   4798.08      1.44186e-17
   4800.46      7.66036e-18
   4802.84      8.75354e-18
   4805.22      2.14312e-17
   4807.60     -2.66526e-18
   4809.98     -4.95059e-17
   4812.36     -1.59790e-17
   4814.74      4.61691e-17
   4817.12      4.46561e-17
   4819.50      1.82952e-17
   4821.88      1.35202e-17
   4824.26      1.05338e-17
   4826.64     -1.16055e-17
   4829.02      1.53862e-17
   4831.40      1.15731e-17
   4833.78      2.22991e-17
   4836.16     -7.93615e-18
   4838.54      1.69100e-17
   4840.92      3.08621e-17
   4843.30      1.85007e-17
   4845.68     -3.19628e-18
   4848.06      1.23983e-17
   4850.44      2.81458e-17
   4852.82      1.87861e-17
   4855.20      4.21530e-18
   4857.58      9.50420e-18
   4859.96      1.69941e-17
   4862.34      5.99418e-17
   4864.72      5.85803e-17
   4867.10      5.08463e-18
   4869.48      2.19606e-17
   4871.86      2.23494e-17
   4874.24      4.57505e-17
   4876.62      4.71023e-18
   4879.00     -4.49061e-18
   4881.38      9.89851e-18
   4883.76     -1.28227e-17
   4886.14     -5.64926e-18
   4888.52     -1.74162e-17
   4890.90      7.08294e-19
   4893.28     -1.78236e-17
   4895.66     -3.69665e-17
   4898.04      4.71140e-17
   4900.42      1.09253e-17
   4902.80     -4.01262e-18
   4905.18      1.16979e-18
   4907.56      5.44953e-18
   4909.94      3.20491e-17
   4912.32      4.07473e-17
   4914.70      2.74249e-17
   4917.08      2.32796e-17
   4919.46      6.20316e-18
   4921.84      3.73044e-17
   4924.22      3.39308e-17
   4926.60     -8.83024e-18
   4928.98      2.06575e-18
   4931.36     -5.82772e-20
   4933.74      2.43637e-18
   4936.12     -6.84982e-18
   4938.50      1.35577e-17
   4940.88     -1.37769e-17
   4943.26     -9.97679e-18
   4945.64      8.06459e-18
   4948.02     -4.18082e-17
   4950.40     -3.84725e-17
   4952.78      7.16361e-18
   4955.16     -9.02330e-18
   4957.54     -3.25117e-17
   4959.92     -3.36137e-18
   4962.30     -1.26849e-17
   4964.68      5.40131e-17
   4967.06      3.44125e-17
   4969.44      3.08402e-17
   4971.82      5.02575e-17
   4974.20     -1.28436e-17
   4976.58     -1.58354e-17
   4978.96     -2.58642e-17
   4981.34     -2.24504e-17
   4983.72      4.87271e-18
   4986.10     -1.00626e-17
   4988.48      2.20022e-17
   4990.86     -1.37239e-17
   4993.24      1.02268e-17
   4995.62     -4.11410e-17
   4998.00     -1.44383e-17
   5000.38     -2.29145e-17
   5002.76     -5.32487e-17
   5005.14     -4.19219e-17
   5007.52      2.84785e-17
   5009.90      6.26695e-18
   5012.28      6.40065e-17
   5014.66      3.68813e-17
   5017.04      2.05877e-17
   5019.42      9.06478e-18
   5021.80     -2.77844e-17
   5024.18      2.14796e-17
   5026.56     -5.54665e-18
   5028.94      8.93586e-18
   5031.32      8.39014e-17
   5033.70      5.05731e-17
   5036.08     -3.05702e-17
   5038.46     -3.96718e-17
   5040.84      1.40519e-17
   5043.22      9.45215e-17
   5045.60      2.99718e-17
   5047.98      7.91185e-18
   5050.36      2.11155e-17
   5052.74      5.13281e-17
   5055.12      2.17709e-17
   5057.50      2.51235e-18
   5059.88      2.16807e-17
   5062.26      8.53707e-18
   5064.64     -2.33644e-17
   5067.02     -2.71997e-17
   5069.40     -2.70005e-17
   5071.78      1.89159e-17
   5074.16      6.04818e-17
   5076.54      5.11915e-17
   5078.92     -3.03834e-17
   5081.30     -3.03459e-18
   5083.68      3.48704e-17
   5086.06      4.84825e-17
   5088.44      5.32212e-17
   5090.82      1.13210e-17
   5093.20      2.54880e-17
   5095.58      1.73917e-17
   5097.96     -7.11513e-17
   5100.34     -5.48457e-19
   5102.72      1.15974e-17
   5105.10     -1.93908e-17
   5107.48     -4.39958e-17
   5109.86     -8.52515e-18
   5112.24     -1.84596e-17
   5114.62     -5.40831e-17
   5117.00     -1.60540e-17
   5119.38     -2.42892e-18
   5121.76     -6.21390e-17
   5124.14     -1.59585e-17
   5126.52      3.35027e-17
   5128.90      1.87684e-17
   5131.28      9.12824e-18
   5133.66     -1.57305e-17
   5136.04     -2.89140e-17
   5138.42     -2.16475e-17
   5140.80     -1.03375e-19
   5143.18     -1.81347e-17
   5145.56     -3.82777e-17
   5147.94     -3.59602e-17
   5150.32     -5.33847e-18


==> anc/CN_nightly_avg_solar_ap2as_cor_night25_245.txt <==
# Night: September 2  rh = 2.6 au
# Wavelength       Flux
# [Angstrom]   [erg/cm^2/s/A]
   3298.68      4.59771e-17
   3301.06     -3.93679e-17
   3303.44     -3.00414e-16
   3305.82     -9.34569e-17
   3308.20      2.37740e-16
   3310.58      2.18052e-16
   3312.96     -8.33151e-18
   3315.34     -1.15581e-16
   3317.72     -1.84958e-16
   3320.10     -2.40554e-16
   3322.48     -1.08890e-16
   3324.86     -8.71758e-17
   3327.24     -6.42863e-17
   3329.62     -1.19013e-16
   3332.00     -1.94703e-16
   3334.38     -1.07085e-16
   3336.76     -4.92397e-17
   3339.14      4.43501e-17
   3341.52     -1.87896e-17
   3343.90     -2.07837e-16
   3346.28     -1.81438e-16
   3348.66     -9.18714e-17
   3351.04     -4.74123e-17
   3353.42     -8.75852e-17
   3355.80     -1.95161e-16
   3358.18     -7.31221e-17
   3360.56     -3.92169e-17
   3362.94     -5.94316e-17
   3365.32      4.08305e-17
   3367.70      4.14441e-16
   3370.08      5.61647e-16
   3372.46      3.74164e-16
   3374.84      1.23781e-16
   3377.22      2.71592e-17
   3379.60      7.73615e-17
   3381.98     -1.17800e-17
   3384.36     -1.44698e-16
   3386.74     -3.20562e-17
   3389.12      1.84879e-16
   3391.50      4.94012e-16
   3393.88      5.18571e-16
   3396.26      1.28345e-16
   3398.64     -1.63009e-16
   3401.02     -1.75642e-16
   3403.40     -2.56174e-16
   3405.78     -1.30016e-16
   3408.16     -1.29753e-16
   3410.54      4.93507e-16
   3412.92      1.99470e-15
   3415.30      2.55987e-15
   3417.68      8.84960e-16
   3420.06     -8.53772e-17
   3422.44     -1.79431e-16
   3424.82     -1.06150e-16
   3427.20     -1.52489e-16
   3429.58     -1.55911e-16
   3431.96      8.08540e-18
   3434.34      1.04615e-16
   3436.72     -7.74582e-17
   3439.10     -4.48899e-17
   3441.48     -5.86376e-17
   3443.86      8.75226e-17
   3446.24      2.73815e-16
   3448.62      8.64740e-17
   3451.00     -6.85298e-17
   3453.38      7.57739e-19
   3455.76      7.59662e-17
   3458.14      7.09949e-16
   3460.52      1.30414e-15
   3462.90      9.58366e-16
   3465.28      1.79920e-16
   3467.66     -1.01480e-16
   3470.04      2.17091e-17
   3472.42      1.91357e-17
   3474.80     -7.59291e-17
   3477.18     -1.05864e-16
   3479.56     -7.71382e-17
   3481.94     -7.78688e-17
   3484.32      2.05837e-17
   3486.70     -3.06667e-17
   3489.08      8.07004e-17
   3491.46      3.87233e-16
   3493.84      3.88107e-16
   3496.22      7.43638e-18
   3498.60     -7.66380e-17
   3500.98     -2.50630e-17
   3503.36     -4.95185e-18
   3505.74     -9.93164e-17
   3508.12     -3.05005e-17
   3510.50      2.37952e-16
   3512.88      7.07805e-16
   3515.26      7.72550e-16
   3517.64      3.87858e-16
   3520.02      4.16893e-16
   3522.40      1.70461e-15
   3524.78      2.57711e-15
   3527.16      1.16741e-15
   3529.54      1.79087e-17
   3531.92     -1.75745e-16
   3534.30     -7.36520e-17
   3536.68     -5.28154e-17
   3539.06     -6.91077e-17
   3541.44     -7.64373e-17
   3543.82     -4.07451e-17
   3546.20      2.46602e-17
   3548.58     -2.32922e-17
   3550.96     -4.36796e-17
   3553.34     -3.60686e-17
   3555.72     -2.20565e-16
   3558.10     -2.00959e-16
   3560.48     -1.36300e-16
   3562.86     -1.29030e-16
   3565.24     -1.00093e-16
   3567.62     -9.92876e-17
   3570.00     -9.10644e-17
   3572.38      3.23177e-17
   3574.76     -9.48598e-17
   3577.14     -2.07191e-16
   3579.52     -3.23552e-16
   3581.90     -2.74668e-16
   3584.28     -2.21713e-16
   3586.66     -1.37317e-16
   3589.04     -1.65630e-16
   3591.42     -1.23309e-16
   3593.80     -9.67600e-17
   3596.18     -6.65020e-17
   3598.56      9.31100e-17
   3600.94      1.48092e-17
   3603.32     -1.39370e-16
   3605.70     -2.82513e-16
   3608.08     -1.39760e-16
   3610.46      7.69068e-17
   3612.84      3.93764e-17
   3615.22      6.24225e-17
   3617.60      2.95041e-16
   3619.98      3.18684e-16
   3622.36      7.10412e-17
   3624.74      2.95685e-18
   3627.12     -2.85629e-17
   3629.50     -9.52172e-17
   3631.88     -5.11293e-17
   3634.26     -5.62386e-17
   3636.64      3.00357e-17
   3639.02     -4.99270e-17
   3641.40     -3.08398e-17
   3643.78     -4.11599e-17
   3646.16     -2.01039e-18
   3648.54     -1.69297e-16
   3650.92     -2.32006e-17
   3653.30      4.66862e-17
   3655.68     -4.88344e-18
   3658.06      5.70606e-17
   3660.44      5.63766e-17
   3662.82      6.48517e-17
   3665.20      1.07311e-16
   3667.58      1.24420e-16
   3669.96      1.06814e-16
   3672.34      4.06988e-17
   3674.72      1.31123e-16
   3677.10      1.35855e-16
   3679.48     -4.65964e-18
   3681.86     -8.79423e-17
   3684.24      8.82857e-18
   3686.62     -1.30932e-17
   3689.00      1.27369e-16
   3691.38      1.20055e-16
   3693.76     -1.03603e-17
   3696.14      5.55426e-17
   3698.52      1.30933e-16
   3700.90      4.15110e-17
   3703.28     -4.19984e-17
   3705.66      5.25366e-17
   3708.04      6.63367e-17
   3710.42      7.54912e-17
   3712.80      2.96612e-17
   3715.18      1.71753e-17
   3717.56     -1.06950e-16
   3719.94     -5.68605e-17
   3722.32     -6.12556e-17
   3724.70      7.36504e-17
   3727.08     -1.71906e-17
   3729.46     -9.66101e-17
   3731.84     -2.27402e-17
   3734.22     -8.09412e-18
   3736.60     -2.19910e-17
   3738.98     -4.83653e-17
   3741.36     -7.29507e-17
   3743.74     -1.07319e-16
   3746.12     -1.26613e-16
   3748.50     -4.85109e-17
   3750.88     -3.89458e-17
   3753.26     -1.78467e-17
   3755.64     -1.19143e-16
   3758.02      8.96259e-19
   3760.40     -8.94889e-17
   3762.78     -9.91393e-17
   3765.16     -1.48362e-16
   3767.54     -4.58016e-17
   3769.92      3.20809e-17
   3772.30      1.29415e-18
   3774.68      6.52799e-17
   3777.06     -2.26432e-17
   3779.44     -3.60725e-17
   3781.82      5.89456e-17
   3784.20     -8.23843e-17
   3786.58     -9.73571e-17
   3788.96     -7.97265e-17
   3791.34     -5.64122e-17
   3793.72     -4.66754e-17
   3796.10     -1.98626e-17
   3798.48     -8.25307e-18
   3800.86     -8.17201e-17
   3803.24     -2.03883e-17
   3805.62     -6.49423e-17
   3808.00     -1.20863e-17
   3810.38     -1.18584e-16
   3812.76     -2.27028e-16
   3815.14     -2.59197e-16
   3817.52     -2.01509e-16
   3819.90     -1.47915e-16
   3822.28     -2.38834e-16
   3824.66     -1.89753e-16
   3827.04     -2.14108e-16
   3829.42     -1.97970e-16
   3831.80     -1.00472e-16
   3834.18     -3.62615e-17
   3836.56     -2.03033e-17
   3838.94     -1.18716e-16
   3841.32     -1.14919e-16
   3843.70     -2.12761e-17
   3846.08     -1.57605e-16
   3848.46     -2.28193e-16
   3850.84     -1.44221e-16
   3853.22     -1.88070e-16
   3855.60     -1.30057e-16
   3857.98      6.07678e-17
   3860.36      5.53771e-17
   3862.74      1.57132e-16
   3865.12      5.18784e-16
   3867.50      1.17150e-15
   3869.88      1.71666e-15
   3872.26      1.65925e-15
   3874.64      1.50607e-15
   3877.02      2.25483e-15
   3879.40      2.68502e-15
   3881.78      1.43187e-15
   3884.16      3.41174e-16
   3886.54      1.15080e-16
   3888.92      1.64474e-16
   3891.30      1.21154e-16
   3893.68      5.73749e-17
   3896.06      3.87981e-18
   3898.44     -7.23248e-17
   3900.82     -1.11811e-16
   3903.20     -1.33493e-16
   3905.58     -7.93939e-17
   3907.96      3.86313e-17
   3910.34      1.13106e-16
   3912.72      8.56901e-17
   3915.10      5.70712e-17
   3917.48      6.38562e-17
   3919.86     -9.10129e-17
   3922.24     -5.06853e-17
   3924.62     -1.28013e-16
   3927.00     -1.35056e-16
   3929.38     -3.58738e-17
   3931.76     -2.06773e-17
   3934.14      5.42342e-17
   3936.52      6.66745e-17
   3938.90     -2.20524e-17
   3941.28     -1.83836e-17
   3943.66     -1.12630e-16
   3946.04     -3.42045e-17
   3948.42     -1.87466e-17
   3950.80     -4.38165e-17
   3953.18     -8.70973e-17
   3955.56     -1.89036e-17
   3957.94     -9.06739e-18
   3960.32     -1.21681e-16
   3962.70     -1.04759e-16
   3965.08     -3.97456e-17
   3967.46      2.27613e-17
   3969.84      5.23122e-17
   3972.22      5.98825e-17
   3974.60      8.57591e-17
   3976.98      1.86848e-17
   3979.36      5.83861e-17
   3981.74      3.63544e-17
   3984.12      6.62549e-18
   3986.50      7.69532e-17
   3988.88     -5.30193e-18
   3991.26      8.03089e-17
   3993.64      8.35309e-17
   3996.02      7.20571e-17
   3998.40      1.40918e-16
   4000.78      7.07915e-17
   4003.16      5.47404e-17
   4005.54      7.74353e-17
   4007.92      9.81235e-17
   4010.30      1.14119e-16
   4012.68      1.34916e-16
   4015.06      1.39134e-16
   4017.44      1.10812e-16
   4019.82      1.21343e-16
   4022.20      6.81281e-17
   4024.58     -2.22077e-17
   4026.96      6.02439e-17
   4029.34      1.02418e-16
   4031.72      9.52742e-17
   4034.10      1.19965e-16
   4036.48      2.54233e-16
   4038.86      3.39309e-16
   4041.24      3.15715e-16
   4043.62      2.30494e-16
   4046.00      2.03677e-16
   4048.38      2.55392e-16
   4050.76      3.87922e-16
   4053.14      2.88960e-16
   4055.52      8.96190e-17
   4057.90      4.44130e-17
   4060.28      3.07599e-17
   4062.66     -3.16258e-17
   4065.04     -5.01107e-17
   4067.42     -4.44769e-17
   4069.80      3.84075e-17
   4072.18      4.74640e-17
   4074.56      4.40445e-17
   4076.94      1.19529e-16
   4079.32      1.45757e-16
   4081.70      1.24362e-16
   4084.08      5.89407e-17
   4086.46      1.21149e-16
   4088.84      2.32407e-16
   4091.22      1.10924e-16
   4093.60      1.26057e-16
   4095.98      1.08594e-16
   4098.36      1.05097e-16
   4100.74      2.58895e-16
   4103.12      2.12130e-16
   4105.50      1.90735e-16
   4107.88      1.61979e-16
   4110.26      9.40845e-17
   4112.64      1.25629e-16
   4115.02      1.12448e-16
   4117.40     -3.66497e-17
   4119.78      1.69367e-17
   4122.16      4.50004e-17
   4124.54      5.06121e-17
   4126.92      7.33976e-17
   4129.30      3.96267e-17
   4131.68      8.45740e-17
   4134.06      7.23929e-17
   4136.44      1.16039e-16
   4138.82      4.90977e-17
   4141.20     -3.84854e-17
   4143.58     -7.56012e-18
   4145.96      7.40152e-17
   4148.34      2.66304e-17
   4150.72      3.08786e-17
   4153.10      9.48448e-17
   4155.48      5.98855e-17
   4157.86      1.78846e-17
   4160.24      3.17131e-17
   4162.62      6.22223e-17
   4165.00      3.44038e-17
   4167.38     -4.69466e-17
   4169.76     -2.70860e-17
   4172.14     -3.66383e-18
   4174.52     -6.48129e-18
   4176.90     -1.75042e-17
   4179.28     -9.26741e-17
   4181.66     -1.35733e-16
   4184.04     -8.98074e-17
   4186.42     -6.69237e-17
   4188.80     -9.74346e-17
   4191.18     -1.78568e-17
   4193.56     -1.21921e-17
   4195.94     -3.41292e-17
   4198.32     -2.22476e-17
   4200.70     -7.08420e-18
   4203.08      6.21939e-17
   4205.46      1.15239e-16
   4207.84      9.11869e-17
   4210.22      4.69483e-17
   4212.60      7.63809e-17
   4214.98      4.36433e-17
   4217.36     -1.38166e-17
   4219.74     -4.32459e-17
   4222.12     -1.37547e-16
   4224.50     -1.40186e-16
   4226.88     -1.10092e-16
   4229.26     -1.10619e-16
   4231.64     -5.72805e-17
   4234.02     -2.88733e-17
   4236.40     -5.81118e-17
   4238.78     -3.83712e-17
   4241.16      6.02493e-18
   4243.54     -1.87652e-17
   4245.92     -9.98752e-17
   4248.30     -1.16478e-16
   4250.68     -1.24153e-16
   4253.06     -9.27702e-17
   4255.44     -1.10587e-16
   4257.82     -1.33639e-16
   4260.20     -1.72870e-17
   4262.58      1.80682e-17
   4264.96      1.68689e-17
   4267.34     -1.04594e-16
   4269.72     -1.38979e-16
   4272.10     -1.49705e-16
   4274.48     -1.20512e-16
   4276.86     -6.82339e-17
   4279.24     -7.10070e-17
   4281.62     -4.85970e-17
   4284.00     -8.69786e-17
   4286.38     -1.30111e-16
   4288.76     -1.26254e-16
   4291.14     -6.06358e-17
   4293.52     -1.01850e-16
   4295.90     -1.62096e-16
   4298.28     -9.64245e-17
   4300.66     -8.17782e-17
   4303.04     -9.43748e-17
   4305.42     -1.38667e-16
   4307.80     -1.32139e-16
   4310.18     -5.30896e-17
   4312.56     -2.24561e-18
   4314.94      5.09621e-17
   4317.32      4.78143e-18
   4319.70     -2.32857e-18
   4322.08     -7.00705e-17
   4324.46     -7.22509e-17
   4326.84      4.61104e-18
   4329.22      1.43877e-17
   4331.60     -1.95436e-17
   4333.98      1.13856e-17
   4336.36      5.17868e-17
   4338.74      4.90878e-17
   4341.12      1.04314e-16
   4343.50      1.61345e-16
   4345.88      9.66321e-17
   4348.26      1.74378e-17
   4350.64     -1.43685e-17
   4353.02     -6.27813e-17
   4355.40     -1.05811e-16
   4357.78     -8.49106e-17
   4360.16     -5.95574e-17
   4362.54     -4.26414e-17
   4364.92     -9.95683e-18
   4367.30     -6.97917e-18
   4369.68     -1.42107e-17
   4372.06     -4.08226e-17
   4374.44     -6.23396e-17
   4376.82     -1.10195e-16
   4379.20     -1.38607e-16
   4381.58     -1.64908e-16
   4383.96     -1.61456e-16
   4386.34     -1.08136e-16
   4388.72     -1.13017e-16
   4391.10     -1.32515e-16
   4393.48     -7.82695e-17
   4395.86     -2.34785e-17
   4398.24     -2.52839e-17
   4400.62     -5.47969e-17
   4403.00     -9.27881e-17
   4405.38     -1.29942e-16
   4407.76     -5.90450e-17
   4410.14      1.12383e-17
   4412.52      8.01670e-18
   4414.90     -6.33329e-17
   4417.28     -2.26817e-17
   4419.66      4.11799e-17
   4422.04      3.91211e-17
   4424.42      2.67335e-17
   4426.80     -3.21617e-18
   4429.18      1.53869e-17
   4431.56     -7.91217e-18
   4433.94     -6.40689e-17
   4436.32     -7.01385e-17
   4438.70     -6.92480e-17
   4441.08     -1.27398e-16
   4443.46     -6.30829e-17
   4445.84      5.16424e-17
   4448.22      1.93943e-17
   4450.60     -3.09012e-17
   4452.98     -4.91198e-17
   4455.36     -7.99515e-17
   4457.74     -7.40088e-17
   4460.12     -5.79435e-17
   4462.50     -2.80833e-17
   4464.88     -6.64628e-17
   4467.26     -4.74859e-17
   4469.64     -4.49075e-17
   4472.02     -2.52955e-17
   4474.40     -2.50555e-17
   4476.78     -7.93773e-18
   4479.16     -4.01131e-17
   4481.54      6.66076e-18
   4483.92      2.90664e-17
   4486.30      3.42137e-17
   4488.68      4.27312e-17
   4491.06      6.73884e-17
   4493.44     -7.05933e-18
   4495.82     -7.18474e-18
   4498.20      1.21573e-17
   4500.58      2.77498e-17
   4502.96     -4.14041e-17
   4505.34     -6.55396e-18
   4507.72      2.94437e-17
   4510.10     -6.53798e-17
   4512.48     -5.11118e-17
   4514.86      1.52451e-17
   4517.24     -4.72590e-17
   4519.62     -3.28472e-17
   4522.00      5.24796e-17
   4524.38     -1.04342e-17
   4526.76     -5.28855e-17
   4529.14      2.00847e-17
   4531.52      3.92973e-17
   4533.90     -4.32209e-17
   4536.28      3.57927e-17
   4538.66      3.48667e-17
   4541.04      2.08166e-18
   4543.42      1.93140e-17
   4545.80     -3.96685e-18
   4548.18      1.10667e-16
   4550.56      6.25456e-17
   4552.94      1.90949e-17
   4555.32      1.63069e-18
   4557.70      5.12875e-17
   4560.08      6.23513e-17
   4562.46      7.23344e-17
   4564.84      3.17750e-17
   4567.22     -3.41482e-17
   4569.60     -5.53462e-17
   4571.98     -6.87224e-17
   4574.36      7.75098e-18
   4576.74      5.30495e-17
   4579.12      2.17063e-17
   4581.50      1.99492e-17
   4583.88      3.13600e-17
   4586.26      7.46564e-17
   4588.64      5.53043e-17
   4591.02      1.81158e-17
   4593.40     -1.39346e-17
   4595.78     -4.42855e-17
   4598.16      5.42372e-17
   4600.54      3.36756e-17
   4602.92      1.15785e-17
   4605.30     -4.31708e-17
   4607.68      1.69841e-17
   4610.06     -2.95737e-18
   4612.44     -4.84887e-18
   4614.82      1.71777e-17
   4617.20      5.89479e-17
   4619.58      4.30143e-17
   4621.96      4.19241e-17
   4624.34      1.97241e-17
   4626.72      6.35591e-18
   4629.10      1.23360e-17
   4631.48      9.87125e-18
   4633.86      3.75068e-17
   4636.24      3.25961e-17
   4638.62     -5.31295e-18
   4641.00     -4.03802e-17
   4643.38     -1.93620e-17
   4645.76      7.74940e-18
   4648.14      7.09639e-17
   4650.52      4.07171e-17
   4652.90      3.81384e-17
   4655.28      5.32715e-17
   4657.66      1.98376e-17
   4660.04     -1.67743e-17
   4662.42      3.08136e-18
   4664.80     -2.50758e-17
   4667.18      6.15532e-17
   4669.56      4.35748e-17
   4671.94      1.71858e-17
   4674.32      2.15103e-17
   4676.70     -1.27226e-17
   4679.08     -4.08332e-17
   4681.46      2.63201e-17
   4683.84      2.55030e-17
   4686.22     -3.67903e-17
   4688.60     -1.76867e-17
   4690.98      5.30584e-17
   4693.36      2.43156e-17
   4695.74     -4.15509e-17
   4698.12     -4.28733e-17
   4700.50     -3.97196e-17
   4702.88     -9.74884e-18
   4705.26     -9.42947e-18
   4707.64      2.87455e-17
   4710.02      6.44887e-17
   4712.40      5.80863e-17
   4714.78      2.72158e-17
   4717.16      1.73040e-17
   4719.54     -3.93103e-17
   4721.92     -1.98374e-17
   4724.30      1.15312e-17
   4726.68      3.72810e-18
   4729.06     -1.92964e-17
   4731.44      9.32326e-18
   4733.82      6.33124e-17
   4736.20      1.96676e-17
   4738.58     -3.50462e-17
   4740.96     -1.96495e-17
   4743.34      4.87255e-17
   4745.72      5.72425e-17
   4748.10      3.75875e-17
   4750.48     -7.09303e-18
   4752.86     -4.43275e-17
   4755.24     -3.95540e-17
   4757.62     -2.92708e-17
   4760.00     -3.00684e-17
   4762.38     -1.51486e-17
   4764.76     -5.87267e-18
   4767.14     -1.06716e-17
   4769.52      4.19625e-17
   4771.90      6.96260e-17
   4774.28      6.31896e-17
   4776.66      3.56702e-17
   4779.04      1.88381e-17
   4781.42     -8.68124e-18
   4783.80     -4.01337e-17
   4786.18     -2.02592e-17
   4788.56     -1.63628e-17
   4790.94     -4.24854e-18
   4793.32      7.82020e-17
   4795.70      2.58446e-17
   4798.08     -3.27755e-17
   4800.46     -3.12698e-17
   4802.84     -4.80045e-17
   4805.22     -3.31611e-17
   4807.60      1.59561e-18
   4809.98     -4.35160e-18
   4812.36      3.64209e-17
   4814.74      3.91624e-17
   4817.12      3.56961e-17
   4819.50      1.54932e-17
   4821.88     -4.98719e-17
   4824.26      2.95297e-17
   4826.64      5.53171e-17
   4829.02     -1.50825e-18
   4831.40      3.97571e-17
   4833.78      5.57007e-17
   4836.16      6.58501e-17
   4838.54      2.29218e-17
   4840.92     -3.87490e-17
   4843.30      1.20017e-20
   4845.68      2.02780e-17
   4848.06      3.41522e-17
   4850.44      3.25861e-17
   4852.82      6.75831e-17
   4855.20      1.19828e-16
   4857.58      5.79582e-17
   4859.96      5.43861e-17
   4862.34      1.58262e-16
   4864.72      9.94380e-17
   4867.10      5.60063e-17
   4869.48      2.54695e-17
   4871.86     -3.85388e-18
   4874.24      6.52467e-17
   4876.62      1.63699e-17
   4879.00      2.03178e-17
   4881.38      1.00009e-17
   4883.76     -7.57828e-17
   4886.14     -4.31023e-17
   4888.52     -4.08183e-17
   4890.90      1.92695e-17
   4893.28      5.15831e-17
   4895.66      2.04256e-17
   4898.04     -1.62356e-18
   4900.42     -1.12189e-17
   4902.80      8.46221e-18
   4905.18      1.50531e-17
   4907.56     -1.75689e-17
   4909.94     -1.81303e-17
   4912.32     -1.65031e-17
   4914.70     -4.01764e-17
   4917.08      1.13619e-17
   4919.46     -2.81396e-17
   4921.84     -6.97118e-17
   4924.22     -3.03089e-17
   4926.60      5.69668e-17
   4928.98      8.95603e-17
   4931.36      8.53115e-18
   4933.74     -6.06619e-17
   4936.12     -1.45416e-17
   4938.50     -1.44615e-17
   4940.88      5.58547e-17
   4943.26      3.82793e-17
   4945.64     -1.59088e-17
   4948.02     -1.25254e-18
   4950.40     -2.66272e-17
   4952.78     -9.69632e-17
   4955.16     -1.15670e-16
   4957.54     -7.39847e-17
   4959.92      9.70574e-18
   4962.30     -3.03853e-17
   4964.68     -3.52909e-17
   4967.06     -3.98346e-17
   4969.44     -5.71444e-17
   4971.82     -8.39865e-18
   4974.20      2.58331e-17
   4976.58     -2.70900e-17
   4978.96     -1.02117e-16
   4981.34     -4.81365e-17
   4983.72      5.94249e-18
   4986.10     -3.81652e-19
   4988.48     -1.18082e-17
   4990.86     -9.19851e-17
   4993.24     -8.62616e-17
   4995.62     -4.79362e-17
   4998.00     -1.00742e-16
   5000.38     -1.06824e-16
   5002.76     -1.52517e-17
   5005.14      1.15775e-17
   5007.52     -2.29728e-17
   5009.90     -1.83390e-17
   5012.28     -2.22785e-17
   5014.66     -2.08311e-17
   5017.04      2.90827e-20
   5019.42     -7.67427e-19
   5021.80     -1.57605e-17
   5024.18     -5.22875e-17
   5026.56     -9.34122e-17
   5028.94     -2.28750e-17
   5031.32      3.24257e-17
   5033.70      2.45714e-17
   5036.08     -4.68603e-17
   5038.46     -1.07445e-16
   5040.84     -6.85167e-17
   5043.22      9.99177e-18
   5045.60      5.54785e-17
   5047.98      4.90933e-17
   5050.36      4.23416e-17
   5052.74     -2.23238e-17
   5055.12      2.29414e-18
   5057.50     -3.30479e-17
   5059.88     -9.14055e-18
   5062.26      8.20049e-17
   5064.64      9.11988e-17
   5067.02      1.08649e-16
   5069.40      1.94209e-16
   5071.78      1.98146e-16
   5074.16      1.70243e-16
   5076.54      1.50284e-16
   5078.92      1.28691e-16
   5081.30      1.12276e-16
   5083.68      1.14729e-16
   5086.06      5.78196e-17
   5088.44      4.91303e-17
   5090.82      1.24755e-16
   5093.20      3.13230e-17
   5095.58     -3.07216e-17
   5097.96      5.56268e-17
   5100.34      1.21955e-16
   5102.72      1.72736e-16
   5105.10      8.78529e-17
   5107.48      6.55005e-17
   5109.86      5.31112e-17
   5112.24     -5.62447e-19
   5114.62      4.18035e-17
   5117.00      2.86468e-18
   5119.38     -9.06375e-17
   5121.76     -8.41699e-17
   5124.14     -3.00342e-18
   5126.52      3.08265e-17
   5128.90     -2.14206e-17
   5131.28     -1.94105e-17
   5133.66     -1.78489e-17
   5136.04     -9.42976e-17
   5138.42     -1.85562e-16
   5140.80     -1.26738e-16
   5143.18     -8.09400e-17
   5145.56     -1.22396e-16
   5147.94     -9.37213e-17
   5150.32     -1.49299e-16


==> anc/README.txt <==
UH88_SNIFS_***.txt are reflectance spectra. 

The number 184, 185, etc. corresponds to the day of the year. 
See the table in the manuscript. Spectra 184 corresponds to the first entry. 

The continuum-subtracted spectra are 
CN_nightly_avg_solar_ap2as_cor_night25_***.txt files. The *** is the same 
as above. 


==> anc/UH88_SNIFS_184.txt <==
3.298679999999999836e+03 3.968097881862100440e-01
3.301059999999999945e+03 8.972112377501691993e-01
3.303440000000000055e+03 7.724049534198265121e-01
3.305820000000000164e+03 6.293681468762652997e-01
3.308199999999999818e+03 4.399535542621828554e-01
3.310579999999999927e+03 4.089414222433221946e-01
3.312960000000000036e+03 7.103778874563478757e-03
3.315340000000000146e+03 3.249007725314108641e-01
3.317719999999999800e+03 3.756489723406462033e-01
3.320099999999999909e+03 6.975659761070343023e-01
3.322480000000000018e+03 2.640663032559132165e-02
3.324860000000000127e+03 3.933046176840451769e-01
3.327239999999999782e+03 7.267107775074220788e-01
3.329619999999999891e+03 1.383336184850205985e-01
3.332000000000000000e+03 -2.262250816759765748e-01
3.334380000000000109e+03 -9.412604167503908076e-03
3.336760000000000218e+03 1.183381575203555219e-01
3.339139999999999873e+03 1.218328233577851832e-01
3.341519999999999982e+03 4.854244155866004884e-01
3.343900000000000091e+03 2.006283743509836293e-01
3.346280000000000200e+03 2.519057344466829260e-02
3.348659999999999854e+03 1.490443556494024657e-01
3.351039999999999964e+03 3.582177198252709666e-02
3.353420000000000073e+03 -9.463341718473544661e-02
3.355800000000000182e+03 2.746635896131675025e-01
3.358179999999999836e+03 6.173034706874467314e-01
3.360559999999999945e+03 4.122330336834736375e-01
3.362940000000000055e+03 7.699671427802181611e-01
3.365320000000000164e+03 5.089568687431709204e-01
3.367699999999999818e+03 -5.347027176950414767e-02
3.370079999999999927e+03 -6.261947901604865419e-02
3.372460000000000036e+03 6.697736221694250425e-01
3.374840000000000146e+03 9.632828766113137042e-02
3.377219999999999800e+03 7.995732943006662874e-02
3.379599999999999909e+03 -2.977045129473511811e-02
3.381980000000000018e+03 2.584783135640495908e-04
3.384360000000000127e+03 5.709998103743606501e-01
3.386739999999999782e+03 6.687572003822488398e-01
3.389119999999999891e+03 3.735131105622645498e-01
3.391500000000000000e+03 -3.283179207003277256e-01
3.393880000000000109e+03 -9.275425926695704537e-02
3.396260000000000218e+03 3.593561857546959115e-01
3.398639999999999873e+03 2.462407208032972028e-01
3.401019999999999982e+03 -6.090631249694097166e-02
3.403400000000000091e+03 5.293874779139464692e-01
3.405780000000000200e+03 1.486104035293624448e-01
3.408159999999999854e+03 9.592680327060648660e-02
3.410539999999999964e+03 5.407112920322765248e-01
3.412920000000000073e+03 6.597769959428237407e-02
3.415300000000000182e+03 -2.175971986884908116e-01
3.417679999999999836e+03 -2.792742000139542546e-01
3.420059999999999945e+03 1.373663667493520979e-01
3.422440000000000055e+03 4.481089024859558068e-01
3.424820000000000164e+03 -7.474934486369740061e-02
3.427199999999999818e+03 -3.663846804277769431e-01
3.429579999999999927e+03 3.041295227011956911e-02
3.431960000000000036e+03 2.475330047154141733e-01
3.434340000000000146e+03 2.502918675334760423e-01
3.436719999999999800e+03 5.926383382263056276e-01
3.439099999999999909e+03 3.110140173181528134e-01
3.441480000000000018e+03 2.182697801161550821e-01
3.443860000000000127e+03 1.836602906703354576e-01
3.446239999999999782e+03 -4.625119384276141221e-02
3.448619999999999891e+03 3.992971680088035491e-01
3.451000000000000000e+03 3.640731053202743706e-01
3.453380000000000109e+03 5.468487526313318137e-01
3.455760000000000218e+03 2.754095292512128909e-02
3.458139999999999873e+03 1.596529281812001932e-01
3.460519999999999982e+03 1.761410595854075722e-01
3.462900000000000091e+03 2.970998892597890850e-01
3.465280000000000200e+03 6.112981529924473856e-01
3.467659999999999854e+03 4.943201646896766555e-01
3.470039999999999964e+03 6.256319043065261543e-01
3.472420000000000073e+03 3.728971781410290176e-01
3.474800000000000182e+03 2.193467088762590667e-01
3.477179999999999836e+03 3.108039325918335871e-01
3.479559999999999945e+03 1.318545005821643024e-01
3.481940000000000055e+03 4.437678802879611167e-02
3.484320000000000164e+03 2.553060608471861004e-01
3.486699999999999818e+03 5.670358575200931117e-01
3.489079999999999927e+03 8.300512351633143604e-01
3.491460000000000036e+03 4.611573372984135166e-01
3.493840000000000146e+03 4.735747531563092583e-01
3.496219999999999800e+03 8.663233148630846703e-01
3.498599999999999909e+03 7.361965265572532058e-01
3.500980000000000018e+03 6.399682636501221600e-01
3.503360000000000127e+03 1.146386261843411608e-01
3.505739999999999782e+03 2.898476691358354285e-01
3.508119999999999891e+03 1.619736894397455496e-01
3.510500000000000000e+03 -9.820796018143813921e-02
3.512880000000000109e+03 3.059106132624938579e-01
3.515260000000000218e+03 6.010548094304111189e-01
3.517639999999999873e+03 3.800945433554273056e-01
3.520019999999999982e+03 3.385042795446740159e-03
3.522400000000000091e+03 -1.335462663496005120e-01
3.524780000000000200e+03 9.421318411016897654e-02
3.527159999999999854e+03 2.099635598658636526e-01
3.529539999999999964e+03 3.012344162201012754e-01
3.531920000000000073e+03 5.276344514880126901e-01
3.534300000000000182e+03 2.778277058664125332e-01
3.536679999999999836e+03 1.579482426175458087e-01
3.539059999999999945e+03 5.243571186227975467e-01
3.541440000000000055e+03 6.193138089838754468e-01
3.543820000000000164e+03 4.865833151067538442e-01
3.546199999999999818e+03 4.191655013591260026e-01
3.548579999999999927e+03 7.361096389371483140e-01
3.550960000000000036e+03 3.121059966308797895e-01
3.553340000000000146e+03 9.969223758016065862e-02
3.555719999999999800e+03 2.349791136435959715e-01
3.558099999999999909e+03 2.808458441692026075e-01
3.560480000000000018e+03 4.407032405654916496e-01
3.562860000000000127e+03 2.031058987840958507e-01
3.565239999999999782e+03 5.665998447339003485e-01
3.567619999999999891e+03 5.241836900028976620e-01
3.570000000000000000e+03 3.927402004584005235e-01
3.572380000000000109e+03 3.704364157212236552e-01
3.574760000000000218e+03 2.038661846906588970e-01
3.577139999999999873e+03 4.004707298605186816e-01
3.579519999999999982e+03 6.734894260778546693e-01
3.581900000000000091e+03 8.959599891898678559e-01
3.584280000000000200e+03 9.733906187940810639e-02
3.586659999999999854e+03 7.837720952405426156e-02
3.589039999999999964e+03 4.267596171741785405e-01
3.591420000000000073e+03 5.652430817825102594e-01
3.593800000000000182e+03 4.672283378693785072e-01
3.596179999999999836e+03 3.576544655201991385e-01
3.598559999999999945e+03 4.610210534485021938e-01
3.600940000000000055e+03 7.190540905556513929e-01
3.603320000000000164e+03 7.215520093613920771e-01
3.605699999999999818e+03 2.557558633816391369e-01
3.608079999999999927e+03 4.313877485630747688e-01
3.610460000000000036e+03 8.066887743432560320e-01
3.612840000000000146e+03 8.300052946714028268e-01
3.615219999999999800e+03 4.605154723013782370e-01
3.617599999999999909e+03 6.533211860210355604e-02
3.619980000000000018e+03 5.877056509504740428e-02
3.622360000000000127e+03 4.106864338891850763e-01
3.624739999999999782e+03 2.137634935862438579e-01
3.627119999999999891e+03 2.962878316484292562e-01
3.629500000000000000e+03 2.535933124036560127e-01
3.631880000000000109e+03 8.763378763709157859e-02
3.634260000000000218e+03 3.245467625758673424e-01
3.636639999999999873e+03 4.936851678276106270e-01
3.639019999999999982e+03 6.528730476006530115e-01
3.641400000000000091e+03 5.909864036708170065e-01
3.643780000000000200e+03 5.042245484408737211e-01
3.646159999999999854e+03 6.359006718448704243e-01
3.648539999999999964e+03 5.101546608454010645e-01
3.650920000000000073e+03 6.282946055382099271e-01
3.653300000000000182e+03 6.400309919212934240e-01
3.655679999999999836e+03 3.705245430776649140e-01
3.658059999999999945e+03 4.169899262529249140e-01
3.660440000000000055e+03 4.608983484318186497e-01
3.662820000000000164e+03 3.756122066419612104e-01
3.665199999999999818e+03 5.304267277964116456e-01
3.667579999999999927e+03 5.680352790709877198e-01
3.669960000000000036e+03 5.455909213353786757e-01
3.672340000000000146e+03 4.811441819068693615e-01
3.674719999999999800e+03 5.464247854426803608e-01
3.677099999999999909e+03 4.523468746464247014e-01
3.679480000000000018e+03 5.765379338915752605e-01
3.681860000000000127e+03 5.969307045841939496e-01
3.684239999999999782e+03 4.912300608095049315e-01
3.686619999999999891e+03 4.707467423355765623e-01
3.689000000000000000e+03 4.838955650673394948e-01
3.691380000000000109e+03 6.019434321919718833e-01
3.693760000000000218e+03 6.021674004732544550e-01
3.696139999999999873e+03 5.437422894096191062e-01
3.698519999999999982e+03 2.698287635135936391e-01
3.700900000000000091e+03 3.981972695834850029e-01
3.703280000000000200e+03 7.085129979233792952e-01
3.705659999999999854e+03 5.529250789179124270e-01
3.708039999999999964e+03 3.010294928237005063e-01
3.710420000000000073e+03 3.884319002630254314e-01
3.712800000000000182e+03 5.147645084871982357e-01
3.715179999999999836e+03 3.681167708114169712e-01
3.717559999999999945e+03 4.879569321603894339e-01
3.719940000000000055e+03 4.776450407920656005e-01
3.722320000000000164e+03 5.815665856586181848e-01
3.724699999999999818e+03 4.423157516638440145e-01
3.727079999999999927e+03 4.172188806014731077e-01
3.729460000000000036e+03 2.997577872853205982e-01
3.731840000000000146e+03 2.556474880398779126e-01
3.734219999999999800e+03 3.996439652221640548e-01
3.736599999999999909e+03 7.187461434486808187e-01
3.738980000000000018e+03 6.262919478838488985e-01
3.741360000000000127e+03 5.318193140008595776e-01
3.743739999999999782e+03 6.821739523963751273e-01
3.746119999999999891e+03 6.474674978423934357e-01
3.748500000000000000e+03 7.294615076324106884e-01
3.750880000000000109e+03 4.923318809565132570e-01
3.753260000000000218e+03 3.605249446734378749e-01
3.755639999999999873e+03 4.400361624493390189e-01
3.758019999999999982e+03 3.429220305780321110e-01
3.760400000000000091e+03 1.933646569320181252e-01
3.762780000000000200e+03 3.523399719684710552e-01
3.765159999999999854e+03 2.646335446727002827e-01
3.767539999999999964e+03 4.164952689438712330e-01
3.769920000000000073e+03 5.413324933883060242e-01
3.772300000000000182e+03 4.114533283927538920e-01
3.774679999999999836e+03 3.468933280351637616e-01
3.777059999999999945e+03 4.402843972638637027e-01
3.779440000000000055e+03 5.638388387462195395e-01
3.781820000000000164e+03 6.583011000226197673e-01
3.784199999999999818e+03 7.135528344266034440e-01
3.786579999999999927e+03 6.480050591470779553e-01
3.788960000000000036e+03 5.260432466136241159e-01
3.791340000000000146e+03 3.981278948757194791e-01
3.793719999999999800e+03 4.007436206334610285e-01
3.796099999999999909e+03 4.499976329197230562e-01
3.798480000000000018e+03 7.085787341749292256e-01
3.800860000000000127e+03 4.941086251870318025e-01
3.803239999999999782e+03 3.859577864433023087e-01
3.805619999999999891e+03 4.731586349796108038e-01
3.808000000000000000e+03 4.772512434652881885e-01
3.810380000000000109e+03 5.420894778046837503e-01
3.812760000000000218e+03 3.608751436166851012e-01
3.815139999999999873e+03 2.755697875385689777e-01
3.817519999999999982e+03 3.274627171834771366e-01
3.819900000000000091e+03 2.043215322673745393e-01
3.822280000000000200e+03 -2.651380848395172921e-02
3.824659999999999854e+03 6.432865226742234821e-02
3.827039999999999964e+03 5.645857241481544442e-01
3.829420000000000073e+03 6.109352218528202316e-01
3.831800000000000182e+03 4.293842597794518268e-01
3.834179999999999836e+03 4.269907072712589291e-01
3.836559999999999945e+03 3.290936287838979180e-01
3.838940000000000055e+03 3.347345622315203162e-01
3.841320000000000164e+03 3.847643394395254268e-01
3.843699999999999818e+03 2.741406786411940133e-01
3.846079999999999927e+03 4.405111340106446782e-01
3.848460000000000036e+03 4.615943631827695848e-01
3.850840000000000146e+03 4.775798970601918825e-01
3.853219999999999800e+03 3.965340867832706229e-01
3.855599999999999909e+03 5.528899579610596637e-01
3.857980000000000018e+03 5.627940084943888754e-01
3.860360000000000127e+03 3.671730169317077297e-01
3.862739999999999782e+03 1.744297587181439790e-01
3.865119999999999891e+03 1.570644206452490588e-01
3.867500000000000000e+03 2.136439596456497503e-01
3.869880000000000109e+03 3.899763119485433194e-01
3.872260000000000218e+03 4.228705620622115191e-01
3.874639999999999873e+03 3.980190355317003159e-01
3.877019999999999982e+03 5.074426937141528482e-01
3.879400000000000091e+03 4.659093740758228352e-01
3.881780000000000200e+03 3.986461121816704534e-01
3.884159999999999854e+03 3.642835725356080023e-01
3.886539999999999964e+03 6.124998229846276843e-01
3.888920000000000073e+03 8.284095422536849052e-01
3.891300000000000182e+03 5.955287938972121387e-01
3.893679999999999836e+03 5.926979183439515797e-01
3.896059999999999945e+03 6.645085388481506428e-01
3.898440000000000055e+03 4.957859360578594221e-01
3.900820000000000164e+03 4.883204239779969646e-01
3.903199999999999818e+03 8.672996499267674464e-01
3.905579999999999927e+03 6.425436337623766647e-01
3.907960000000000036e+03 4.555736066367222503e-01
3.910340000000000146e+03 6.522696878603770898e-01
3.912719999999999800e+03 6.046087280670716657e-01
3.915099999999999909e+03 4.613187014848831868e-01
3.917480000000000018e+03 5.603323864849426572e-01
3.919860000000000127e+03 5.270677171730030475e-01
3.922239999999999782e+03 4.584847077574114027e-01
3.924619999999999891e+03 4.040742297452166176e-01
3.927000000000000000e+03 6.160538449595064359e-01
3.929380000000000109e+03 7.536308904985941082e-01
3.931760000000000218e+03 6.720183081345405540e-01
3.934139999999999873e+03 1.384240319786782247e-01
3.936519999999999982e+03 1.341955965760927849e-01
3.938900000000000091e+03 4.366729935567351117e-01
3.941280000000000200e+03 6.265213207950530716e-01
3.943659999999999854e+03 6.673393604019901559e-01
3.946039999999999964e+03 5.510413724345971653e-01
3.948420000000000073e+03 4.617168814584181602e-01
3.950800000000000182e+03 5.318222648907414696e-01
3.953179999999999836e+03 6.651666406339163951e-01
3.955559999999999945e+03 6.696408814504397622e-01
3.957940000000000055e+03 6.560432628296032354e-01
3.960320000000000164e+03 8.143760443453820219e-01
3.962699999999999818e+03 6.726841389419151440e-01
3.965079999999999927e+03 5.350265208716268317e-01
3.967460000000000036e+03 3.543905574762341026e-01
3.969840000000000146e+03 1.784799604084380820e-01
3.972219999999999800e+03 7.241233331557630493e-01
3.974599999999999909e+03 8.139589753487594948e-01
3.976980000000000018e+03 4.684578313196000598e-01
3.979360000000000127e+03 6.191757195089068189e-01
3.981739999999999782e+03 5.675921440608916457e-01
3.984119999999999891e+03 6.515317354596619204e-01
3.986500000000000000e+03 7.327253499986253749e-01
3.988880000000000109e+03 6.588456060715811580e-01
3.991260000000000218e+03 5.688992555673026974e-01
3.993639999999999873e+03 5.485101345402061401e-01
3.996019999999999982e+03 7.393766894523120525e-01
3.998400000000000091e+03 6.676892926701154529e-01
4.000780000000000200e+03 4.778032733669563270e-01
4.003159999999999854e+03 3.888343839288364023e-01
4.005539999999999964e+03 4.844459867459675606e-01
4.007920000000000073e+03 6.160023092724894456e-01
4.010300000000000182e+03 7.067072480991944960e-01
4.012679999999999836e+03 6.538574394499782061e-01
4.015059999999999945e+03 5.090199312688514777e-01
4.017440000000000055e+03 4.971600308622007858e-01
4.019820000000000164e+03 4.662534618602813818e-01
4.022199999999999818e+03 5.858537997283216336e-01
4.024579999999999927e+03 5.991560793394105078e-01
4.026960000000000036e+03 5.093564947940026899e-01
4.029340000000000146e+03 3.851893461932493490e-01
4.031719999999999800e+03 5.187675555585229414e-01
4.034099999999999909e+03 6.849377164929140172e-01
4.036480000000000018e+03 6.823581983066449030e-01
4.038860000000000127e+03 6.785032400690087506e-01
4.041239999999999782e+03 5.057206454758693681e-01
4.043619999999999891e+03 5.807315771651898606e-01
4.046000000000000000e+03 6.564056136313050072e-01
4.048380000000000109e+03 5.806311676476901829e-01
4.050760000000000218e+03 6.038667987167828377e-01
4.053139999999999873e+03 4.971182908106461795e-01
4.055519999999999982e+03 5.606170133747593320e-01
4.057900000000000091e+03 5.966569530787353415e-01
4.060280000000000200e+03 3.601551527612218973e-01
4.062659999999999854e+03 5.686815706983179286e-01
4.065039999999999964e+03 4.847030288944099152e-01
4.067420000000000073e+03 4.321751144353758733e-01
4.069800000000000182e+03 4.850183082818523839e-01
4.072179999999999836e+03 5.508796994983975459e-01
4.074559999999999945e+03 5.866786284738297885e-01
4.076940000000000055e+03 5.934722424814644626e-01
4.079320000000000164e+03 5.390864156761657755e-01
4.081699999999999818e+03 5.162127658437584143e-01
4.084079999999999927e+03 4.912081689402305051e-01
4.086460000000000036e+03 5.732916466385709064e-01
4.088840000000000146e+03 5.120199850737112701e-01
4.091219999999999800e+03 5.735668977551521275e-01
4.093599999999999909e+03 5.785681443303027915e-01
4.095980000000000018e+03 6.366812643457094856e-01
4.098359999999999673e+03 5.101544397678096088e-01
4.100739999999999782e+03 6.404868202041621439e-01
4.103119999999999891e+03 5.670776474014826984e-01
4.105500000000000000e+03 3.848882150891754783e-01
4.107880000000000109e+03 4.586387814927926354e-01
4.110260000000000218e+03 6.651854214732768611e-01
4.112640000000000327e+03 6.698735116254644906e-01
4.115020000000000437e+03 7.461558568588415596e-01
4.117399999999999636e+03 6.065419203769281120e-01
4.119779999999999745e+03 6.686226077291798076e-01
4.122159999999999854e+03 5.933046653918572222e-01
4.124539999999999964e+03 5.397926868576647941e-01
4.126920000000000073e+03 5.206260645442890578e-01
4.129300000000000182e+03 6.300337201681802668e-01
4.131680000000000291e+03 7.140538157211048231e-01
4.134060000000000400e+03 6.115232509114332249e-01
4.136439999999999600e+03 5.443449126382224890e-01
4.138819999999999709e+03 6.254048180624000031e-01
4.141199999999999818e+03 4.891070100280436317e-01
4.143579999999999927e+03 5.471472855207683006e-01
4.145960000000000036e+03 5.015179236236296800e-01
4.148340000000000146e+03 5.043757688730522437e-01
4.150720000000000255e+03 6.762299910272558945e-01
4.153100000000000364e+03 7.351279900465791384e-01
4.155479999999999563e+03 8.447170924582583229e-01
4.157859999999999673e+03 5.874031571361391091e-01
4.160239999999999782e+03 5.154523794766020517e-01
4.162619999999999891e+03 4.334076870743138188e-01
4.165000000000000000e+03 4.928090056605395342e-01
4.167380000000000109e+03 5.832802068065110479e-01
4.169760000000000218e+03 6.582114550353813653e-01
4.172140000000000327e+03 6.149468817614091032e-01
4.174520000000000437e+03 5.130423309383919106e-01
4.176899999999999636e+03 3.175397058742763234e-01
4.179279999999999745e+03 6.832059242691145284e-01
4.181659999999999854e+03 6.535225495000013263e-01
4.184039999999999964e+03 5.799125889652392285e-01
4.186420000000000073e+03 5.261360875093570311e-01
4.188800000000000182e+03 4.189505021913558225e-01
4.191180000000000291e+03 4.190135082614018791e-01
4.193560000000000400e+03 6.336503728632626453e-01
4.195939999999999600e+03 5.686813667405749007e-01
4.198319999999999709e+03 6.548556309540859433e-01
4.200699999999999818e+03 6.754357009146340074e-01
4.203079999999999927e+03 6.372480829057080021e-01
4.205460000000000036e+03 5.929119511454820080e-01
4.207840000000000146e+03 6.291315408448870938e-01
4.210220000000000255e+03 6.125265933155146225e-01
4.212600000000000364e+03 5.524797213179136746e-01
4.214979999999999563e+03 4.003071698772728837e-01
4.217359999999999673e+03 6.084372323600004684e-01
4.219739999999999782e+03 6.339169993904647527e-01
4.222119999999999891e+03 6.112734113727471552e-01
4.224500000000000000e+03 6.625429047152644468e-01
4.226880000000000109e+03 6.983092957149256153e-01
4.229260000000000218e+03 6.266334193839495637e-01
4.231640000000000327e+03 6.529706722059930302e-01
4.234020000000000437e+03 6.201396533073353368e-01
4.236399999999999636e+03 6.969850651505765660e-01
4.238779999999999745e+03 5.835212371100235718e-01
4.241159999999999854e+03 5.320335493825597561e-01
4.243539999999999964e+03 6.048576851351987749e-01
4.245920000000000073e+03 6.575651620078539761e-01
4.248300000000000182e+03 7.082845414293582609e-01
4.250680000000000291e+03 5.681419537829178745e-01
4.253060000000000400e+03 5.946848714753419918e-01
4.255439999999999600e+03 7.054889737686923512e-01
4.257819999999999709e+03 6.590429002579719642e-01
4.260199999999999818e+03 6.257592367930822075e-01
4.262579999999999927e+03 6.206174898793438421e-01
4.264960000000000036e+03 6.638237718975316115e-01
4.267340000000000146e+03 6.533833780948657965e-01
4.269720000000000255e+03 6.360132987919787650e-01
4.272100000000000364e+03 6.540899608024953737e-01
4.274479999999999563e+03 6.341145648737664953e-01
4.276859999999999673e+03 5.580893032000900922e-01
4.279239999999999782e+03 5.886729820345143471e-01
4.281619999999999891e+03 6.538559634606251336e-01
4.284000000000000000e+03 6.500289988873172442e-01
4.286380000000000109e+03 6.957030526805687565e-01
4.288760000000000218e+03 6.768571125257670795e-01
4.291140000000000327e+03 6.546384903448442261e-01
4.293520000000000437e+03 5.570581195691195475e-01
4.295899999999999636e+03 6.040460154990753283e-01
4.298279999999999745e+03 5.592444180351523464e-01
4.300659999999999854e+03 5.482427432520226018e-01
4.303039999999999964e+03 5.365064848630787253e-01
4.305420000000000073e+03 6.131903867450829715e-01
4.307800000000000182e+03 6.981249687586976727e-01
4.310180000000000291e+03 8.391131042060366863e-01
4.312560000000000400e+03 6.689812524136781180e-01
4.314939999999999600e+03 7.657677756908664035e-01
4.317319999999999709e+03 6.954388211857135405e-01
4.319699999999999818e+03 5.425559364627945413e-01
4.322079999999999927e+03 4.579138162360493203e-01
4.324460000000000036e+03 5.035349533247366338e-01
4.326840000000000146e+03 6.932906084814082215e-01
4.329220000000000255e+03 7.268550701973300887e-01
4.331600000000000364e+03 6.260610372749946251e-01
4.333979999999999563e+03 7.041655646585136541e-01
4.336359999999999673e+03 6.169278050732870389e-01
4.338739999999999782e+03 6.695796549439442247e-01
4.341119999999999891e+03 7.381398067964345389e-01
4.343500000000000000e+03 7.010686477159884245e-01
4.345880000000000109e+03 8.225645091545091825e-01
4.348260000000000218e+03 7.066246752590773506e-01
4.350640000000000327e+03 6.056841774116863419e-01
4.353020000000000437e+03 6.886098052897392519e-01
4.355399999999999636e+03 7.770300035352202261e-01
4.357779999999999745e+03 7.960729177087014774e-01
4.360159999999999854e+03 8.232874655901257777e-01
4.362539999999999964e+03 6.799353432926881213e-01
4.364920000000000073e+03 7.443903125234240248e-01
4.367300000000000182e+03 7.351740940296425109e-01
4.369680000000000291e+03 5.982385621325275737e-01
4.372060000000000400e+03 6.995112161537658801e-01
4.374439999999999600e+03 7.036434416769995481e-01
4.376819999999999709e+03 7.353139550673533087e-01
4.379199999999999818e+03 7.658190219070805105e-01
4.381579999999999927e+03 7.490374966962097814e-01
4.383960000000000036e+03 7.157953801576665276e-01
4.386340000000000146e+03 6.808012263665348396e-01
4.388720000000000255e+03 6.729108725430302806e-01
4.391100000000000364e+03 6.737831249547137080e-01
4.393479999999999563e+03 7.494754984206111192e-01
4.395859999999999673e+03 8.185457656028606310e-01
4.398239999999999782e+03 7.737245616022970784e-01
4.400619999999999891e+03 6.931551492697575201e-01
4.403000000000000000e+03 6.955186337908512151e-01
4.405380000000000109e+03 7.071003645600456577e-01
4.407760000000000218e+03 7.115978329363072952e-01
4.410140000000000327e+03 6.619320686299814405e-01
4.412520000000000437e+03 6.680638270263755674e-01
4.414899999999999636e+03 7.256506344635258454e-01
4.417279999999999745e+03 6.829087549410212121e-01
4.419659999999999854e+03 5.744014672589106141e-01
4.422039999999999964e+03 6.424499753715876560e-01
4.424420000000000073e+03 6.038023000593959466e-01
4.426800000000000182e+03 6.075657162101565367e-01
4.429180000000000291e+03 7.287795109953143502e-01
4.431560000000000400e+03 6.697111911138425855e-01
4.433939999999999600e+03 6.585770192639199827e-01
4.436319999999999709e+03 7.883422144509290019e-01
4.438699999999999818e+03 6.772188527302709371e-01
4.441079999999999927e+03 5.830424556530480196e-01
4.443460000000000036e+03 5.792875099542352801e-01
4.445840000000000146e+03 6.820194392846978815e-01
4.448220000000000255e+03 7.589638186214152649e-01
4.450600000000000364e+03 5.930138881878487256e-01
4.452979999999999563e+03 5.370142147408109023e-01
4.455359999999999673e+03 5.301807481074289896e-01
4.457739999999999782e+03 5.734306339147188236e-01
4.460119999999999891e+03 5.626337931502439771e-01
4.462500000000000000e+03 5.353552030340672507e-01
4.464880000000000109e+03 6.332091322032258329e-01
4.467260000000000218e+03 7.110681667785171411e-01
4.469640000000000327e+03 7.575470014199415791e-01
4.472020000000000437e+03 6.780662256075136174e-01
4.474399999999999636e+03 7.257699350477775369e-01
4.476779999999999745e+03 7.131246756365835493e-01
4.479159999999999854e+03 7.915907437590909979e-01
4.481539999999999964e+03 7.203957999525937295e-01
4.483920000000000073e+03 6.837640523314901797e-01
4.486300000000000182e+03 6.673024097781580233e-01
4.488680000000000291e+03 7.492346720153307826e-01
4.491060000000000400e+03 6.987036868215510399e-01
4.493439999999999600e+03 6.750537076060427744e-01
4.495819999999999709e+03 7.591209553799034282e-01
4.498199999999999818e+03 7.432380034421068871e-01
4.500579999999999927e+03 7.506263780576373223e-01
4.502960000000000036e+03 6.893474146502059918e-01
4.505340000000000146e+03 7.131359838314810240e-01
4.507720000000000255e+03 7.099978355191697288e-01
4.510100000000000364e+03 7.968612951398297284e-01
4.512479999999999563e+03 7.641814317187155536e-01
4.514859999999999673e+03 7.583666206702502910e-01
4.517239999999999782e+03 6.859620699454389570e-01
4.519619999999999891e+03 6.882720866974635365e-01
4.522000000000000000e+03 6.464628037649183812e-01
4.524380000000000109e+03 7.194929354172892033e-01
4.526760000000000218e+03 7.990889945539074724e-01
4.529140000000000327e+03 7.095225541019535287e-01
4.531520000000000437e+03 6.069110231130721012e-01
4.533899999999999636e+03 6.112028226430243905e-01
4.536279999999999745e+03 7.033024468380770777e-01
4.538659999999999854e+03 6.829542952030811520e-01
4.541039999999999964e+03 7.577423231565161288e-01
4.543420000000000073e+03 7.199189641552793395e-01
4.545800000000000182e+03 6.108047029252382520e-01
4.548180000000000291e+03 6.583175588626207775e-01
4.550560000000000400e+03 7.504156321660316875e-01
4.552939999999999600e+03 8.307385565341091072e-01
4.555319999999999709e+03 7.020963166254693411e-01
4.557699999999999818e+03 7.201033202392157495e-01
4.560079999999999927e+03 7.749125116299500071e-01
4.562460000000000036e+03 6.799638304499368013e-01
4.564840000000000146e+03 6.855894953704581019e-01
4.567220000000000255e+03 7.015074548418773759e-01
4.569600000000000364e+03 8.710669050036895511e-01
4.571979999999999563e+03 7.672181746578831119e-01
4.574359999999999673e+03 6.928896264648164438e-01
4.576739999999999782e+03 7.209497893068196328e-01
4.579119999999999891e+03 6.959034710882688879e-01
4.581500000000000000e+03 7.658013987295662073e-01
4.583880000000000109e+03 8.029912925553268632e-01
4.586260000000000218e+03 8.052204886545746287e-01
4.588640000000000327e+03 8.187881868667850060e-01
4.591020000000000437e+03 7.015561035117700017e-01
4.593399999999999636e+03 7.232346703519799691e-01
4.595779999999999745e+03 7.435073268538548996e-01
4.598159999999999854e+03 8.073599366606821759e-01
4.600539999999999964e+03 7.212235987144569593e-01
4.602920000000000073e+03 7.257307253649106782e-01
4.605300000000000182e+03 7.436350456440694590e-01
4.607680000000000291e+03 8.492596512328970393e-01
4.610060000000000400e+03 8.476510324811024066e-01
4.612439999999999600e+03 9.506116365975313398e-01
4.614819999999999709e+03 9.578953350912804421e-01
4.617199999999999818e+03 7.720601271451141834e-01
4.619579999999999927e+03 8.563631912790157230e-01
4.621960000000000036e+03 8.845064848982026051e-01
4.624340000000000146e+03 7.536856233553063111e-01
4.626720000000000255e+03 6.931048520667799639e-01
4.629100000000000364e+03 6.714727118968349950e-01
4.631479999999999563e+03 7.671397519577012325e-01
4.633859999999999673e+03 6.718885283999441738e-01
4.636239999999999782e+03 8.822410079546458839e-01
4.638619999999999891e+03 7.584356712310079685e-01
4.641000000000000000e+03 9.231053375776604453e-01
4.643380000000000109e+03 8.706935873598229403e-01
4.645760000000000218e+03 6.178535369939780475e-01
4.648140000000000327e+03 7.918714400217820026e-01
4.650520000000000437e+03 7.053549779220577021e-01
4.652899999999999636e+03 7.963806304828681126e-01
4.655279999999999745e+03 7.576891476148063242e-01
4.657659999999999854e+03 7.408103341333625025e-01
4.660039999999999964e+03 8.672066659326798099e-01
4.662420000000000073e+03 7.936663481678563059e-01
4.664800000000000182e+03 7.871005171058028660e-01
4.667180000000000291e+03 8.052944384504175934e-01
4.669560000000000400e+03 7.951726673442138793e-01
4.671939999999999600e+03 8.255845841545338404e-01
4.674319999999999709e+03 8.259741890438275780e-01
4.676699999999999818e+03 7.404695899047664120e-01
4.679079999999999927e+03 8.268806879010108801e-01
4.681460000000000036e+03 7.494428917988034122e-01
4.683840000000000146e+03 8.115172787233044804e-01
4.686220000000000255e+03 7.204700791937531656e-01
4.688600000000000364e+03 7.648234132713099820e-01
4.690979999999999563e+03 7.204920244519598116e-01
4.693359999999999673e+03 7.606534711156839323e-01
4.695739999999999782e+03 8.534296949674775590e-01
4.698119999999999891e+03 7.320121785310799156e-01
4.700500000000000000e+03 8.288362831909265038e-01
4.702880000000000109e+03 8.061716396380314009e-01
4.705260000000000218e+03 7.019854771510718461e-01
4.707640000000000327e+03 7.375813931112008559e-01
4.710020000000000437e+03 7.031388171778836238e-01
4.712399999999999636e+03 7.897510078517754328e-01
4.714779999999999745e+03 8.149331776073744926e-01
4.717159999999999854e+03 7.987452648914135089e-01
4.719539999999999964e+03 7.091458251885571773e-01
4.721920000000000073e+03 7.034955916854501723e-01
4.724300000000000182e+03 7.090262789977355151e-01
4.726680000000000291e+03 6.419112878334682915e-01
4.729060000000000400e+03 7.088572980698599757e-01
4.731439999999999600e+03 8.254080086501803804e-01
4.733819999999999709e+03 8.012782209872338912e-01
4.736199999999999818e+03 8.120839559803552099e-01
4.738579999999999927e+03 7.635475715510946504e-01
4.740960000000000036e+03 7.929512552983859486e-01
4.743340000000000146e+03 8.473819467330288013e-01
4.745720000000000255e+03 8.628220887686459672e-01
4.748100000000000364e+03 7.241910888644937927e-01
4.750479999999999563e+03 7.177031017708328520e-01
4.752859999999999673e+03 7.715299533292420131e-01
4.755239999999999782e+03 7.055666565693425873e-01
4.757619999999999891e+03 7.655442360805324586e-01
4.760000000000000000e+03 7.949945186677568332e-01
4.762380000000000109e+03 7.205781357181261226e-01
4.764760000000000218e+03 8.402700512867103955e-01
4.767140000000000327e+03 8.093851507439943083e-01
4.769520000000000437e+03 7.214816832567603200e-01
4.771899999999999636e+03 8.203949733775104391e-01
4.774279999999999745e+03 8.390485460022816255e-01
4.776659999999999854e+03 7.738199249959376580e-01
4.779039999999999964e+03 7.938924145057746351e-01
4.781420000000000073e+03 7.947249841870167586e-01
4.783800000000000182e+03 7.364804032228041697e-01
4.786180000000000291e+03 7.642118809067772744e-01
4.788560000000000400e+03 7.746454655923004085e-01
4.790939999999999600e+03 7.087783605589380587e-01
4.793319999999999709e+03 6.752867952772987348e-01
4.795699999999999818e+03 7.639639231858404989e-01
4.798079999999999927e+03 7.932810617272958442e-01
4.800460000000000036e+03 8.392063036314163504e-01
4.802840000000000146e+03 8.115787970412842167e-01
4.805220000000000255e+03 7.542065115646933160e-01
4.807600000000000364e+03 7.808382544036733819e-01
4.809979999999999563e+03 8.142450035273688380e-01
4.812359999999999673e+03 8.120843085376602266e-01
4.814739999999999782e+03 8.087049005199361540e-01
4.817119999999999891e+03 7.728090313697343339e-01
4.819500000000000000e+03 7.215022926884904209e-01
4.821880000000000109e+03 7.608013216228816100e-01
4.824260000000000218e+03 8.228749745500628654e-01
4.826640000000000327e+03 7.205887905846207753e-01
4.829020000000000437e+03 7.200238525523069422e-01
4.831399999999999636e+03 7.390510750484672320e-01
4.833779999999999745e+03 7.206759191154700206e-01
4.836159999999999854e+03 6.479330784756804906e-01
4.838539999999999964e+03 7.429042283808522384e-01
4.840920000000000073e+03 7.206267226270193227e-01
4.843300000000000182e+03 8.048810764900009573e-01
4.845680000000000291e+03 8.276783562287788332e-01
4.848060000000000400e+03 8.049502036121274351e-01
4.850439999999999600e+03 7.986630328632455811e-01
4.852819999999999709e+03 7.913027888871481119e-01
4.855199999999999818e+03 7.272006206025818376e-01
4.857579999999999927e+03 8.160505120630768827e-01
4.859960000000000036e+03 9.174607445969740205e-01
4.862340000000000146e+03 8.166900856333731973e-01
4.864720000000000255e+03 7.130277141809451269e-01
4.867100000000000364e+03 7.374353932547591528e-01
4.869479999999999563e+03 7.315316135917215856e-01
4.871859999999999673e+03 9.211874287818953011e-01
4.874239999999999782e+03 9.084736198738847524e-01
4.876619999999999891e+03 8.065377986017830958e-01
4.879000000000000000e+03 7.376132518768933055e-01
4.881380000000000109e+03 8.330152928695063741e-01
4.883760000000000218e+03 8.778112101475766815e-01
4.886140000000000327e+03 8.486163672980132633e-01
4.888520000000000437e+03 7.997933824047090967e-01
4.890899999999999636e+03 8.206783033822935280e-01
4.893279999999999745e+03 8.514802237681403652e-01
4.895659999999999854e+03 7.472693825836573822e-01
4.898039999999999964e+03 7.604602788556699133e-01
4.900420000000000073e+03 7.489861407276727778e-01
4.902800000000000182e+03 8.192874265536818079e-01
4.905180000000000291e+03 7.945343744313364542e-01
4.907560000000000400e+03 8.111778075274050925e-01
4.909939999999999600e+03 8.414471151749923772e-01
4.912319999999999709e+03 8.717991183168993796e-01
4.914699999999999818e+03 8.817669403673473738e-01
4.917079999999999927e+03 7.667328345414159418e-01
4.919460000000000036e+03 7.261686335351226207e-01
4.921840000000000146e+03 7.673660575389882332e-01
4.924220000000000255e+03 8.038840569118183010e-01
4.926600000000000364e+03 7.975512427556016304e-01
4.928979999999999563e+03 8.387122918827711882e-01
4.931359999999999673e+03 8.703733621246475538e-01
4.933739999999999782e+03 6.578699228159446966e-01
4.936119999999999891e+03 7.399796490405604610e-01
4.938500000000000000e+03 8.284323616559492454e-01
4.940880000000000109e+03 7.097851472253113858e-01
4.943260000000000218e+03 7.965309298412508454e-01
4.945640000000000327e+03 7.537478493046434469e-01
4.948020000000000437e+03 7.705867723638095690e-01
4.950399999999999636e+03 8.093630878305595466e-01
4.952779999999999745e+03 1.017331598510457624e+00
4.955159999999999854e+03 8.264610407474214382e-01
4.957539999999999964e+03 7.972892355288647703e-01
4.959920000000000073e+03 8.507772470332465309e-01
4.962300000000000182e+03 6.825596179899436899e-01
4.964680000000000291e+03 8.076780384458478457e-01
4.967060000000000400e+03 8.513963483932833753e-01
4.969439999999999600e+03 6.920888479945170868e-01
4.971819999999999709e+03 8.715757760963993572e-01
4.974199999999999818e+03 7.620796039481636530e-01
4.976579999999999927e+03 8.055947644741320302e-01
4.978960000000000036e+03 8.387994139247831882e-01
4.981340000000000146e+03 7.746074486326234299e-01
4.983720000000000255e+03 6.778727987980314174e-01
4.986100000000000364e+03 6.901779324603268817e-01
4.988479999999999563e+03 9.068864385555681640e-01
4.990859999999999673e+03 8.371249557909233863e-01
4.993239999999999782e+03 8.216763859281072113e-01
4.995619999999999891e+03 8.605132907865568059e-01
4.998000000000000000e+03 9.297595766057031863e-01
5.000380000000000109e+03 8.927265760796871952e-01
5.002760000000000218e+03 7.366368484707935815e-01
5.005140000000000327e+03 7.236587467596791168e-01
5.007520000000000437e+03 6.009582296545494806e-01
5.009899999999999636e+03 8.095628373845996650e-01
5.012279999999999745e+03 7.494507035553915619e-01
5.014659999999999854e+03 7.659145443003760878e-01
5.017039999999999964e+03 8.904382957953957956e-01
5.019420000000000073e+03 9.068872923907077555e-01
5.021800000000000182e+03 9.657823042896981347e-01
5.024180000000000291e+03 9.869716230568931215e-01
5.026560000000000400e+03 9.891968509898498851e-01
5.028939999999999600e+03 9.252745591320972185e-01
5.031319999999999709e+03 9.327420410504162485e-01
5.033699999999999818e+03 8.000012400395020151e-01
5.036079999999999927e+03 7.377932159841028570e-01
5.038460000000000036e+03 6.554444085808125431e-01
5.040840000000000146e+03 8.463183346065372703e-01
5.043220000000000255e+03 8.492590906644350568e-01
5.045600000000000364e+03 7.764573304745256976e-01
5.047979999999999563e+03 9.094668797089633383e-01
5.050359999999999673e+03 9.108140900736675372e-01
5.052739999999999782e+03 9.123861771967194390e-01
5.055119999999999891e+03 9.025148581198223496e-01
5.057500000000000000e+03 9.233713906119888071e-01
5.059880000000000109e+03 9.339183854223329639e-01
5.062260000000000218e+03 9.619880172541998009e-01
5.064640000000000327e+03 9.611046972053182147e-01
5.067020000000000437e+03 1.068532013727895080e+00
5.069399999999999636e+03 8.404260299122355837e-01
5.071779999999999745e+03 7.862075821816851828e-01
5.074159999999999854e+03 7.298216470697178604e-01
5.076539999999999964e+03 7.929737229984675784e-01
5.078920000000000073e+03 8.312747986844332138e-01
5.081300000000000182e+03 8.148683389677010558e-01
5.083680000000000291e+03 8.316939998623952279e-01
5.086060000000000400e+03 8.933444340805866135e-01
5.088439999999999600e+03 7.358401957369647972e-01
5.090819999999999709e+03 7.744099924082079589e-01
5.093199999999999818e+03 7.623776621912626839e-01
5.095579999999999927e+03 7.384966768448402163e-01
5.097960000000000036e+03 9.482315665842498964e-01
5.098199999999999818e+03 3.205376921579045635e-01
5.100340000000000146e+03 9.275792027246594351e-01
5.101130000000000109e+03 4.975283816596648978e-01
5.102720000000000255e+03 9.532505781436060310e-01
5.104060000000000400e+03 4.537373527615494728e-01
5.105100000000000364e+03 9.627927380957258530e-01
5.106989999999999782e+03 5.406969751661724333e-01
5.107479999999999563e+03 1.055094727939591470e+00
5.109859999999999673e+03 9.377813785982488382e-01
5.109920000000000073e+03 9.059693300348574674e-01
5.112239999999999782e+03 9.372255597505964042e-01
5.112850000000000364e+03 8.809684733112539412e-01
5.114619999999999891e+03 9.650996218188209186e-01
5.115779999999999745e+03 7.169074497876612995e-01
5.117000000000000000e+03 8.906742117759742783e-01
5.118710000000000036e+03 5.795384483057500757e-01
5.119380000000000109e+03 9.134745561708395023e-01
5.121640000000000327e+03 6.551986248727569295e-01
5.121760000000000218e+03 8.334337854180651206e-01
5.124140000000000327e+03 8.720763780498902440e-01
5.124569999999999709e+03 7.225867597028858835e-01
5.126520000000000437e+03 6.751045578740115793e-01
5.127500000000000000e+03 7.373197098861341559e-01
5.128899999999999636e+03 7.603173004928800438e-01
5.130430000000000291e+03 9.399644708608285715e-01
5.131279999999999745e+03 9.108042658365149702e-01
5.133359999999999673e+03 7.326777030743967245e-01
5.133659999999999854e+03 8.737583258088142957e-01
5.136039999999999964e+03 8.572008226992398061e-01
5.136289999999999964e+03 3.746789675364951555e-01
5.138420000000000073e+03 9.567413307846474035e-01
5.139220000000000255e+03 8.646817820065848537e-01
5.140800000000000182e+03 8.347775086470643480e-01
5.142149999999999636e+03 6.528252941349125260e-01
5.143180000000000291e+03 8.820047686013328114e-01
5.145079999999999927e+03 5.915823721854829298e-01
5.145560000000000400e+03 8.903280202302302770e-01
5.147939999999999600e+03 7.531993192102277579e-01
5.148010000000000218e+03 7.557885466515914530e-01
5.150319999999999709e+03 5.331914977135697731e-01
5.150939999999999600e+03 7.168002151624488505e-01
5.153869999999999891e+03 6.506530587923526898e-01
5.156800000000000182e+03 7.738360080906746541e-01
5.159729999999999563e+03 7.726239144758481059e-01
5.162659999999999854e+03 8.662796241897934291e-01
5.165590000000000146e+03 8.449408836180973825e-01
5.168520000000000437e+03 7.397287239575166540e-01
5.171449999999999818e+03 7.437211079506095279e-01
5.174380000000000109e+03 8.979730611528642381e-01
5.177310000000000400e+03 8.160071437076564793e-01
5.180239999999999782e+03 6.977033674566265331e-01
5.183170000000000073e+03 6.012924189611599246e-01
5.186100000000000364e+03 7.614611625670429929e-01
5.189029999999999745e+03 8.952580697469237903e-01
5.191960000000000036e+03 7.847388114407897186e-01
5.194890000000000327e+03 7.668861080067633784e-01
5.197819999999999709e+03 7.637695607751097127e-01
5.200750000000000000e+03 7.744426378455452342e-01
5.203680000000000291e+03 8.110654056832330427e-01
5.206609999999999673e+03 8.779159767488069477e-01
5.209539999999999964e+03 9.277254422145778667e-01
5.212470000000000255e+03 8.830246930381905335e-01
5.215399999999999636e+03 7.216254535483113131e-01
5.218329999999999927e+03 6.679414409232812266e-01
5.221260000000000218e+03 5.675713666926988088e-01
5.224189999999999600e+03 5.824211615670044084e-01
5.227119999999999891e+03 7.097131798260249980e-01
5.230050000000000182e+03 7.330914530125491879e-01
5.232979999999999563e+03 6.077580964606166258e-01
5.235909999999999854e+03 7.683050600416739817e-01
5.238840000000000146e+03 6.679774701992438057e-01
5.241770000000000437e+03 7.458913231068381444e-01
5.244699999999999818e+03 9.352498624166500907e-01
5.247630000000000109e+03 7.391018928834000024e-01
5.250560000000000400e+03 7.333949331724892717e-01
5.253489999999999782e+03 8.136024169604310075e-01
5.256420000000000073e+03 8.956115117061520525e-01
5.259350000000000364e+03 7.459156726834406115e-01
5.262279999999999745e+03 7.058133938012913777e-01
5.265210000000000036e+03 8.019875882532457867e-01
5.268140000000000327e+03 8.029364185623132366e-01
5.271069999999999709e+03 7.189604989751399167e-01
5.274000000000000000e+03 8.174006284019778024e-01
5.276930000000000291e+03 8.556583678023597095e-01
5.279859999999999673e+03 8.051959200678500128e-01
5.282789999999999964e+03 7.114347626374222244e-01
5.285720000000000255e+03 8.648145165844201010e-01
5.288649999999999636e+03 7.677078241874834008e-01
5.291579999999999927e+03 8.573482458591986655e-01
5.294510000000000218e+03 7.907917438263505350e-01
5.297439999999999600e+03 6.937309947169097990e-01
5.300369999999999891e+03 7.964145392016089842e-01
5.303300000000000182e+03 7.705344041482053985e-01
5.306229999999999563e+03 8.473721998333684224e-01
5.309159999999999854e+03 9.389755969550207526e-01
5.312090000000000146e+03 8.885440241503607117e-01
5.315020000000000437e+03 8.586728384267758862e-01
5.317949999999999818e+03 7.023176655585928740e-01
5.320880000000000109e+03 7.478991306012733320e-01
5.323810000000000400e+03 7.666686194504451768e-01
5.326739999999999782e+03 8.721408257605780534e-01
5.329670000000000073e+03 9.531991176718377368e-01
5.332600000000000364e+03 1.093488745339633583e+00
5.335529999999999745e+03 9.053537248166300122e-01
5.338460000000000036e+03 8.570580133219720675e-01
5.341390000000000327e+03 7.386648325372908719e-01
5.344319999999999709e+03 8.022851986691439397e-01
5.347250000000000000e+03 8.659815203722468491e-01
5.350180000000000291e+03 8.604642512622682204e-01
5.353109999999999673e+03 9.311147161452846266e-01
5.356039999999999964e+03 7.510481381315744498e-01
5.358970000000000255e+03 7.701116811131719642e-01
5.361899999999999636e+03 9.068858526755012583e-01
5.364829999999999927e+03 9.380464095005839331e-01
5.367760000000000218e+03 9.169088519806705140e-01
5.370689999999999600e+03 8.728239957960947093e-01
5.373619999999999891e+03 8.947994474307858770e-01
5.376550000000000182e+03 8.196008127811096333e-01
5.379479999999999563e+03 7.777292187058318929e-01
5.382409999999999854e+03 8.355751806056731512e-01
5.385340000000000146e+03 7.495346693479905120e-01
5.388270000000000437e+03 7.609497222853838228e-01
5.391199999999999818e+03 8.994522910684080719e-01
5.394130000000000109e+03 9.456955595907913237e-01
5.397060000000000400e+03 8.556720335699360414e-01
5.399989999999999782e+03 8.527444421966050569e-01
5.402920000000000073e+03 9.073028815527931501e-01
5.405850000000000364e+03 9.068858350697620585e-01
5.408779999999999745e+03 9.284942404030968044e-01
5.411710000000000036e+03 9.120298579864009048e-01
5.414640000000000327e+03 8.633575288793289282e-01
5.417569999999999709e+03 8.727683001796503470e-01
5.420500000000000000e+03 8.024005090416723718e-01
5.423430000000000291e+03 8.884523090922983313e-01
5.426359999999999673e+03 1.012134252054389671e+00
5.429289999999999964e+03 9.587848975158711484e-01
5.432220000000000255e+03 8.679635505749684343e-01
5.435149999999999636e+03 9.143962715039876121e-01
5.438079999999999927e+03 8.929064069342552701e-01
5.441010000000000218e+03 8.343835880710618325e-01
5.443939999999999600e+03 8.956765174271023033e-01
5.446869999999999891e+03 8.052627116284351017e-01
5.449800000000000182e+03 8.463352435268158835e-01
5.452729999999999563e+03 9.524773055789813592e-01
5.455659999999999854e+03 9.146322263268362729e-01
5.458590000000000146e+03 8.582972419287635546e-01
5.461520000000000437e+03 8.348725073961184018e-01
5.464449999999999818e+03 8.441374393001639387e-01
5.467380000000000109e+03 8.542452982278191387e-01
5.470310000000000400e+03 9.339802550862071895e-01
5.473239999999999782e+03 8.592389123620850500e-01
5.476170000000000073e+03 8.892120695597969249e-01
5.479100000000000364e+03 9.967860854854299069e-01
5.482029999999999745e+03 1.008532095442031373e+00
5.484960000000000036e+03 1.001102949827423538e+00
5.487890000000000327e+03 8.939040155284090350e-01
5.490819999999999709e+03 8.960395045452489438e-01
5.493750000000000000e+03 8.555112692636379634e-01
5.496680000000000291e+03 8.807591333026629776e-01
5.499609999999999673e+03 1.000000000000000000e+00
5.502539999999999964e+03 9.170289089327203769e-01
5.505470000000000255e+03 9.962371482469721817e-01
5.508399999999999636e+03 1.031107191196535933e+00
5.511329999999999927e+03 9.876803973129374414e-01
5.514260000000000218e+03 9.668092559892712545e-01
5.517189999999999600e+03 9.551307334058333209e-01
5.520119999999999891e+03 9.163359882985591121e-01
5.523050000000000182e+03 8.898265668440242804e-01
5.525979999999999563e+03 9.392580062895191650e-01
5.528909999999999854e+03 1.021574201358092626e+00
5.531840000000000146e+03 1.000633933499275541e+00
5.534770000000000437e+03 9.065817343420690122e-01
5.537699999999999818e+03 8.307989986377113389e-01
5.540630000000000109e+03 9.247049154929497528e-01
5.543560000000000400e+03 9.815998621103864119e-01
5.546489999999999782e+03 1.002166518508992521e+00
5.549420000000000073e+03 1.081683929832388591e+00
5.552350000000000364e+03 9.929567659388492951e-01
5.555279999999999745e+03 9.912854900084899779e-01
5.558210000000000036e+03 9.949667507216505280e-01
5.561140000000000327e+03 9.827835560660108660e-01
5.564069999999999709e+03 8.246762555645957837e-01
5.567000000000000000e+03 8.464392971679794986e-01
5.569930000000000291e+03 9.786299403114566697e-01
5.572859999999999673e+03 9.513470930171230577e-01
5.575789999999999964e+03 9.889519196821482394e-01
5.578720000000000255e+03 8.090397822152034513e-01
5.581649999999999636e+03 7.937632816398547675e-01
5.584579999999999927e+03 9.775661159652355714e-01
5.587510000000000218e+03 9.878973668332333702e-01
5.590439999999999600e+03 9.051482729020592366e-01
5.593369999999999891e+03 7.919131126298594170e-01
5.596300000000000182e+03 8.509950179112576452e-01
5.599229999999999563e+03 9.584567593950161779e-01
5.602159999999999854e+03 9.504787496478582787e-01
5.605090000000000146e+03 9.458108849900727089e-01
5.608020000000000437e+03 9.078255698652994976e-01
5.610949999999999818e+03 8.790072808053243092e-01
5.613880000000000109e+03 8.722830492463349294e-01
5.616810000000000400e+03 9.069511435707166003e-01
5.619739999999999782e+03 9.342444018433786468e-01
5.622670000000000073e+03 8.696556681076637041e-01
5.625600000000000364e+03 8.746610463906830946e-01
5.628529999999999745e+03 9.682732233272347555e-01
5.631460000000000036e+03 9.784607823517441627e-01
5.634390000000000327e+03 9.631824649523357262e-01
5.637319999999999709e+03 9.169802889339104812e-01
5.640250000000000000e+03 9.248850286714287439e-01
5.643180000000000291e+03 9.843433716754821372e-01
5.646109999999999673e+03 1.010073015792762208e+00
5.649039999999999964e+03 9.574515657760570564e-01
5.651970000000000255e+03 9.795353055887315863e-01
5.654899999999999636e+03 1.016236307832977026e+00
5.657829999999999927e+03 1.041845090103889815e+00
5.660760000000000218e+03 9.978399130747385160e-01
5.663689999999999600e+03 1.002418114564273210e+00
5.666619999999999891e+03 1.045000687589946686e+00
5.669550000000000182e+03 1.049315468341413871e+00
5.672479999999999563e+03 8.889899299606607297e-01
5.675409999999999854e+03 7.993017035573001250e-01
5.678340000000000146e+03 8.143171954696899473e-01
5.681270000000000437e+03 9.141508932528841225e-01
5.684199999999999818e+03 9.625330134103374791e-01
5.687130000000000109e+03 9.394234544364665762e-01
5.690060000000000400e+03 9.255197778607410219e-01
5.692989999999999782e+03 9.383218582122550000e-01
5.695920000000000073e+03 9.965149802561285020e-01
5.698850000000000364e+03 9.566550488752766368e-01
5.701779999999999745e+03 8.922216625068761786e-01
5.704710000000000036e+03 9.112071122929328304e-01
5.707640000000000327e+03 9.817514009052159540e-01
5.710569999999999709e+03 1.007137277005033971e+00
5.713500000000000000e+03 1.038817997400492965e+00
5.716430000000000291e+03 1.060142681851711455e+00
5.719359999999999673e+03 1.029969461761502725e+00
5.722289999999999964e+03 8.590410747491649124e-01
5.725220000000000255e+03 8.892966973432789857e-01
5.728149999999999636e+03 9.977180890817783920e-01
5.731079999999999927e+03 1.042854694178978026e+00
5.734010000000000218e+03 1.025650904754334070e+00
5.736939999999999600e+03 1.034072040528657199e+00
5.739869999999999891e+03 1.022905637006898738e+00
5.742800000000000182e+03 1.043322488649727209e+00
5.745729999999999563e+03 1.010170093813975489e+00
5.748659999999999854e+03 9.229197031408574725e-01
5.751590000000000146e+03 9.203848467660812327e-01
5.754520000000000437e+03 9.892293663913593882e-01
5.757449999999999818e+03 1.028902661405158403e+00
5.760380000000000109e+03 1.010320721766624130e+00
5.763310000000000400e+03 1.018260702535073836e+00
5.766239999999999782e+03 1.074578539422151868e+00
5.769170000000000073e+03 1.004857648871293474e+00
5.772100000000000364e+03 9.672586346001313951e-01
5.775029999999999745e+03 1.024651872499271033e+00
5.777960000000000036e+03 1.003007556855472604e+00
5.780890000000000327e+03 9.806345927593094203e-01
5.783819999999999709e+03 1.035746897518309950e+00
5.786750000000000000e+03 9.759503352794132169e-01
5.789680000000000291e+03 9.478573654165434181e-01
5.792609999999999673e+03 9.355050226339215458e-01
5.795539999999999964e+03 9.911223690754833449e-01
5.798470000000000255e+03 1.033911841558210698e+00
5.801399999999999636e+03 1.040584883664916083e+00
5.804329999999999927e+03 1.099833800634923975e+00
5.807260000000000218e+03 1.073709184942427397e+00
5.810189999999999600e+03 9.695591353918078248e-01
5.813119999999999891e+03 1.127729949966826517e+00
5.816050000000000182e+03 1.190615560178022392e+00
5.818979999999999563e+03 1.116833661333509031e+00
5.821909999999999854e+03 1.066826858937180100e+00
5.824840000000000146e+03 1.084012891758592056e+00
5.827770000000000437e+03 1.042665056874227725e+00
5.830699999999999818e+03 1.014817283849985152e+00
5.833630000000000109e+03 9.906877339537069060e-01
5.836560000000000400e+03 9.895356129518568800e-01
5.839489999999999782e+03 9.626722245618261065e-01
5.842420000000000073e+03 1.064584551964004921e+00
5.845350000000000364e+03 1.058767470337809602e+00
5.848279999999999745e+03 1.029337331009953616e+00
5.851210000000000036e+03 1.057096996502393083e+00
5.854140000000000327e+03 1.039740185416482943e+00
5.857069999999999709e+03 9.879437742875938344e-01
5.860000000000000000e+03 9.525157709917124738e-01
5.862930000000000291e+03 9.763465514291358449e-01
5.865859999999999673e+03 1.074325925151584427e+00
5.868789999999999964e+03 1.002867410298202477e+00
5.871720000000000255e+03 9.581137681671511031e-01
5.874649999999999636e+03 1.004739850677003332e+00
5.877579999999999927e+03 9.829187632903076954e-01
5.880510000000000218e+03 9.878796152224147420e-01
5.883439999999999600e+03 9.846618444506671786e-01
5.886369999999999891e+03 9.900133989357882136e-01
5.889300000000000182e+03 1.025957015399808325e+00
5.892229999999999563e+03 1.080802309613656087e+00
5.895159999999999854e+03 1.013086923588325083e+00
5.898090000000000146e+03 9.945973886638785899e-01
5.901020000000000437e+03 1.001977557455516088e+00
5.903949999999999818e+03 9.731910276226046763e-01
5.906880000000000109e+03 1.030366375246737132e+00
5.909810000000000400e+03 1.033784374132892925e+00
5.912739999999999782e+03 1.012267900158763334e+00
5.915670000000000073e+03 1.061324927578046973e+00
5.918600000000000364e+03 1.025762596154670803e+00
5.921529999999999745e+03 1.058774842528693361e+00
5.924460000000000036e+03 1.120241946342332318e+00
5.927390000000000327e+03 1.030496929323193367e+00
5.930319999999999709e+03 1.017978647576765150e+00
5.933250000000000000e+03 1.090906052707514950e+00
5.936180000000000291e+03 1.126970940167982826e+00
5.939109999999999673e+03 1.141234212010117988e+00
5.942039999999999964e+03 1.030462917856904470e+00
5.944970000000000255e+03 1.020789361564894415e+00
5.947899999999999636e+03 1.012988132407479203e+00
5.950829999999999927e+03 1.049978760620819518e+00
5.953760000000000218e+03 1.027889971360427701e+00
5.956689999999999600e+03 1.065979556853617005e+00
5.959619999999999891e+03 1.097766128345311953e+00
5.962550000000000182e+03 1.059896285793524351e+00
5.965479999999999563e+03 1.069274394812064211e+00
5.968409999999999854e+03 1.083952017534389078e+00
5.971340000000000146e+03 1.097422351357108194e+00
5.974270000000000437e+03 1.055516539365484618e+00
5.977199999999999818e+03 1.082030169875004777e+00
5.980130000000000109e+03 1.159012924854502913e+00
5.983060000000000400e+03 1.045422263187787415e+00
5.985989999999999782e+03 1.058867176150886769e+00
5.988920000000000073e+03 1.076552301346674900e+00
5.991850000000000364e+03 1.035541495187620065e+00
5.994779999999999745e+03 1.060093319163579961e+00
5.997710000000000036e+03 1.064255171357847196e+00


==> anc/UH88_SNIFS_185.txt <==
3.298679999999999836e+03 -1.508393069199272241e-01
3.301059999999999945e+03 2.803644203450229577e-01
3.303440000000000055e+03 1.026926124712152777e-01
3.305820000000000164e+03 -9.856127405469347624e-02
3.308199999999999818e+03 4.072418224560789279e-02
3.310579999999999927e+03 -3.554677683431977098e-01
3.312960000000000036e+03 -3.475293816408266401e-01
3.315340000000000146e+03 7.093083642577976966e-02
3.317719999999999800e+03 4.095725966681273283e-02
3.320099999999999909e+03 -2.723564065225027031e-01
3.322480000000000018e+03 5.974100631150812690e-01
3.324860000000000127e+03 9.380769782203149942e-01
3.327239999999999782e+03 6.077635261873634009e-01
3.329619999999999891e+03 6.779290696628629265e-01
3.332000000000000000e+03 3.417779671168827971e-01
3.334380000000000109e+03 3.539512233400793906e-01
3.336760000000000218e+03 3.732406351170120540e-01
3.339139999999999873e+03 1.849943442261110706e-03
3.341519999999999982e+03 2.395958832768801394e-01
3.343900000000000091e+03 -4.348998016227976215e-01
3.346280000000000200e+03 -2.527699262141387404e-01
3.348659999999999854e+03 -2.017383159489407052e-01
3.351039999999999964e+03 3.060439593768105038e-01
3.353420000000000073e+03 -1.156774286056135304e-01
3.355800000000000182e+03 -5.783002984437402016e-02
3.358179999999999836e+03 -5.240643070066222098e-01
3.360559999999999945e+03 -4.730988366278696677e-01
3.362940000000000055e+03 -3.160063382108062591e-01
3.365320000000000164e+03 4.858485041479220223e-01
3.367699999999999818e+03 9.043956157216931357e-02
3.370079999999999927e+03 1.157317132771248924e-01
3.372460000000000036e+03 2.932474989395468801e-01
3.374840000000000146e+03 -1.262886511602206163e-01
3.377219999999999800e+03 -1.638992357887488760e-01
3.379599999999999909e+03 2.064350191882033114e-01
3.381980000000000018e+03 5.333029482245320585e-01
3.384360000000000127e+03 8.087744150509792451e-01
3.386739999999999782e+03 5.065059197544170555e-01
3.389119999999999891e+03 7.868271279864339496e-01
3.391500000000000000e+03 2.929220046327228252e-03
3.393880000000000109e+03 6.458695601739574688e-01
3.396260000000000218e+03 4.382186938041632285e-01
3.398639999999999873e+03 5.284904148931273138e-01
3.401019999999999982e+03 3.255505653926128451e-01
3.403400000000000091e+03 8.981091544030870288e-01
3.405780000000000200e+03 6.147867031909357571e-01
3.408159999999999854e+03 6.541669693842061539e-01
3.410539999999999964e+03 6.106692733912236770e-01
3.412920000000000073e+03 2.001524156586373393e-01
3.415300000000000182e+03 7.848686667871379585e-02
3.417679999999999836e+03 3.837257076359356089e-01
3.420059999999999945e+03 8.166218793638570228e-02
3.422440000000000055e+03 1.127052710026027055e-01
3.424820000000000164e+03 1.290903253988796018e-01
3.427199999999999818e+03 2.487026877049905993e-01
3.429579999999999927e+03 2.361050972543578819e-01
3.431960000000000036e+03 1.240939457145861652e-01
3.434340000000000146e+03 -2.211193951865381424e-01
3.436719999999999800e+03 8.395272577660739532e-02
3.439099999999999909e+03 1.600989606545906718e-01
3.441480000000000018e+03 -1.065672781385589157e-01
3.443860000000000127e+03 1.818174351013359391e-01
3.446239999999999782e+03 -5.904961346661311700e-02
3.448619999999999891e+03 6.122302519327743608e-03
3.451000000000000000e+03 3.905106220171921660e-01
3.453380000000000109e+03 1.409269143560236692e-01
3.455760000000000218e+03 8.631682902131419810e-02
3.458139999999999873e+03 3.349410762932257812e-01
3.460519999999999982e+03 5.016129326875871097e-01
3.462900000000000091e+03 7.065648415643854818e-01
3.465280000000000200e+03 5.870941785276320157e-01
3.467659999999999854e+03 5.628069621862010763e-01
3.470039999999999964e+03 3.333986754425312671e-01
3.472420000000000073e+03 4.590588585166597846e-01
3.474800000000000182e+03 1.464166882991093932e-01
3.477179999999999836e+03 4.548655783896679572e-01
3.479559999999999945e+03 4.292132495987713847e-01
3.481940000000000055e+03 1.175657419282933464e-01
3.484320000000000164e+03 -2.950055565758608056e-01
3.486699999999999818e+03 -3.973956690340448017e-02
3.489079999999999927e+03 3.725213252159521038e-01
3.491460000000000036e+03 8.264154366590736878e-01
3.493840000000000146e+03 4.167122481979493864e-01
3.496219999999999800e+03 2.249559677106369726e-01
3.498599999999999909e+03 3.256835842550971638e-02
3.500980000000000018e+03 1.821623228124179539e-01
3.503360000000000127e+03 8.059276113213423298e-02
3.505739999999999782e+03 1.120762141753940538e-01
3.508119999999999891e+03 1.501480179143303284e-01
3.510500000000000000e+03 2.172448223762787622e-01
3.512880000000000109e+03 4.135702413328959381e-01
3.515260000000000218e+03 4.824441259534367754e-01
3.517639999999999873e+03 3.789085268202873058e-01
3.520019999999999982e+03 5.194243757298638853e-01
3.522400000000000091e+03 4.914216622029944359e-01
3.524780000000000200e+03 3.467122860647771088e-01
3.527159999999999854e+03 7.544786360727872010e-01
3.529539999999999964e+03 4.565901528059497227e-01
3.531920000000000073e+03 5.993668145659099000e-01
3.534300000000000182e+03 5.993675927669316339e-01
3.536679999999999836e+03 6.199190462833015225e-01
3.539059999999999945e+03 3.406234641414560005e-01
3.541440000000000055e+03 3.113743626758156413e-01
3.543820000000000164e+03 3.576605016305345885e-01
3.546199999999999818e+03 4.042261923743135088e-01
3.548579999999999927e+03 5.580013544381231538e-01
3.550960000000000036e+03 2.998250544703573439e-01
3.553340000000000146e+03 1.828488278583577376e-01
3.555719999999999800e+03 5.453766792307814804e-01
3.558099999999999909e+03 4.428077452440711825e-01
3.560480000000000018e+03 5.116120585369723361e-01
3.562860000000000127e+03 5.134808059505456823e-01
3.565239999999999782e+03 8.766939614957321991e-01
3.567619999999999891e+03 5.122902474910128179e-01
3.570000000000000000e+03 4.117039996987831851e-01
3.572380000000000109e+03 1.493626792092386801e-01
3.574760000000000218e+03 1.937125582516295574e-01
3.577139999999999873e+03 1.924698883339261424e-01
3.579519999999999982e+03 4.989129503062028625e-02
3.581900000000000091e+03 1.879797542841738223e-01
3.584280000000000200e+03 6.838487086173983265e-01
3.586659999999999854e+03 5.029129920005929177e-01
3.589039999999999964e+03 4.002324252285459072e-01
3.591420000000000073e+03 4.041596801282213991e-01
3.593800000000000182e+03 2.875025774036018555e-01
3.596179999999999836e+03 4.590817453216520794e-01
3.598559999999999945e+03 4.525857074210577480e-01
3.600940000000000055e+03 6.403388169841256472e-01
3.603320000000000164e+03 6.775492698017314686e-01
3.605699999999999818e+03 4.425208580534685243e-01
3.608079999999999927e+03 3.973185788748744285e-01
3.610460000000000036e+03 3.641757330628669909e-01
3.612840000000000146e+03 1.088114621111821168e-01
3.615219999999999800e+03 3.895544513727020597e-01
3.617599999999999909e+03 1.697248125707454536e-01
3.619980000000000018e+03 4.674187426304036164e-01
3.622360000000000127e+03 6.659793302566160422e-01
3.624739999999999782e+03 5.788853769951884942e-01
3.627119999999999891e+03 3.515947792730919064e-01
3.629500000000000000e+03 3.460337966332474036e-01
3.631880000000000109e+03 3.544085642274164560e-01
3.634260000000000218e+03 4.838175052220162198e-01
3.636639999999999873e+03 5.218757604882572343e-01
3.639019999999999982e+03 3.204918387603057361e-01
3.641400000000000091e+03 3.340040862924387732e-01
3.643780000000000200e+03 5.082567582724855093e-01
3.646159999999999854e+03 4.668426504717044234e-01
3.648539999999999964e+03 2.577417719860712331e-01
3.650920000000000073e+03 1.780192910677610985e-01
3.653300000000000182e+03 2.819972890732420634e-01
3.655679999999999836e+03 3.251187468204363440e-01
3.658059999999999945e+03 6.080108321716292119e-01
3.660440000000000055e+03 6.155080276717076471e-01
3.662820000000000164e+03 3.784123657850626543e-01
3.665199999999999818e+03 4.367178356068300848e-01
3.667579999999999927e+03 6.423707326652661198e-01
3.669960000000000036e+03 7.068961200402070766e-01
3.672340000000000146e+03 5.401950776393826814e-01
3.674719999999999800e+03 4.967007153469631398e-01
3.677099999999999909e+03 6.816527146884181487e-01
3.679480000000000018e+03 5.042825454048157630e-01
3.681860000000000127e+03 4.535681106644622873e-01
3.684239999999999782e+03 6.421586369369763903e-01
3.686619999999999891e+03 4.743243810840733765e-01
3.689000000000000000e+03 3.591525115200078222e-01
3.691380000000000109e+03 1.969423337369382854e-01
3.693760000000000218e+03 4.587538073364655911e-01
3.696139999999999873e+03 4.051786721775846312e-01
3.698519999999999982e+03 3.045016305744623342e-01
3.700900000000000091e+03 3.466974287345886974e-01
3.703280000000000200e+03 6.427196350876552833e-01
3.705659999999999854e+03 6.052048723433819388e-01
3.708039999999999964e+03 4.867793623912278766e-01
3.710420000000000073e+03 4.593341839675394445e-01
3.712800000000000182e+03 5.301090437263408228e-01
3.715179999999999836e+03 3.254688804771307398e-01
3.717559999999999945e+03 2.121661468683312401e-01
3.719940000000000055e+03 4.104764953042911446e-01
3.722320000000000164e+03 3.712019720591589467e-01
3.724699999999999818e+03 4.153182400971409671e-01
3.727079999999999927e+03 4.693045959674953527e-01
3.729460000000000036e+03 4.934614907324615940e-01
3.731840000000000146e+03 4.374394845701995993e-01
3.734219999999999800e+03 3.934025512143088932e-01
3.736599999999999909e+03 4.990946488234310752e-01
3.738980000000000018e+03 5.942955338937826459e-01
3.741360000000000127e+03 4.468243207383248428e-01
3.743739999999999782e+03 3.892105853017769346e-01
3.746119999999999891e+03 3.302334067965010389e-01
3.748500000000000000e+03 3.787896766899248591e-01
3.750880000000000109e+03 4.860595776474120888e-01
3.753260000000000218e+03 3.063242020050839787e-01
3.755639999999999873e+03 2.734957525513808108e-01
3.758019999999999982e+03 3.467506535202851681e-01
3.760400000000000091e+03 5.743927159945559913e-01
3.762780000000000200e+03 5.922963995257209957e-01
3.765159999999999854e+03 5.026273102242345692e-01
3.767539999999999964e+03 4.298540355050322614e-01
3.769920000000000073e+03 4.714758755045361793e-01
3.772300000000000182e+03 5.012161018900779252e-01
3.774679999999999836e+03 4.722537062396376384e-01
3.777059999999999945e+03 6.579303463897998583e-01
3.779440000000000055e+03 5.577213638494007419e-01
3.781820000000000164e+03 5.191496602144172190e-01
3.784199999999999818e+03 4.126382127470838435e-01
3.786579999999999927e+03 3.349464534176869734e-01
3.788960000000000036e+03 3.811755559351504008e-01
3.791340000000000146e+03 4.484756909710218009e-01
3.793719999999999800e+03 5.016675979263589547e-01
3.796099999999999909e+03 6.472206294939139015e-01
3.798480000000000018e+03 3.846747017662696666e-01
3.800860000000000127e+03 5.410012602811296034e-01
3.803239999999999782e+03 3.568434370308730674e-01
3.805619999999999891e+03 3.000148317353663052e-01
3.808000000000000000e+03 2.951676654903585550e-01
3.810380000000000109e+03 3.004662399961023356e-01
3.812760000000000218e+03 2.911091692826675015e-01
3.815139999999999873e+03 2.727942317339023814e-01
3.817519999999999982e+03 5.998508066159490004e-02
3.819900000000000091e+03 1.565037492431041177e-01
3.822280000000000200e+03 4.004506584624009102e-01
3.824659999999999854e+03 2.301796998572578079e-01
3.827039999999999964e+03 8.279274624488161538e-02
3.829420000000000073e+03 1.069282529494434003e-01
3.831800000000000182e+03 4.862008058318670334e-01
3.834179999999999836e+03 4.079752990931327927e-01
3.836559999999999945e+03 6.750468256462323069e-01
3.838940000000000055e+03 6.142938877105462714e-01
3.841320000000000164e+03 4.766021688946772139e-01
3.843699999999999818e+03 3.905369521510910213e-01
3.846079999999999927e+03 3.373090473630043218e-01
3.848460000000000036e+03 3.007652585113737009e-01
3.850840000000000146e+03 3.567289725968264547e-01
3.853219999999999800e+03 4.517610736965185780e-01
3.855599999999999909e+03 5.680453250209133165e-01
3.857980000000000018e+03 5.025763409433759987e-01
3.860360000000000127e+03 4.669948281309168059e-01
3.862739999999999782e+03 4.211537048041998910e-01
3.865119999999999891e+03 4.806133446313906044e-01
3.867500000000000000e+03 5.688976745258835788e-01
3.869880000000000109e+03 4.251941307743280496e-01
3.872260000000000218e+03 5.519948093318780558e-01
3.874639999999999873e+03 5.432407937838712453e-01
3.877019999999999982e+03 5.157047343863140343e-01
3.879400000000000091e+03 6.597711714366054636e-01
3.881780000000000200e+03 6.210259104577320333e-01
3.884159999999999854e+03 6.142932626060968460e-01
3.886539999999999964e+03 6.573667507532174881e-01
3.888920000000000073e+03 4.991163438449698342e-01
3.891300000000000182e+03 4.543969916736841363e-01
3.893679999999999836e+03 4.979765412035148664e-01
3.896059999999999945e+03 4.812988705671295553e-01
3.898440000000000055e+03 2.643309579070659554e-01
3.900820000000000164e+03 3.506080888336757795e-01
3.903199999999999818e+03 6.374560758904721514e-01
3.905579999999999927e+03 4.931940395712918757e-01
3.907960000000000036e+03 4.726641742483229658e-01
3.910340000000000146e+03 5.922171995058588267e-01
3.912719999999999800e+03 6.985413133226402449e-01
3.915099999999999909e+03 6.444024109608754713e-01
3.917480000000000018e+03 6.658730149455471814e-01
3.919860000000000127e+03 5.712066024169457634e-01
3.922239999999999782e+03 5.530575126715131518e-01
3.924619999999999891e+03 5.652982858692000567e-01
3.927000000000000000e+03 6.478331723450541091e-01
3.929380000000000109e+03 6.221444548149829279e-01
3.931760000000000218e+03 1.163497020711937280e+00
3.934139999999999873e+03 1.270867424339568785e+00
3.936519999999999982e+03 4.855303680657030996e-01
3.938900000000000091e+03 4.688170602631236972e-01
3.941280000000000200e+03 6.177237940274761252e-01
3.943659999999999854e+03 6.344772073260418477e-01
3.946039999999999964e+03 7.034874671122902656e-01
3.948420000000000073e+03 4.699301412464152450e-01
3.950800000000000182e+03 5.160068131335115993e-01
3.953179999999999836e+03 5.499656559948726819e-01
3.955559999999999945e+03 5.694916558015040708e-01
3.957940000000000055e+03 4.566586987929688313e-01
3.960320000000000164e+03 4.689313137575245594e-01
3.962699999999999818e+03 5.964801999413000821e-01
3.965079999999999927e+03 6.129126986927748710e-01
3.967460000000000036e+03 8.175547185173125397e-01
3.969840000000000146e+03 9.881918610019382321e-01
3.972219999999999800e+03 9.555260047202200901e-01
3.974599999999999909e+03 4.557715859517774137e-01
3.976980000000000018e+03 4.507247330230899074e-01
3.979360000000000127e+03 5.894516472518024353e-01
3.981739999999999782e+03 5.632537701172396494e-01
3.984119999999999891e+03 6.157012167186617368e-01
3.986500000000000000e+03 6.148477377662706633e-01
3.988880000000000109e+03 6.803383779633923600e-01
3.991260000000000218e+03 6.481625594401800861e-01
3.993639999999999873e+03 6.564795904250150249e-01
3.996019999999999982e+03 6.188920771254328157e-01
3.998400000000000091e+03 5.552985365033459297e-01
4.000780000000000200e+03 6.215664258239280704e-01
4.003159999999999854e+03 3.778338549327354134e-01
4.005539999999999964e+03 4.852771785097142465e-01
4.007920000000000073e+03 7.063489855582898436e-01
4.010300000000000182e+03 6.858124766935556060e-01
4.012679999999999836e+03 6.839880718765389833e-01
4.015059999999999945e+03 4.931804404642646245e-01
4.017440000000000055e+03 5.586684703949391650e-01
4.019820000000000164e+03 4.441389849374096088e-01
4.022199999999999818e+03 4.465559925213128944e-01
4.024579999999999927e+03 5.238007289044706027e-01
4.026960000000000036e+03 4.961629376216452059e-01
4.029340000000000146e+03 4.718687296126388708e-01
4.031719999999999800e+03 4.152456591392061913e-01
4.034099999999999909e+03 2.812502637785132542e-01
4.036480000000000018e+03 5.006036719575525096e-01
4.038860000000000127e+03 5.755852104133000191e-01
4.041239999999999782e+03 5.796116691386188347e-01
4.043619999999999891e+03 7.176299263859470257e-01
4.046000000000000000e+03 7.460591522149294663e-01
4.048380000000000109e+03 7.217828374113085532e-01
4.050760000000000218e+03 6.053073435219880061e-01
4.053139999999999873e+03 5.541608300560976197e-01
4.055519999999999982e+03 5.718120310386384242e-01
4.057900000000000091e+03 5.826428613491934083e-01
4.060280000000000200e+03 5.530715491126686478e-01
4.062659999999999854e+03 5.941971597753350487e-01
4.065039999999999964e+03 4.725460817251580514e-01
4.067420000000000073e+03 5.854943700450040422e-01
4.069800000000000182e+03 6.520682698662719767e-01
4.072179999999999836e+03 5.929591667064528782e-01
4.074559999999999945e+03 6.272841019334421953e-01
4.076940000000000055e+03 7.534342909141463762e-01
4.079320000000000164e+03 6.958626845946435102e-01
4.081699999999999818e+03 5.956448222803186754e-01
4.084079999999999927e+03 5.554741785048651348e-01
4.086460000000000036e+03 6.735304744051340275e-01
4.088840000000000146e+03 6.486384871242411032e-01
4.091219999999999800e+03 5.376965634918441372e-01
4.093599999999999909e+03 5.741162551801182179e-01
4.095980000000000018e+03 5.301302220395961440e-01
4.098359999999999673e+03 6.632820525222734576e-01
4.100739999999999782e+03 6.069667243668537271e-01
4.103119999999999891e+03 6.305220916720009061e-01
4.105500000000000000e+03 6.839198931519900881e-01
4.107880000000000109e+03 4.769581680127141787e-01
4.110260000000000218e+03 5.598649093421892431e-01
4.112640000000000327e+03 7.271514924468478469e-01
4.115020000000000437e+03 8.136325116053921835e-01
4.117399999999999636e+03 7.256727160795657383e-01
4.119779999999999745e+03 4.608289369740307673e-01
4.122159999999999854e+03 5.704964646739603129e-01
4.124539999999999964e+03 5.030201980972509590e-01
4.126920000000000073e+03 4.259173857412182906e-01
4.129300000000000182e+03 5.395811121731896032e-01
4.131680000000000291e+03 5.950057404066116939e-01
4.134060000000000400e+03 6.321987346596003032e-01
4.136439999999999600e+03 6.376121124934227558e-01
4.138819999999999709e+03 5.129266977137769690e-01
4.141199999999999818e+03 5.051399684634176879e-01
4.143579999999999927e+03 5.173013406015719573e-01
4.145960000000000036e+03 6.263625734408396761e-01
4.148340000000000146e+03 7.466487578196109309e-01
4.150720000000000255e+03 6.075135163007095995e-01
4.153100000000000364e+03 4.992898705924770364e-01
4.155479999999999563e+03 5.880491463579629041e-01
4.157859999999999673e+03 6.159113068238503130e-01
4.160239999999999782e+03 6.281507161231513203e-01
4.162619999999999891e+03 5.138284433723142586e-01
4.165000000000000000e+03 6.021283161545986085e-01
4.167380000000000109e+03 8.085698036673268918e-01
4.169760000000000218e+03 7.808758352805679204e-01
4.172140000000000327e+03 7.126673241439974715e-01
4.174520000000000437e+03 5.248649929593024455e-01
4.176899999999999636e+03 6.865920314002128544e-01
4.179279999999999745e+03 5.483744862503094897e-01
4.181659999999999854e+03 6.549179863387447620e-01
4.184039999999999964e+03 7.478714839123073999e-01
4.186420000000000073e+03 5.046435930949770832e-01
4.188800000000000182e+03 6.177871741084013379e-01
4.191180000000000291e+03 7.631728285633940789e-01
4.193560000000000400e+03 5.595064476360250838e-01
4.195939999999999600e+03 5.262214739148348697e-01
4.198319999999999709e+03 5.665278769968449257e-01
4.200699999999999818e+03 6.925071495316085235e-01
4.203079999999999927e+03 5.711466537787758257e-01
4.205460000000000036e+03 5.997369503378628952e-01
4.207840000000000146e+03 6.933720276837790353e-01
4.210220000000000255e+03 7.573492008325338753e-01
4.212600000000000364e+03 6.844248779276616013e-01
4.214979999999999563e+03 7.505704529286997273e-01
4.217359999999999673e+03 6.925923378772600447e-01
4.219739999999999782e+03 4.999634539682837331e-01
4.222119999999999891e+03 5.821453436011557736e-01
4.224500000000000000e+03 5.490415396707472029e-01
4.226880000000000109e+03 4.390255953309215586e-01
4.229260000000000218e+03 7.084312866895372540e-01
4.231640000000000327e+03 7.115374910439946632e-01
4.234020000000000437e+03 7.098784057100677725e-01
4.236399999999999636e+03 6.529461737538900801e-01
4.238779999999999745e+03 7.065412293432636881e-01
4.241159999999999854e+03 8.241337723927113501e-01
4.243539999999999964e+03 6.994910570246134496e-01
4.245920000000000073e+03 6.440424841035716774e-01
4.248300000000000182e+03 8.032508932398213508e-01
4.250680000000000291e+03 6.377429977208469714e-01
4.253060000000000400e+03 7.517642296947438796e-01
4.255439999999999600e+03 6.568211544302474669e-01
4.257819999999999709e+03 4.659632302286366712e-01
4.260199999999999818e+03 6.014522683367918843e-01
4.262579999999999927e+03 6.075061353255613028e-01
4.264960000000000036e+03 5.127076359228847080e-01
4.267340000000000146e+03 4.787017361774603685e-01
4.269720000000000255e+03 4.626230506839235646e-01
4.272100000000000364e+03 6.341667295343279553e-01
4.274479999999999563e+03 8.490377896245210332e-01
4.276859999999999673e+03 7.400644720569587998e-01
4.279239999999999782e+03 6.191534827787253947e-01
4.281619999999999891e+03 5.707490880508894193e-01
4.284000000000000000e+03 5.420267337809064889e-01
4.286380000000000109e+03 5.224978497445634806e-01
4.288760000000000218e+03 6.459603409952462405e-01
4.291140000000000327e+03 7.680298829331403399e-01
4.293520000000000437e+03 6.614682991777416365e-01
4.295899999999999636e+03 8.140566579553497606e-01
4.298279999999999745e+03 8.124042808183228326e-01
4.300659999999999854e+03 7.800252748178696516e-01
4.303039999999999964e+03 7.244074631794940045e-01
4.305420000000000073e+03 5.096290335957815998e-01
4.307800000000000182e+03 6.352294965331927168e-01
4.310180000000000291e+03 7.865197910397393466e-01
4.312560000000000400e+03 8.522685265120761855e-01
4.314939999999999600e+03 6.535726176808660526e-01
4.317319999999999709e+03 6.948996586228177730e-01
4.319699999999999818e+03 5.688817200233247107e-01
4.322079999999999927e+03 5.290130697171504526e-01
4.324460000000000036e+03 6.924789202482407591e-01
4.326840000000000146e+03 8.114213610071060456e-01
4.329220000000000255e+03 8.177187855684450168e-01
4.331600000000000364e+03 7.446018085272163578e-01
4.333979999999999563e+03 7.112564255319683282e-01
4.336359999999999673e+03 6.033039686475858421e-01
4.338739999999999782e+03 5.569079046474335604e-01
4.341119999999999891e+03 6.586010380597815406e-01
4.343500000000000000e+03 8.291771069486132406e-01
4.345880000000000109e+03 8.520616901382925823e-01
4.348260000000000218e+03 6.441133959367807416e-01
4.350640000000000327e+03 6.214601581841527889e-01
4.353020000000000437e+03 7.007534143518866498e-01
4.355399999999999636e+03 7.660546589668147943e-01
4.357779999999999745e+03 6.178825952969509983e-01
4.360159999999999854e+03 6.057352246709386545e-01
4.362539999999999964e+03 7.336934658173364099e-01
4.364920000000000073e+03 8.063079653044983308e-01
4.367300000000000182e+03 8.147410185611618783e-01
4.369680000000000291e+03 6.944059330025854626e-01
4.372060000000000400e+03 6.903400752536115181e-01
4.374439999999999600e+03 7.400538478436147205e-01
4.376819999999999709e+03 8.175857051577504198e-01
4.379199999999999818e+03 7.711501780559455455e-01
4.381579999999999927e+03 7.041956798676528573e-01
4.383960000000000036e+03 7.602823911402568635e-01
4.386340000000000146e+03 6.483282960843576026e-01
4.388720000000000255e+03 6.250905044779647701e-01
4.391100000000000364e+03 6.195551889051943428e-01
4.393479999999999563e+03 6.648052092896195031e-01
4.395859999999999673e+03 6.567154931850748278e-01
4.398239999999999782e+03 6.966545777205311873e-01
4.400619999999999891e+03 7.951729095287323190e-01
4.403000000000000000e+03 8.215108133924269307e-01
4.405380000000000109e+03 7.277249310415667694e-01
4.407760000000000218e+03 5.940331211784639631e-01
4.410140000000000327e+03 6.792071114765720896e-01
4.412520000000000437e+03 7.067437271062532167e-01
4.414899999999999636e+03 7.453869458145030436e-01
4.417279999999999745e+03 7.115450142914968579e-01
4.419659999999999854e+03 6.173682306467660474e-01
4.422039999999999964e+03 6.977123291897566748e-01
4.424420000000000073e+03 8.083214508240772478e-01
4.426800000000000182e+03 8.169658563020986142e-01
4.429180000000000291e+03 6.356091796828180485e-01
4.431560000000000400e+03 6.128191549152657291e-01
4.433939999999999600e+03 6.903362800045808045e-01
4.436319999999999709e+03 7.031414930837514010e-01
4.438699999999999818e+03 6.911934297657814641e-01
4.441079999999999927e+03 6.727040343915741127e-01
4.443460000000000036e+03 6.505896380123383782e-01
4.445840000000000146e+03 7.654778761258645980e-01
4.448220000000000255e+03 7.705043760886391979e-01
4.450600000000000364e+03 7.588162441376535838e-01
4.452979999999999563e+03 8.123326972300916049e-01
4.455359999999999673e+03 8.137291858047998039e-01
4.457739999999999782e+03 7.455725479671855283e-01
4.460119999999999891e+03 6.833468180428239336e-01
4.462500000000000000e+03 8.232346165013966210e-01
4.464880000000000109e+03 7.769309672464466132e-01
4.467260000000000218e+03 6.309763713349302305e-01
4.469640000000000327e+03 6.367869452292151955e-01
4.472020000000000437e+03 6.993543144609478679e-01
4.474399999999999636e+03 5.994985920925303136e-01
4.476779999999999745e+03 6.404209310751824979e-01
4.479159999999999854e+03 7.123565210143558701e-01
4.481539999999999964e+03 7.285039565210046364e-01
4.483920000000000073e+03 7.536951023223007473e-01
4.486300000000000182e+03 8.021360822697887194e-01
4.488680000000000291e+03 7.098145054051432368e-01
4.491060000000000400e+03 6.599790622654191363e-01
4.493439999999999600e+03 7.102293208288166237e-01
4.495819999999999709e+03 7.520657976019218260e-01
4.498199999999999818e+03 8.646581604284453437e-01
4.500579999999999927e+03 8.188875280688074909e-01
4.502960000000000036e+03 7.385432747210535220e-01
4.505340000000000146e+03 8.024418699491399076e-01
4.507720000000000255e+03 7.545056409160072475e-01
4.510100000000000364e+03 8.511776523279587225e-01
4.512479999999999563e+03 7.539658702647916710e-01
4.514859999999999673e+03 7.615212288690150766e-01
4.517239999999999782e+03 6.885777003681083919e-01
4.519619999999999891e+03 7.860026049222613720e-01
4.522000000000000000e+03 8.910636545137682329e-01
4.524380000000000109e+03 8.851284488290791508e-01
4.526760000000000218e+03 8.922296423266221632e-01
4.529140000000000327e+03 9.684516744875349969e-01
4.531520000000000437e+03 8.068151861177116357e-01
4.533899999999999636e+03 7.535110857372268045e-01
4.536279999999999745e+03 8.169412507779652000e-01
4.538659999999999854e+03 6.580847566836027784e-01
4.541039999999999964e+03 7.247405455363978843e-01
4.543420000000000073e+03 7.608142740061896170e-01
4.545800000000000182e+03 7.039947201187158887e-01
4.548180000000000291e+03 7.337759431008732403e-01
4.550560000000000400e+03 8.743093032939315279e-01
4.552939999999999600e+03 7.170292408701761655e-01
4.555319999999999709e+03 6.875671298539282050e-01
4.557699999999999818e+03 7.363816079684573079e-01
4.560079999999999927e+03 7.834974777411406466e-01
4.562460000000000036e+03 8.265055047125767773e-01
4.564840000000000146e+03 8.314526928792277394e-01
4.567220000000000255e+03 8.315430378325165961e-01
4.569600000000000364e+03 7.318332413909163225e-01
4.571979999999999563e+03 8.088576141242793671e-01
4.574359999999999673e+03 6.873370187555765121e-01
4.576739999999999782e+03 7.280348430576454311e-01
4.579119999999999891e+03 6.384185395511594585e-01
4.581500000000000000e+03 6.700377264140080502e-01
4.583880000000000109e+03 7.580891372420385244e-01
4.586260000000000218e+03 7.000181724421060681e-01
4.588640000000000327e+03 7.214045163140653250e-01
4.591020000000000437e+03 6.497241497005795674e-01
4.593399999999999636e+03 7.744256751468564515e-01
4.595779999999999745e+03 8.126805160272029260e-01
4.598159999999999854e+03 8.238577569418094049e-01
4.600539999999999964e+03 7.407429255843323013e-01
4.602920000000000073e+03 7.410962667850939933e-01
4.605300000000000182e+03 8.022825414967205138e-01
4.607680000000000291e+03 9.183779311969905157e-01
4.610060000000000400e+03 7.554216115280819599e-01
4.612439999999999600e+03 8.284627804373847493e-01
4.614819999999999709e+03 7.832061235888529982e-01
4.617199999999999818e+03 7.367338958666554971e-01
4.619579999999999927e+03 7.420000708547278556e-01
4.621960000000000036e+03 8.066763445953328837e-01
4.624340000000000146e+03 7.671798048001422510e-01
4.626720000000000255e+03 8.048041647391579456e-01
4.629100000000000364e+03 7.610583043112192358e-01
4.631479999999999563e+03 7.654173513695926578e-01
4.633859999999999673e+03 7.631568656071165968e-01
4.636239999999999782e+03 7.004870577174500124e-01
4.638619999999999891e+03 7.006003237429440089e-01
4.641000000000000000e+03 7.081635193457079813e-01
4.643380000000000109e+03 8.036153969742854120e-01
4.645760000000000218e+03 8.448380554087699945e-01
4.648140000000000327e+03 7.683794785763274904e-01
4.650520000000000437e+03 7.338497403242500994e-01
4.652899999999999636e+03 7.550985229383510022e-01
4.655279999999999745e+03 7.400381055308610234e-01
4.657659999999999854e+03 8.361128669249984213e-01
4.660039999999999964e+03 6.829061958475493022e-01
4.662420000000000073e+03 8.026867619162155743e-01
4.664800000000000182e+03 8.256333734870060503e-01
4.667180000000000291e+03 8.090667514310752040e-01
4.669560000000000400e+03 7.717116005422058889e-01
4.671939999999999600e+03 7.241591824648607734e-01
4.674319999999999709e+03 7.730454703828409935e-01
4.676699999999999818e+03 7.506390229020447613e-01
4.679079999999999927e+03 8.130363031045222399e-01
4.681460000000000036e+03 8.434902365897958276e-01
4.683840000000000146e+03 7.128199087369125886e-01
4.686220000000000255e+03 7.934852189786926191e-01
4.688600000000000364e+03 7.636849438170466575e-01
4.690979999999999563e+03 7.843557873092906751e-01
4.693359999999999673e+03 8.114675511072153569e-01
4.695739999999999782e+03 9.090268830884946638e-01
4.698119999999999891e+03 8.367878796266516872e-01
4.700500000000000000e+03 7.860620074328874551e-01
4.702880000000000109e+03 6.927469068747065251e-01
4.705260000000000218e+03 7.859536009905392362e-01
4.707640000000000327e+03 7.885496885740533868e-01
4.710020000000000437e+03 8.259283066519084171e-01
4.712399999999999636e+03 7.580303663362918387e-01
4.714779999999999745e+03 7.400672837914350488e-01
4.717159999999999854e+03 8.358100363773206531e-01
4.719539999999999964e+03 8.611727972722615920e-01
4.721920000000000073e+03 8.836965716677201987e-01
4.724300000000000182e+03 8.449698245617746073e-01
4.726680000000000291e+03 7.372457216905575761e-01
4.729060000000000400e+03 6.843073902801646291e-01
4.731439999999999600e+03 7.055592176378162605e-01
4.733819999999999709e+03 7.119925697465684378e-01
4.736199999999999818e+03 8.280945373275556687e-01
4.738579999999999927e+03 9.030761076766233852e-01
4.740960000000000036e+03 8.759557141245334355e-01
4.743340000000000146e+03 7.801272353434223206e-01
4.745720000000000255e+03 7.572488077888981373e-01
4.748100000000000364e+03 7.665847050499975390e-01
4.750479999999999563e+03 7.492750510965591193e-01
4.752859999999999673e+03 8.323500379513766312e-01
4.755239999999999782e+03 9.194897574875565693e-01
4.757619999999999891e+03 7.642858724760004385e-01
4.760000000000000000e+03 7.535605528903321915e-01
4.762380000000000109e+03 9.569624259313103121e-01
4.764760000000000218e+03 9.338579333033187879e-01
4.767140000000000327e+03 8.875511764333486875e-01
4.769520000000000437e+03 9.317633739730076803e-01
4.771899999999999636e+03 9.404771054358803672e-01
4.774279999999999745e+03 9.513355398291903908e-01
4.776659999999999854e+03 8.123248375229323859e-01
4.779039999999999964e+03 7.397271622247417744e-01
4.781420000000000073e+03 7.745227522431179512e-01
4.783800000000000182e+03 7.324715638661803974e-01
4.786180000000000291e+03 7.944249524494505499e-01
4.788560000000000400e+03 9.506104651502733649e-01
4.790939999999999600e+03 8.893569238656272580e-01
4.793319999999999709e+03 8.613654239922716727e-01
4.795699999999999818e+03 9.121253453680473466e-01
4.798079999999999927e+03 8.686061740319235280e-01
4.800460000000000036e+03 8.209516342496296915e-01
4.802840000000000146e+03 7.766251233713457047e-01
4.805220000000000255e+03 7.708794003078197621e-01
4.807600000000000364e+03 7.608237209782106047e-01
4.809979999999999563e+03 7.364592072629373432e-01
4.812359999999999673e+03 8.167348262060718511e-01
4.814739999999999782e+03 8.513665871900283344e-01
4.817119999999999891e+03 8.965423506942284959e-01
4.819500000000000000e+03 8.286274530478886513e-01
4.821880000000000109e+03 7.228550964156895686e-01
4.824260000000000218e+03 8.053904847003576783e-01
4.826640000000000327e+03 8.315389138019991799e-01
4.829020000000000437e+03 8.190357481759787950e-01
4.831399999999999636e+03 8.079031350617174034e-01
4.833779999999999745e+03 7.858705536096335376e-01
4.836159999999999854e+03 8.076104084627031554e-01
4.838539999999999964e+03 7.703956402620021349e-01
4.840920000000000073e+03 7.781907626768589381e-01
4.843300000000000182e+03 7.302184068702730624e-01
4.845680000000000291e+03 7.871365900807737459e-01
4.848060000000000400e+03 8.325320302336904899e-01
4.850439999999999600e+03 7.829242378953622516e-01
4.852819999999999709e+03 7.702621101359105049e-01
4.855199999999999818e+03 8.432955783282300999e-01
4.857579999999999927e+03 7.926757643977286882e-01
4.859960000000000036e+03 8.703353624803776833e-01
4.862340000000000146e+03 9.123452291090080601e-01
4.864720000000000255e+03 9.276080591198335723e-01
4.867100000000000364e+03 8.233570602082703749e-01
4.869479999999999563e+03 8.843550176081707015e-01
4.871859999999999673e+03 9.073113552246752089e-01
4.874239999999999782e+03 7.649791003785968435e-01
4.876619999999999891e+03 7.777371713440766055e-01
4.879000000000000000e+03 7.429016647358132053e-01
4.881380000000000109e+03 6.877369726817378348e-01
4.883760000000000218e+03 7.130289555377992139e-01
4.886140000000000327e+03 8.072485653032606123e-01
4.888520000000000437e+03 9.635475474562569254e-01
4.890899999999999636e+03 9.860651435082912197e-01
4.893279999999999745e+03 8.386996289688828377e-01
4.895659999999999854e+03 8.046847685612960044e-01
4.898039999999999964e+03 8.156386055147115677e-01
4.900420000000000073e+03 8.337413668476280071e-01
4.902800000000000182e+03 8.527686996879280112e-01
4.905180000000000291e+03 7.027880751449823160e-01
4.907560000000000400e+03 6.791939094225299955e-01
4.909939999999999600e+03 7.920600003219977481e-01
4.912319999999999709e+03 8.182336470411953888e-01
4.914699999999999818e+03 9.621681473297865050e-01
4.917079999999999927e+03 8.445395224308270832e-01
4.919460000000000036e+03 6.709817907425510430e-01
4.921840000000000146e+03 7.898449866583551193e-01
4.924220000000000255e+03 8.471363770481954436e-01
4.926600000000000364e+03 8.612791295653328127e-01
4.928979999999999563e+03 7.651976666536732807e-01
4.931359999999999673e+03 7.460455154777020370e-01
4.933739999999999782e+03 7.862342106574079503e-01
4.936119999999999891e+03 8.592826923626443181e-01
4.938500000000000000e+03 8.731546987364474655e-01
4.940880000000000109e+03 9.849109512764198104e-01
4.943260000000000218e+03 9.102225081607602242e-01
4.945640000000000327e+03 8.330510671494119057e-01
4.948020000000000437e+03 8.489026726027045777e-01
4.950399999999999636e+03 8.845011555219887134e-01
4.952779999999999745e+03 7.833227837913817604e-01
4.955159999999999854e+03 9.531573580269809831e-01
4.957539999999999964e+03 9.959513991455117843e-01
4.959920000000000073e+03 1.036883597632366261e+00
4.962300000000000182e+03 8.654123218519487182e-01
4.964680000000000291e+03 8.405803323379186232e-01
4.967060000000000400e+03 1.092891566249043489e+00
4.969439999999999600e+03 8.543653375959752161e-01
4.971819999999999709e+03 8.873001658750798715e-01
4.974199999999999818e+03 7.552344669344677186e-01
4.976579999999999927e+03 8.746119530146028165e-01
4.978960000000000036e+03 7.124649634299492496e-01
4.981340000000000146e+03 7.873931278026751190e-01
4.983720000000000255e+03 8.078608857422963085e-01
4.986100000000000364e+03 9.488306293272585901e-01
4.988479999999999563e+03 9.528464595082719590e-01
4.990859999999999673e+03 8.742266331466008733e-01
4.993239999999999782e+03 9.520627928574595389e-01
4.995619999999999891e+03 8.775510934089900683e-01
4.998000000000000000e+03 8.126876699341154531e-01
5.000380000000000109e+03 1.011712690579371188e+00
5.002760000000000218e+03 7.320731824489813411e-01
5.005140000000000327e+03 7.483038140089440793e-01
5.007520000000000437e+03 6.993542554769643926e-01
5.009899999999999636e+03 7.804158285553802754e-01
5.012279999999999745e+03 6.925644900304878115e-01
5.014659999999999854e+03 8.185381187346314480e-01
5.017039999999999964e+03 9.124839271484384007e-01
5.019420000000000073e+03 1.001769250678422818e+00
5.021800000000000182e+03 9.108810802077119684e-01
5.024180000000000291e+03 9.334933949663071218e-01
5.026560000000000400e+03 9.786085113930357293e-01
5.028939999999999600e+03 9.450731402460007535e-01
5.031319999999999709e+03 9.085907846703835666e-01
5.033699999999999818e+03 8.466935899583528657e-01
5.036079999999999927e+03 9.120974869359936843e-01
5.038460000000000036e+03 7.809753721839843843e-01
5.040840000000000146e+03 9.612418502098954987e-01
5.043220000000000255e+03 9.911882977243177129e-01
5.045600000000000364e+03 7.991943404316025346e-01
5.047979999999999563e+03 8.034409452554749365e-01
5.050359999999999673e+03 7.971732858113387277e-01
5.052739999999999782e+03 8.407589888848187032e-01
5.055119999999999891e+03 8.944584838458778941e-01
5.057500000000000000e+03 8.376575174547177260e-01
5.059880000000000109e+03 8.660808814005053202e-01
5.062260000000000218e+03 8.783426752414990046e-01
5.064640000000000327e+03 9.781542854203939541e-01
5.067020000000000437e+03 1.001703752397183678e+00
5.069399999999999636e+03 8.170021313194476553e-01
5.071779999999999745e+03 7.837717441020438658e-01
5.074159999999999854e+03 8.097745792697342848e-01
5.076539999999999964e+03 7.845502002742166248e-01
5.078920000000000073e+03 8.478662791071891469e-01
5.081300000000000182e+03 8.250591617357022622e-01
5.083680000000000291e+03 8.625644492353733428e-01
5.086060000000000400e+03 8.239326073339203749e-01
5.088439999999999600e+03 8.979035198283058516e-01
5.090819999999999709e+03 9.002436075250628278e-01
5.093199999999999818e+03 7.947835641326278511e-01
5.095579999999999927e+03 7.831020177496558210e-01
5.097960000000000036e+03 8.454437743166010044e-01
5.098199999999999818e+03 6.554305241020150774e-01
5.100340000000000146e+03 7.958411475949241920e-01
5.101130000000000109e+03 5.898963251290666454e-01
5.102720000000000255e+03 7.673159561254110361e-01
5.104060000000000400e+03 7.035669822695935771e-01
5.105100000000000364e+03 8.778024832719739656e-01
5.106989999999999782e+03 9.411026210630566435e-01
5.107479999999999563e+03 8.530208775537488908e-01
5.109859999999999673e+03 9.032651811252823126e-01
5.109920000000000073e+03 1.026854078165305495e+00
5.112239999999999782e+03 8.361071164916084042e-01
5.112850000000000364e+03 8.419603428627215891e-01
5.114619999999999891e+03 8.162189316471331058e-01
5.115779999999999745e+03 6.978038623438994614e-01
5.117000000000000000e+03 9.345565221077468676e-01
5.118710000000000036e+03 8.043659584053874934e-01
5.119380000000000109e+03 7.899460789597746446e-01
5.121640000000000327e+03 8.959826550104230680e-01
5.121760000000000218e+03 6.339370107720669889e-01
5.124140000000000327e+03 6.913889019389567459e-01
5.124569999999999709e+03 7.798762188360449654e-01
5.126520000000000437e+03 7.409893258528490456e-01
5.127500000000000000e+03 1.065275076153827882e+00
5.128899999999999636e+03 8.772629494183407095e-01
5.130430000000000291e+03 7.105321424540574915e-01
5.131279999999999745e+03 9.842186390591969314e-01
5.133359999999999673e+03 4.463587258975584837e-01
5.133659999999999854e+03 8.443797232659574492e-01
5.136039999999999964e+03 6.816922819277807521e-01
5.136289999999999964e+03 6.758996419880104467e-01
5.138420000000000073e+03 7.477435451998597493e-01
5.139220000000000255e+03 7.265987117041249332e-01
5.140800000000000182e+03 7.695281014071885251e-01
5.142149999999999636e+03 7.393278263892292257e-01
5.143180000000000291e+03 8.554393088539892220e-01
5.145079999999999927e+03 7.530074329170491909e-01
5.145560000000000400e+03 8.868413300544731870e-01
5.147939999999999600e+03 9.668713009295629712e-01
5.148010000000000218e+03 4.241260408663678483e-01
5.150319999999999709e+03 1.006591949136645292e+00
5.150939999999999600e+03 3.460939000732918824e-01
5.153869999999999891e+03 5.608774610196546329e-01
5.156800000000000182e+03 6.076792641098158754e-01
5.159729999999999563e+03 6.657561924318450286e-01
5.162659999999999854e+03 6.794851443627579757e-01
5.165590000000000146e+03 7.224117257891701227e-01
5.168520000000000437e+03 8.899841867693483177e-01
5.171449999999999818e+03 8.059889842303751273e-01
5.174380000000000109e+03 9.678389609563249341e-01
5.177310000000000400e+03 9.465191613428975970e-01
5.180239999999999782e+03 7.851873542915004389e-01
5.183170000000000073e+03 6.309983164017406443e-01
5.186100000000000364e+03 7.156651880735475091e-01
5.189029999999999745e+03 9.117280106064259426e-01
5.191960000000000036e+03 1.097391882144296060e+00
5.194890000000000327e+03 8.815850695503133494e-01
5.197819999999999709e+03 7.845675697841421048e-01
5.200750000000000000e+03 7.430104087448753392e-01
5.203680000000000291e+03 7.302009276332224186e-01
5.206609999999999673e+03 7.516942265033057513e-01
5.209539999999999964e+03 1.044575209516724001e+00
5.212470000000000255e+03 9.149124795463089432e-01
5.215399999999999636e+03 8.383489136606271375e-01
5.218329999999999927e+03 1.019872032060362921e+00
5.221260000000000218e+03 1.061500180224337120e+00
5.224189999999999600e+03 1.079345944650659472e+00
5.227119999999999891e+03 9.944975731023969479e-01
5.230050000000000182e+03 9.076747164906612264e-01
5.232979999999999563e+03 8.854931471484266403e-01
5.235909999999999854e+03 9.531969308430706667e-01
5.238840000000000146e+03 8.908888089480562211e-01
5.241770000000000437e+03 7.894663806271090545e-01
5.244699999999999818e+03 7.881634891863849024e-01
5.247630000000000109e+03 9.283143162081122224e-01
5.250560000000000400e+03 1.004251690870098024e+00
5.253489999999999782e+03 1.030771143468991458e+00
5.256420000000000073e+03 9.720222477157625107e-01
5.259350000000000364e+03 1.003441959488422963e+00
5.262279999999999745e+03 7.719622646458818016e-01
5.265210000000000036e+03 6.722065314263042657e-01
5.268140000000000327e+03 7.893133099192753965e-01
5.271069999999999709e+03 7.632830383708165689e-01
5.274000000000000000e+03 7.793931324177877373e-01
5.276930000000000291e+03 7.940572084486184901e-01
5.279859999999999673e+03 8.371024971275601301e-01
5.282789999999999964e+03 7.835633527351495431e-01
5.285720000000000255e+03 8.897630476220497187e-01
5.288649999999999636e+03 1.037241956970832435e+00
5.291579999999999927e+03 1.020424173210697560e+00
5.294510000000000218e+03 9.837005894489549984e-01
5.297439999999999600e+03 9.105384401432203845e-01
5.300369999999999891e+03 8.819248614545971421e-01
5.303300000000000182e+03 9.109166022199152168e-01
5.306229999999999563e+03 9.312552805814588996e-01
5.309159999999999854e+03 1.086004797878980410e+00
5.312090000000000146e+03 1.044904748021124652e+00
5.315020000000000437e+03 9.454926837710568854e-01
5.317949999999999818e+03 1.061652199706442534e+00
5.320880000000000109e+03 9.595887862130757506e-01
5.323810000000000400e+03 1.028963932266867110e+00
5.326739999999999782e+03 1.031648267753361825e+00
5.329670000000000073e+03 9.231716967570888777e-01
5.332600000000000364e+03 9.096177014478966649e-01
5.335529999999999745e+03 8.450587324399365663e-01
5.338460000000000036e+03 8.908718966284687735e-01
5.341390000000000327e+03 8.828062990266929422e-01
5.344319999999999709e+03 8.274047994846133181e-01
5.347250000000000000e+03 9.708889412364332117e-01
5.350180000000000291e+03 9.248165903535134902e-01
5.353109999999999673e+03 9.535406275574430657e-01
5.356039999999999964e+03 9.057325495738031140e-01
5.358970000000000255e+03 9.349675421427630084e-01
5.361899999999999636e+03 9.705575192265968321e-01
5.364829999999999927e+03 1.015714520211667748e+00
5.367760000000000218e+03 1.021182835773821296e+00
5.370689999999999600e+03 1.038048825163220945e+00
5.373619999999999891e+03 1.081986127650885532e+00
5.376550000000000182e+03 9.953643169754680109e-01
5.379479999999999563e+03 8.488670692054571809e-01
5.382409999999999854e+03 7.319770945231970360e-01
5.385340000000000146e+03 8.493116444269898091e-01
5.388270000000000437e+03 1.005115510375714560e+00
5.391199999999999818e+03 9.332128481476927861e-01
5.394130000000000109e+03 9.345177272023420523e-01
5.397060000000000400e+03 8.727553632965371344e-01
5.399989999999999782e+03 8.739700174388618237e-01
5.402920000000000073e+03 1.007397404854532441e+00
5.405850000000000364e+03 1.012180327002877078e+00
5.408779999999999745e+03 9.488866178166387444e-01
5.411710000000000036e+03 9.637225273013378946e-01
5.414640000000000327e+03 9.801261223468056283e-01
5.417569999999999709e+03 1.023732216553444152e+00
5.420500000000000000e+03 9.774371371091927774e-01
5.423430000000000291e+03 9.690000067324605615e-01
5.426359999999999673e+03 1.009869714286698139e+00
5.429289999999999964e+03 9.029897328960263536e-01
5.432220000000000255e+03 9.169673923964694051e-01
5.435149999999999636e+03 1.026082992002031125e+00
5.438079999999999927e+03 9.840976100174408936e-01
5.441010000000000218e+03 9.577664274188922855e-01
5.443939999999999600e+03 8.982616293971673604e-01
5.446869999999999891e+03 8.843858297577831262e-01
5.449800000000000182e+03 9.602236798644949722e-01
5.452729999999999563e+03 1.026948140843427781e+00
5.455659999999999854e+03 9.961613950969097075e-01
5.458590000000000146e+03 1.041152035150055166e+00
5.461520000000000437e+03 9.996816694406929216e-01
5.464449999999999818e+03 8.899443618553102286e-01
5.467380000000000109e+03 9.236648377749808736e-01
5.470310000000000400e+03 9.575741163516899856e-01
5.473239999999999782e+03 1.024226830265162258e+00
5.476170000000000073e+03 9.864596879118996409e-01
5.479100000000000364e+03 9.875565409692813601e-01
5.482029999999999745e+03 9.606620489432602383e-01
5.484960000000000036e+03 1.029847177711588291e+00
5.487890000000000327e+03 1.006105451379256666e+00
5.490819999999999709e+03 9.509815904385696683e-01
5.493750000000000000e+03 8.925183551462173570e-01
5.496680000000000291e+03 8.528184866454814328e-01
5.499609999999999673e+03 1.000000000000000000e+00
5.502539999999999964e+03 9.209427686679622083e-01
5.505470000000000255e+03 8.817217416163593002e-01
5.508399999999999636e+03 9.175652354734010752e-01
5.511329999999999927e+03 9.721968782198370240e-01
5.514260000000000218e+03 1.061317485686777307e+00
5.517189999999999600e+03 1.025304604447500934e+00
5.520119999999999891e+03 9.882662352525826144e-01
5.523050000000000182e+03 9.196878764793628980e-01
5.525979999999999563e+03 9.595654009498767456e-01
5.528909999999999854e+03 1.008526691802665631e+00
5.531840000000000146e+03 1.020749393419620121e+00
5.534770000000000437e+03 1.044709847055544705e+00
5.537699999999999818e+03 1.023380602448391796e+00
5.540630000000000109e+03 1.013899189792741851e+00
5.543560000000000400e+03 9.710700177144407919e-01
5.546489999999999782e+03 1.024297703471937382e+00
5.549420000000000073e+03 1.016184087704691041e+00
5.552350000000000364e+03 9.745247675274538723e-01
5.555279999999999745e+03 1.053498717557080022e+00
5.558210000000000036e+03 1.143373974596975540e+00
5.561140000000000327e+03 1.015369962799750780e+00
5.564069999999999709e+03 8.988704598713900262e-01
5.567000000000000000e+03 9.862824607844919989e-01
5.569930000000000291e+03 1.073563128258629540e+00
5.572859999999999673e+03 1.098854364723156785e+00
5.575789999999999964e+03 9.710461735211632917e-01
5.578720000000000255e+03 8.334239520318712513e-01
5.581649999999999636e+03 9.526481861488367286e-01
5.584579999999999927e+03 9.932098276277706583e-01
5.587510000000000218e+03 9.008610458805067500e-01
5.590439999999999600e+03 9.146139121655284532e-01
5.593369999999999891e+03 1.021876042063292633e+00
5.596300000000000182e+03 1.035197852069726254e+00
5.599229999999999563e+03 9.656631241762787532e-01
5.602159999999999854e+03 1.031335487612992763e+00
5.605090000000000146e+03 1.084430040080393898e+00
5.608020000000000437e+03 1.068930998798003351e+00
5.610949999999999818e+03 1.067638830080855916e+00
5.613880000000000109e+03 9.841358040992509437e-01
5.616810000000000400e+03 1.001193885597326361e+00
5.619739999999999782e+03 1.049387179847291574e+00
5.622670000000000073e+03 1.077668057226348619e+00
5.625600000000000364e+03 1.104270225073072043e+00
5.628529999999999745e+03 1.013853170329420905e+00
5.631460000000000036e+03 1.069198624434709366e+00
5.634390000000000327e+03 1.081654028900625342e+00
5.637319999999999709e+03 1.089948850262882685e+00
5.640250000000000000e+03 9.827601167544272043e-01
5.643180000000000291e+03 9.210316260349127315e-01
5.646109999999999673e+03 9.655413551278324569e-01
5.649039999999999964e+03 1.039706181680393193e+00
5.651970000000000255e+03 1.031714812007433091e+00
5.654899999999999636e+03 1.061273264733760824e+00
5.657829999999999927e+03 9.956527752977933909e-01
5.660760000000000218e+03 9.448593552062476419e-01
5.663689999999999600e+03 9.668275982524636714e-01
5.666619999999999891e+03 9.694429298979641008e-01
5.669550000000000182e+03 1.005015355690543233e+00
5.672479999999999563e+03 1.031555835856531766e+00
5.675409999999999854e+03 1.035811513694101293e+00
5.678340000000000146e+03 1.054477326055820008e+00
5.681270000000000437e+03 9.822580351562807399e-01
5.684199999999999818e+03 1.038879178439244599e+00
5.687130000000000109e+03 1.038258162236170623e+00
5.690060000000000400e+03 1.049553649861091786e+00
5.692989999999999782e+03 9.634344040269328113e-01
5.695920000000000073e+03 9.409735612401447513e-01
5.698850000000000364e+03 9.436457316378309423e-01
5.701779999999999745e+03 9.591809840847350666e-01
5.704710000000000036e+03 9.894871948703908293e-01
5.707640000000000327e+03 9.939871850018234811e-01
5.710569999999999709e+03 1.046912591922869007e+00
5.713500000000000000e+03 1.064909015857356867e+00
5.716430000000000291e+03 1.062500440880976615e+00
5.719359999999999673e+03 1.083818238477418872e+00
5.722289999999999964e+03 1.035357365345518810e+00
5.725220000000000255e+03 9.711943080968349351e-01
5.728149999999999636e+03 1.009124278334849745e+00
5.731079999999999927e+03 1.016265069819096700e+00
5.734010000000000218e+03 9.845213801709482571e-01
5.736939999999999600e+03 1.029351059928544920e+00
5.739869999999999891e+03 1.114504811873215040e+00
5.742800000000000182e+03 1.047306442640100199e+00
5.745729999999999563e+03 9.863801408814039107e-01
5.748659999999999854e+03 1.018273896849890559e+00
5.751590000000000146e+03 1.072645274985026820e+00
5.754520000000000437e+03 1.087383417910539718e+00
5.757449999999999818e+03 9.898907934227390015e-01
5.760380000000000109e+03 1.006650297980126618e+00
5.763310000000000400e+03 1.039051689599011175e+00
5.766239999999999782e+03 1.062285449092101874e+00
5.769170000000000073e+03 1.034760699507087711e+00
5.772100000000000364e+03 1.007207518491255893e+00
5.775029999999999745e+03 1.054233921600006507e+00
5.777960000000000036e+03 1.084203067657440789e+00
5.780890000000000327e+03 1.042746563214083322e+00
5.783819999999999709e+03 1.011552383994331672e+00
5.786750000000000000e+03 1.009745516517833286e+00
5.789680000000000291e+03 9.973872087864418257e-01
5.792609999999999673e+03 1.079068743599929103e+00
5.795539999999999964e+03 1.115723908632050287e+00
5.798470000000000255e+03 1.031492429253191734e+00
5.801399999999999636e+03 9.767565533288540269e-01
5.804329999999999927e+03 1.031372118102602098e+00
5.807260000000000218e+03 1.066903553777645675e+00
5.810189999999999600e+03 1.061708879592309973e+00
5.813119999999999891e+03 1.010806616982309558e+00
5.816050000000000182e+03 1.014874858775336008e+00
5.818979999999999563e+03 1.028269468048530699e+00
5.821909999999999854e+03 1.079299225283909980e+00
5.824840000000000146e+03 1.119397766547633788e+00
5.827770000000000437e+03 1.032410776450956913e+00
5.830699999999999818e+03 1.098896195196852554e+00
5.833630000000000109e+03 1.149390722499638029e+00
5.836560000000000400e+03 1.070169341439311417e+00
5.839489999999999782e+03 1.077884043722144858e+00
5.842420000000000073e+03 1.086071616191139677e+00
5.845350000000000364e+03 1.063229841271704723e+00
5.848279999999999745e+03 1.074342311493100111e+00
5.851210000000000036e+03 1.068648255378092715e+00
5.854140000000000327e+03 1.026357900655294753e+00
5.857069999999999709e+03 1.044994208998575980e+00
5.860000000000000000e+03 1.042356865957827061e+00
5.862930000000000291e+03 1.068787837808497398e+00
5.865859999999999673e+03 1.113189220034928040e+00
5.868789999999999964e+03 1.100390874257973550e+00
5.871720000000000255e+03 1.119914730395252356e+00
5.874649999999999636e+03 1.142099399039060215e+00
5.877579999999999927e+03 1.129031359207536722e+00
5.880510000000000218e+03 1.144882282540790497e+00
5.883439999999999600e+03 1.178032404885969608e+00
5.886369999999999891e+03 1.194271393083346400e+00
5.889300000000000182e+03 1.160887008565970158e+00
5.892229999999999563e+03 1.133354047824207678e+00
5.895159999999999854e+03 1.115403695344018509e+00
5.898090000000000146e+03 1.083728131641609638e+00
5.901020000000000437e+03 1.096245939607600750e+00
5.903949999999999818e+03 1.026422723104344126e+00
5.906880000000000109e+03 9.740725781746355505e-01
5.909810000000000400e+03 9.793586016549692408e-01
5.912739999999999782e+03 1.030266392696088662e+00
5.915670000000000073e+03 1.080240858589628372e+00
5.918600000000000364e+03 1.102096840946975354e+00
5.921529999999999745e+03 1.122929914994647671e+00
5.924460000000000036e+03 1.122092432178930732e+00
5.927390000000000327e+03 1.100822384681243049e+00
5.930319999999999709e+03 1.088575287474064179e+00
5.933250000000000000e+03 1.085441971252464333e+00
5.936180000000000291e+03 1.130947035631870046e+00
5.939109999999999673e+03 1.086020894423953775e+00
5.942039999999999964e+03 1.045634741046046479e+00
5.944970000000000255e+03 1.018862325455787587e+00
5.947899999999999636e+03 1.022315829611939897e+00
5.950829999999999927e+03 9.937222976165879240e-01
5.953760000000000218e+03 1.041395368332389104e+00
5.956689999999999600e+03 1.110476389521786844e+00
5.959619999999999891e+03 1.107085456132125945e+00
5.962550000000000182e+03 1.082576055560685369e+00
5.965479999999999563e+03 1.098996828579279939e+00
5.968409999999999854e+03 1.080221876441070705e+00
5.971340000000000146e+03 1.047680015034620604e+00
5.974270000000000437e+03 1.023115428920671643e+00
5.977199999999999818e+03 1.070011830150993104e+00
5.980130000000000109e+03 1.111573147018906305e+00
5.983060000000000400e+03 1.075178485720189814e+00
5.985989999999999782e+03 1.008428208196989306e+00
5.988920000000000073e+03 1.048088792961041182e+00
5.991850000000000364e+03 1.079543065918067146e+00
5.994779999999999745e+03 1.132330318062262586e+00
5.997710000000000036e+03 1.083760342822737144e+00
6.000640000000000327e+03 1.033934275877097964e+00
6.003569999999999709e+03 1.052046246279662922e+00
6.006500000000000000e+03 1.101439297159926944e+00
6.009430000000000291e+03 1.094637585057101070e+00
6.012359999999999673e+03 1.151821552345889899e+00
6.015289999999999964e+03 1.167121186145776868e+00
6.018220000000000255e+03 1.121454119781827741e+00
6.021149999999999636e+03 1.182941904750655304e+00
6.024079999999999927e+03 1.142628966113707234e+00
6.027010000000000218e+03 1.143996349596222872e+00
6.029939999999999600e+03 1.147957617612635151e+00
6.032869999999999891e+03 1.164976632317500815e+00
6.035800000000000182e+03 1.169393056885715154e+00
6.038729999999999563e+03 1.125089931795852038e+00
6.041659999999999854e+03 1.113108283343180904e+00
6.044590000000000146e+03 1.064274561488112614e+00
6.047520000000000437e+03 1.062133479470968478e+00
6.050449999999999818e+03 1.217828834434028895e+00
6.053380000000000109e+03 1.182296818512708736e+00
6.056310000000000400e+03 1.159064834365838959e+00
6.059239999999999782e+03 1.112461212993964166e+00
6.062170000000000073e+03 1.118391353508327857e+00
6.065100000000000364e+03 1.087340913778684692e+00
6.068029999999999745e+03 1.064678772521271188e+00
6.070960000000000036e+03 1.162425868340271284e+00
6.073890000000000327e+03 1.153750918181663643e+00
6.076819999999999709e+03 1.099962380348807445e+00
6.079750000000000000e+03 1.082197217604855544e+00
6.082680000000000291e+03 1.057853912724077139e+00
6.085609999999999673e+03 1.084745513599218558e+00
6.088539999999999964e+03 1.136753284790624541e+00
6.091470000000000255e+03 1.092417756603244250e+00
6.094399999999999636e+03 1.072486794021783485e+00
6.097329999999999927e+03 1.150050695112220245e+00
6.100260000000000218e+03 1.069822069328834058e+00
6.103189999999999600e+03 1.085778560253388703e+00
6.106119999999999891e+03 1.135917740373064699e+00
6.109050000000000182e+03 1.142803992951916481e+00
6.111979999999999563e+03 1.099536487669148022e+00
6.114909999999999854e+03 1.048275191476185197e+00
6.117840000000000146e+03 1.011799134626756747e+00
6.120770000000000437e+03 1.128262485720155528e+00
6.123699999999999818e+03 1.204059279268288707e+00
6.126630000000000109e+03 1.110558037312780355e+00
6.129560000000000400e+03 1.067036991215398301e+00
6.132489999999999782e+03 1.128220483359821058e+00
6.135420000000000073e+03 1.161834683679629610e+00
6.138350000000000364e+03 1.125172453505814740e+00
6.141279999999999745e+03 1.099652574403611638e+00
6.144210000000000036e+03 1.152073893877211486e+00
6.147140000000000327e+03 1.169515910991879570e+00
6.150069999999999709e+03 1.151225826055858770e+00
6.153000000000000000e+03 1.138529411941525460e+00
6.155930000000000291e+03 1.058749593705887060e+00
6.158859999999999673e+03 1.139412652203987131e+00
6.161789999999999964e+03 1.203289607484826274e+00
6.164720000000000255e+03 1.106842134282129075e+00
6.167649999999999636e+03 1.106395066338770938e+00
6.170579999999999927e+03 1.106260716651279452e+00
6.173510000000000218e+03 1.135209597674466053e+00
6.176439999999999600e+03 1.207143583195090075e+00
6.179369999999999891e+03 1.121784356715366027e+00
6.182300000000000182e+03 1.023193636814519358e+00
6.185229999999999563e+03 1.033543753410981259e+00
6.188159999999999854e+03 1.096087814902187096e+00
6.191090000000000146e+03 1.141342726003650609e+00
6.194020000000000437e+03 1.164327481159188382e+00
6.196949999999999818e+03 1.100463742075451945e+00
6.199880000000000109e+03 1.108921140179072395e+00
6.202810000000000400e+03 1.153717432602193060e+00
6.205739999999999782e+03 1.121141448634665805e+00
6.208670000000000073e+03 1.126542633976612473e+00
6.211600000000000364e+03 1.203885857397978709e+00
6.214529999999999745e+03 1.131846958849445972e+00
6.217460000000000036e+03 1.126465974174238660e+00
6.220390000000000327e+03 1.121004775821892840e+00
6.223319999999999709e+03 1.176586327293849266e+00
6.226250000000000000e+03 1.057967420476780607e+00
6.229180000000000291e+03 1.080886491633879398e+00
6.232109999999999673e+03 1.102349190601616513e+00
6.235039999999999964e+03 1.146189721120219218e+00
6.237970000000000255e+03 1.145812372351388220e+00
6.240899999999999636e+03 1.157608984880778458e+00
6.243829999999999927e+03 1.131511935151480630e+00
6.246760000000000218e+03 1.152878691150416079e+00
6.249689999999999600e+03 1.146052431295984331e+00
6.252619999999999891e+03 1.158383521898246560e+00
6.255550000000000182e+03 1.127299281224290128e+00
6.258479999999999563e+03 1.078979716715922077e+00
6.261409999999999854e+03 1.079922419698199798e+00
6.264340000000000146e+03 1.113067852825175841e+00
6.267270000000000437e+03 1.154491112025123556e+00
6.270199999999999818e+03 1.158506462792642910e+00
6.273130000000000109e+03 1.118900643937745354e+00
6.276060000000000400e+03 1.069544288478584626e+00
6.278989999999999782e+03 1.138548756141024798e+00
6.281920000000000073e+03 1.122345652052138654e+00
6.284850000000000364e+03 1.073089371918202639e+00
6.287779999999999745e+03 1.094814761849135509e+00
6.290710000000000036e+03 1.139926034174616021e+00
6.293640000000000327e+03 1.121919788084935421e+00
6.296569999999999709e+03 1.136237400451109547e+00
6.299500000000000000e+03 1.093317876641421549e+00
6.302430000000000291e+03 1.074127633279305050e+00
6.305359999999999673e+03 1.119391798637683122e+00
6.308289999999999964e+03 1.110572061969677948e+00
6.311220000000000255e+03 1.154019710913275709e+00
6.314149999999999636e+03 1.146050652223759903e+00
6.317079999999999927e+03 1.197733889423342468e+00
6.320010000000000218e+03 1.111342439412365879e+00
6.322939999999999600e+03 1.095622643739597724e+00
6.325869999999999891e+03 1.038965017787201850e+00
6.328800000000000182e+03 1.032586176126956801e+00
6.331729999999999563e+03 1.165836550692228357e+00
6.334659999999999854e+03 1.175440090361393963e+00
6.337590000000000146e+03 1.159847180943057277e+00
6.340520000000000437e+03 1.165027290046395825e+00
6.343449999999999818e+03 1.176126963794716929e+00
6.346380000000000109e+03 1.077374757179454301e+00
6.349310000000000400e+03 1.200344474063559153e+00
6.352239999999999782e+03 1.179949995864994383e+00
6.355170000000000073e+03 1.155682797288279051e+00
6.358100000000000364e+03 1.155550398130894552e+00
6.361029999999999745e+03 1.109003265534376892e+00
6.363960000000000036e+03 1.142114839620635536e+00
6.366890000000000327e+03 1.146032114661631462e+00
6.369819999999999709e+03 1.078955817562408770e+00
6.372750000000000000e+03 1.109188075227939718e+00
6.375680000000000291e+03 1.101732216965200850e+00
6.378609999999999673e+03 1.121259801684279633e+00
6.381539999999999964e+03 1.204145631950735984e+00
6.384470000000000255e+03 1.254568421031790004e+00
6.387399999999999636e+03 1.202715457015326672e+00
6.390329999999999927e+03 1.025672578622681685e+00
6.393260000000000218e+03 1.091221974124911398e+00
6.396189999999999600e+03 1.242468093960410913e+00
6.399119999999999891e+03 1.192163023715176351e+00
6.402050000000000182e+03 1.157745533243195180e+00
6.404979999999999563e+03 1.170353297547950477e+00
6.407909999999999854e+03 1.170799346233886595e+00
6.410840000000000146e+03 1.166914803161674286e+00
6.413770000000000437e+03 1.253965148003183483e+00
6.416699999999999818e+03 1.141660688790758105e+00
6.419630000000000109e+03 1.122939961499552108e+00
6.422560000000000400e+03 1.106276028548185852e+00
6.425489999999999782e+03 1.114445421256289759e+00
6.428420000000000073e+03 1.213761591117879179e+00
6.431350000000000364e+03 1.162007183836113677e+00
6.434279999999999745e+03 1.107784067514585358e+00
6.437210000000000036e+03 1.172415051418283616e+00
6.440140000000000327e+03 1.172644109183184513e+00
6.443069999999999709e+03 1.141801398973360637e+00
6.446000000000000000e+03 1.113764063279963912e+00
6.448930000000000291e+03 1.143270994640740224e+00
6.451859999999999673e+03 1.210450372275006181e+00
6.454789999999999964e+03 1.179856974856230645e+00
6.457720000000000255e+03 1.122966870226081548e+00
6.460649999999999636e+03 1.194575281882770179e+00
6.463579999999999927e+03 1.225068585706156288e+00
6.466510000000000218e+03 1.195624008317100140e+00
6.469439999999999600e+03 1.179370104673264308e+00
6.472369999999999891e+03 1.183317883141355331e+00
6.475300000000000182e+03 1.206531695732754095e+00
6.478229999999999563e+03 1.169208254257342761e+00
6.481159999999999854e+03 1.214364925383465188e+00
6.484090000000000146e+03 1.212013091557889721e+00
6.487020000000000437e+03 1.141549260622641837e+00
6.489949999999999818e+03 1.117092018015300114e+00
6.492880000000000109e+03 1.161409884718827890e+00
6.495810000000000400e+03 1.222691000216905799e+00
6.498739999999999782e+03 1.167829506700712505e+00
6.501670000000000073e+03 1.118832229778558007e+00
6.504600000000000364e+03 1.177448850899128541e+00
6.507529999999999745e+03 1.175149162505646272e+00
6.510460000000000036e+03 1.170427558103143806e+00
6.513390000000000327e+03 1.222968279679741643e+00
6.516319999999999709e+03 1.230231384082100421e+00
6.519250000000000000e+03 1.187089597211005376e+00
6.522180000000000291e+03 1.238865152602347530e+00
6.525109999999999673e+03 1.159753680092885597e+00
6.528039999999999964e+03 1.176608276783976059e+00
6.530970000000000255e+03 1.225647223076798964e+00
6.533899999999999636e+03 1.257124119285042196e+00
6.536829999999999927e+03 1.293012483740210161e+00
6.539760000000000218e+03 1.279353721105916941e+00
6.542689999999999600e+03 1.303337454091278325e+00
6.545619999999999891e+03 1.199235215364866214e+00
6.548550000000000182e+03 1.148104371210084462e+00
6.551479999999999563e+03 1.072360093790214242e+00
6.554409999999999854e+03 1.104554878876951696e+00
6.557340000000000146e+03 1.102363264348776628e+00
6.560270000000000437e+03 1.268859221644322188e+00
6.563199999999999818e+03 1.274054381901313038e+00
6.566130000000000109e+03 1.226476377630140391e+00
6.569060000000000400e+03 1.214571979866941653e+00
6.571989999999999782e+03 1.207214511471352614e+00
6.574920000000000073e+03 1.234903356232191163e+00
6.577850000000000364e+03 1.203645476412253057e+00
6.580779999999999745e+03 1.154246763583455015e+00
6.583710000000000036e+03 1.132725355509236476e+00
6.586640000000000327e+03 1.137073230292195092e+00
6.589569999999999709e+03 1.190630921207723514e+00
6.592500000000000000e+03 1.254336341209804750e+00
6.595430000000000291e+03 1.207612615942788681e+00
6.598359999999999673e+03 1.225756843594891787e+00
6.601289999999999964e+03 1.227581335609943647e+00
6.604220000000000255e+03 1.206924046297606967e+00
6.607149999999999636e+03 1.241489229403639705e+00
6.610079999999999927e+03 1.254123701323693219e+00
6.613010000000000218e+03 1.121726199005405711e+00
6.615939999999999600e+03 1.144946114096842438e+00
6.618869999999999891e+03 1.230445479169821388e+00
6.621800000000000182e+03 1.226686027733660200e+00
6.624729999999999563e+03 1.120324382182574796e+00
6.627659999999999854e+03 1.143918827477085509e+00
6.630590000000000146e+03 1.073729975794633695e+00
6.633520000000000437e+03 1.190706864350380867e+00
6.636449999999999818e+03 1.198724384955920597e+00
6.639380000000000109e+03 1.214180490257105394e+00
6.642310000000000400e+03 1.237848219662607274e+00
6.645239999999999782e+03 1.204887123551838801e+00
6.648170000000000073e+03 1.193087891680910673e+00
6.651100000000000364e+03 1.188820535233095610e+00
6.654029999999999745e+03 1.119128530068678629e+00
6.656960000000000036e+03 1.188496192554787667e+00
6.659890000000000327e+03 1.239648724845572536e+00
6.662819999999999709e+03 1.236148077397640099e+00
6.665750000000000000e+03 1.163894156413166181e+00
6.668680000000000291e+03 1.235802162516032476e+00
6.671609999999999673e+03 1.120155441593899237e+00
6.674539999999999964e+03 1.195025211333593074e+00
6.677470000000000255e+03 1.222543667214827323e+00
6.680399999999999636e+03 1.165816662751711474e+00
6.683329999999999927e+03 1.229900269138952895e+00
6.686260000000000218e+03 1.210152059924737511e+00
6.689189999999999600e+03 1.126530906448604652e+00
6.692119999999999891e+03 1.214576830257869000e+00
6.695050000000000182e+03 1.273962926665642925e+00
6.697979999999999563e+03 1.225582547826252533e+00
6.700909999999999854e+03 1.221212373203725665e+00
6.703840000000000146e+03 1.175070738005467907e+00
6.706770000000000437e+03 1.192497250173937706e+00
6.709699999999999818e+03 1.259138108945776269e+00
6.712630000000000109e+03 1.238334086416528423e+00
6.715560000000000400e+03 1.208734381498052013e+00
6.718489999999999782e+03 1.207572327704641957e+00
6.721420000000000073e+03 1.193358393012593277e+00
6.724350000000000364e+03 1.191974251708101340e+00
6.727279999999999745e+03 1.256748339764460543e+00
6.730210000000000036e+03 1.204695364179708905e+00
6.733140000000000327e+03 1.242549541298205273e+00
6.736069999999999709e+03 1.209571994475520329e+00
6.739000000000000000e+03 1.203056029725173559e+00
6.741930000000000291e+03 1.167548241481078941e+00
6.744859999999999673e+03 1.240099036839123370e+00
6.747789999999999964e+03 1.164643669275266635e+00
6.750720000000000255e+03 1.224429337537708884e+00
6.753649999999999636e+03 1.204726295351759902e+00
6.756579999999999927e+03 1.189610064263689759e+00
6.759510000000000218e+03 1.261627501238217874e+00
6.762439999999999600e+03 1.211358104408437608e+00
6.765369999999999891e+03 1.267014352147223022e+00
6.768300000000000182e+03 1.224312949958657359e+00
6.771229999999999563e+03 1.238868111098723190e+00
6.774159999999999854e+03 1.226258400630840795e+00
6.777090000000000146e+03 1.217823638378230600e+00
6.780020000000000437e+03 1.212772393486370559e+00
6.782949999999999818e+03 1.187524387789326896e+00
6.785880000000000109e+03 1.224862993893600427e+00
6.788810000000000400e+03 1.247914689791086884e+00
6.791739999999999782e+03 1.196925576880126574e+00
6.794670000000000073e+03 1.221860751687127378e+00
6.797600000000000364e+03 1.263858391443313467e+00
6.800529999999999745e+03 1.208468760451300916e+00
6.803460000000000036e+03 1.184533011386658119e+00
6.806390000000000327e+03 1.238934265803870893e+00
6.809319999999999709e+03 1.185336096361951252e+00
6.812250000000000000e+03 1.254317123527534994e+00
6.815180000000000291e+03 1.171289700304476433e+00
6.818109999999999673e+03 1.149805698651531927e+00
6.821039999999999964e+03 1.248160209295718692e+00
6.823970000000000255e+03 1.180743902160018344e+00
6.826899999999999636e+03 1.132054769349104983e+00
6.829829999999999927e+03 1.135419146758573916e+00
6.832760000000000218e+03 1.184120357285133540e+00
6.835689999999999600e+03 1.190170964430214973e+00
6.838619999999999891e+03 1.195769471139477069e+00
6.841550000000000182e+03 1.173339900271998637e+00
6.844479999999999563e+03 1.254021166861918113e+00
6.847409999999999854e+03 1.203127558369190275e+00
6.850340000000000146e+03 1.280817279862515035e+00
6.853270000000000437e+03 1.198184620697256397e+00
6.856199999999999818e+03 1.187552874107802525e+00
6.859130000000000109e+03 1.193511259159608429e+00
6.862060000000000400e+03 1.182584935565026196e+00
6.864989999999999782e+03 1.121050976702957058e+00
6.867920000000000073e+03 1.089499081477039999e+00
6.870850000000000364e+03 1.139287318663768200e+00
6.873779999999999745e+03 1.193086414186167010e+00
6.876710000000000036e+03 1.219059460741380052e+00
6.879640000000000327e+03 1.214358945222586250e+00
6.882569999999999709e+03 1.218513604765626201e+00
6.885500000000000000e+03 1.249192691447128967e+00
6.888430000000000291e+03 1.175091513548763844e+00
6.891359999999999673e+03 1.220728365021896966e+00
6.894289999999999964e+03 1.286456754510485245e+00
6.897220000000000255e+03 1.256100245182742103e+00
6.900149999999999636e+03 1.180428081778134963e+00
6.903079999999999927e+03 1.088877264236108422e+00
6.906010000000000218e+03 1.169522254108306569e+00
6.908939999999999600e+03 1.182220191132297593e+00
6.911869999999999891e+03 1.179690340747973964e+00
6.914800000000000182e+03 1.284051921234402815e+00
6.917729999999999563e+03 1.252192481712304017e+00
6.920659999999999854e+03 1.296109527786535098e+00
6.923590000000000146e+03 1.263817638925792020e+00
6.926520000000000437e+03 1.237733083505035081e+00
6.929449999999999818e+03 1.231798428307372628e+00
6.932380000000000109e+03 1.144998076639572204e+00
6.935310000000000400e+03 1.223358290355722522e+00
6.938239999999999782e+03 1.277642803827849782e+00
6.941170000000000073e+03 1.288847239547796786e+00
6.944100000000000364e+03 1.221240253649478635e+00
6.947029999999999745e+03 1.195965353246608576e+00
6.949960000000000036e+03 1.171823241113197245e+00
6.952890000000000327e+03 1.208315647627512535e+00
6.955819999999999709e+03 1.242119314459019686e+00
6.958750000000000000e+03 1.210841149559803265e+00
6.961680000000000291e+03 1.269659660802652912e+00
6.964609999999999673e+03 1.261202022839763348e+00
6.967539999999999964e+03 1.225707380104867017e+00
6.970470000000000255e+03 1.259153831293340131e+00
6.973399999999999636e+03 1.263259567825439245e+00
6.976329999999999927e+03 1.246561285898670990e+00
6.979260000000000218e+03 1.270676201932925631e+00
6.982189999999999600e+03 1.249293192782065631e+00
6.985119999999999891e+03 1.190345181646414341e+00
6.988050000000000182e+03 1.213120679265361046e+00
6.990979999999999563e+03 1.235465673061433289e+00
6.993909999999999854e+03 1.221345268085957114e+00
6.996840000000000146e+03 1.208111042741086383e+00
6.999770000000000437e+03 1.265199712933267051e+00
7.002699999999999818e+03 1.318280514708138451e+00
7.005630000000000109e+03 1.283886582426293277e+00
7.008560000000000400e+03 1.193903730110546180e+00
7.011489999999999782e+03 1.178437166279660220e+00
7.014420000000000073e+03 1.198434970666354404e+00
7.017350000000000364e+03 1.220802780405112475e+00
7.020279999999999745e+03 1.269492759753434230e+00
7.023210000000000036e+03 1.271549440480154614e+00
7.026140000000000327e+03 1.223719140057271337e+00
7.029069999999999709e+03 1.202454990893961018e+00
7.032000000000000000e+03 1.244054817966518067e+00
7.034930000000000291e+03 1.237860672985060528e+00
7.037859999999999673e+03 1.264986932238791884e+00
7.040789999999999964e+03 1.260540260949219116e+00
7.043720000000000255e+03 1.262214820185375785e+00
7.046649999999999636e+03 1.255964330615658930e+00
7.049579999999999927e+03 1.279934671494154408e+00
7.052510000000000218e+03 1.267106464654732534e+00
7.055439999999999600e+03 1.263731807021192255e+00
7.058369999999999891e+03 1.227731609436300664e+00
7.061300000000000182e+03 1.234341101552739461e+00
7.064229999999999563e+03 1.181640865690021469e+00
7.067159999999999854e+03 1.244684621311865191e+00
7.070090000000000146e+03 1.250300282305967681e+00
7.073020000000000437e+03 1.236916642412566825e+00
7.075949999999999818e+03 1.268103848447219351e+00
7.078880000000000109e+03 1.238664724844817044e+00
7.081810000000000400e+03 1.237607045295892494e+00
7.084739999999999782e+03 1.212947700736367818e+00
7.087670000000000073e+03 1.238916155502634009e+00
7.090600000000000364e+03 1.279605910108164935e+00
7.093529999999999745e+03 1.304602295603643158e+00
7.096460000000000036e+03 1.264120060285798264e+00
7.099390000000000327e+03 1.248640174359352928e+00
7.102319999999999709e+03 1.247994990047211816e+00
7.105250000000000000e+03 1.283645491964669150e+00
7.108180000000000291e+03 1.258638934259433073e+00
7.111109999999999673e+03 1.283148991256048088e+00
7.114039999999999964e+03 1.246113303930322269e+00
7.116970000000000255e+03 1.239469396783976718e+00
7.119899999999999636e+03 1.173017942370093269e+00
7.122829999999999927e+03 1.190443237640087526e+00
7.125760000000000218e+03 1.231135253232930937e+00
7.128689999999999600e+03 1.273790679782391244e+00
7.131619999999999891e+03 1.281764436654842854e+00
7.134550000000000182e+03 1.242442271772755236e+00
7.137479999999999563e+03 1.197460579831133520e+00
7.140409999999999854e+03 1.279818643158985747e+00
7.143340000000000146e+03 1.272616582585489597e+00
7.146270000000000437e+03 1.300626214475253395e+00
7.149199999999999818e+03 1.308093788284582670e+00
7.152130000000000109e+03 1.277906347032416567e+00
7.155060000000000400e+03 1.280954977799616090e+00
7.157989999999999782e+03 1.241277728582243167e+00
7.160920000000000073e+03 1.237029866278075874e+00
7.163850000000000364e+03 1.248605767708799608e+00
7.166779999999999745e+03 1.241379391655395903e+00
7.169710000000000036e+03 1.240993901615202066e+00
7.172640000000000327e+03 1.314529087701165500e+00
7.175569999999999709e+03 1.350892995643168337e+00
7.178500000000000000e+03 1.287406569429169867e+00
7.181430000000000291e+03 1.318081877890359133e+00
7.184359999999999673e+03 1.238718929186029216e+00
7.187289999999999964e+03 1.213378247958111666e+00
7.190220000000000255e+03 1.187145152785312519e+00
7.193149999999999636e+03 1.185511709888772192e+00
7.196079999999999927e+03 1.265215935273167114e+00
7.199010000000000218e+03 1.259355519171494908e+00
7.201939999999999600e+03 1.241211677109276268e+00
7.204869999999999891e+03 1.263377714248835382e+00
7.207800000000000182e+03 1.209658347322824623e+00
7.210729999999999563e+03 1.257116494635327930e+00
7.213659999999999854e+03 1.257229270315845859e+00
7.216590000000000146e+03 1.257961393550120599e+00
7.219520000000000437e+03 1.240227179189855589e+00
7.222449999999999818e+03 1.249571786515029759e+00
7.225380000000000109e+03 1.270393949527770738e+00
7.228310000000000400e+03 1.288757927530156611e+00
7.231239999999999782e+03 1.266037465707238852e+00
7.234170000000000073e+03 1.279100013809688408e+00
7.237100000000000364e+03 1.230610292127254812e+00
7.240029999999999745e+03 1.208392983193381287e+00
7.242960000000000036e+03 1.239836256028038042e+00
7.245890000000000327e+03 1.334821607729598680e+00
7.248819999999999709e+03 1.306582633127923998e+00
7.251750000000000000e+03 1.268399384357187465e+00
7.254680000000000291e+03 1.312305715078525115e+00
7.257609999999999673e+03 1.340452345852757743e+00
7.260539999999999964e+03 1.180177778809260891e+00
7.263470000000000255e+03 1.185329247487377335e+00
7.266399999999999636e+03 1.205232823367608397e+00
7.269329999999999927e+03 1.280317835330878617e+00
7.272260000000000218e+03 1.367351857492828948e+00
7.275189999999999600e+03 1.312397911125577910e+00
7.278119999999999891e+03 1.260694477398706326e+00
7.281050000000000182e+03 1.250318585322519382e+00
7.283979999999999563e+03 1.259544423169875138e+00
7.286909999999999854e+03 1.227920375646380791e+00
7.289840000000000146e+03 1.239056395509890329e+00
7.292770000000000437e+03 1.306905064934542837e+00
7.295699999999999818e+03 1.284440074833590906e+00
7.298630000000000109e+03 1.261400052557994034e+00
7.301560000000000400e+03 1.236584856676455679e+00
7.304489999999999782e+03 1.236687685765359701e+00
7.307420000000000073e+03 1.275608790719240826e+00
7.310350000000000364e+03 1.287722839428614874e+00
7.313279999999999745e+03 1.351183286457098287e+00
7.316210000000000036e+03 1.281920166019610452e+00
7.319140000000000327e+03 1.226704964180570734e+00
7.322069999999999709e+03 1.250498433582060143e+00
7.325000000000000000e+03 1.331124801353780640e+00
7.327930000000000291e+03 1.280533489638595812e+00
7.330859999999999673e+03 1.248980906876176356e+00
7.333789999999999964e+03 1.260547322718539309e+00
7.336720000000000255e+03 1.290194578179517437e+00
7.339649999999999636e+03 1.324626841726757487e+00
7.342579999999999927e+03 1.300043737632404550e+00
7.345510000000000218e+03 1.317450942109688050e+00
7.348439999999999600e+03 1.326020541019196086e+00
7.351369999999999891e+03 1.241698689828658164e+00
7.354300000000000182e+03 1.270421887606653311e+00
7.357229999999999563e+03 1.288900469343145394e+00
7.360159999999999854e+03 1.234165295454916711e+00
7.363090000000000146e+03 1.265067428752388201e+00
7.366020000000000437e+03 1.285483122393308753e+00
7.368949999999999818e+03 1.238220641595074500e+00
7.371880000000000109e+03 1.237824452459813429e+00
7.374810000000000400e+03 1.285629832589958443e+00
7.377739999999999782e+03 1.298145914937311574e+00
7.380670000000000073e+03 1.257797790882702271e+00
7.383600000000000364e+03 1.263025373028935805e+00
7.386529999999999745e+03 1.286059051979713042e+00
7.389460000000000036e+03 1.275658576342189043e+00
7.392390000000000327e+03 1.303162942797092105e+00
7.395319999999999709e+03 1.294762274969355254e+00
7.398250000000000000e+03 1.258520613627732043e+00
7.401180000000000291e+03 1.267619846489922875e+00
7.404109999999999673e+03 1.301068797472551664e+00
7.407039999999999964e+03 1.298974413805346284e+00
7.409970000000000255e+03 1.253451219869076372e+00
7.412899999999999636e+03 1.233407639502664521e+00
7.415829999999999927e+03 1.227684320699307330e+00
7.418760000000000218e+03 1.253736233636227881e+00
7.421689999999999600e+03 1.333068692562142221e+00
7.424619999999999891e+03 1.300184158528209899e+00
7.427550000000000182e+03 1.289547328875110255e+00
7.430479999999999563e+03 1.286929612669867717e+00
7.433409999999999854e+03 1.286107133852516737e+00
7.436340000000000146e+03 1.226492936897302544e+00
7.439270000000000437e+03 1.219116804094096507e+00
7.442199999999999818e+03 1.273202410538941232e+00
7.445130000000000109e+03 1.286476733780872905e+00
7.448060000000000400e+03 1.294437178474723282e+00
7.450989999999999782e+03 1.271070689169518930e+00
7.453920000000000073e+03 1.208976805225363771e+00
7.456850000000000364e+03 1.277158111447894706e+00
7.459779999999999745e+03 1.358350912467815030e+00
7.462710000000000036e+03 1.323574039953442361e+00
7.465640000000000327e+03 1.289826733303501172e+00
7.468569999999999709e+03 1.306312008284276738e+00
7.471500000000000000e+03 1.280973588498010685e+00
7.474430000000000291e+03 1.223036417011929444e+00
7.477359999999999673e+03 1.230236859641661740e+00
7.480289999999999964e+03 1.297811995299750221e+00
7.483220000000000255e+03 1.317744122959802588e+00
7.486149999999999636e+03 1.235873898537019455e+00
7.489079999999999927e+03 1.248283648171270244e+00
7.492010000000000218e+03 1.299241866974733650e+00
7.494939999999999600e+03 1.316952180226067526e+00
7.497869999999999891e+03 1.290067874586879437e+00
7.500800000000000182e+03 1.320983551448428495e+00
7.503729999999999563e+03 1.310421816590306099e+00
7.506659999999999854e+03 1.231929276659520012e+00
7.509590000000000146e+03 1.279854381994658397e+00
7.512520000000000437e+03 1.319788131063909020e+00
7.515449999999999818e+03 1.351199498625383688e+00
7.518380000000000109e+03 1.293714285562100219e+00
7.521310000000000400e+03 1.261664775964019602e+00
7.524239999999999782e+03 1.265915998019432331e+00
7.527170000000000073e+03 1.292812077146863636e+00
7.530100000000000364e+03 1.328302975056711910e+00
7.533029999999999745e+03 1.279028537151109646e+00
7.535960000000000036e+03 1.247464223707380304e+00
7.538890000000000327e+03 1.184409743698514150e+00
7.541819999999999709e+03 1.235487156952583376e+00
7.544750000000000000e+03 1.275671011965834989e+00
7.547680000000000291e+03 1.231785189360925070e+00
7.550609999999999673e+03 1.240877041492495891e+00
7.553539999999999964e+03 1.245870121185448598e+00
7.556470000000000255e+03 1.253445399071499100e+00
7.559399999999999636e+03 1.283385984305989602e+00
7.562329999999999927e+03 1.328864281703505679e+00
7.565260000000000218e+03 1.316907683498593551e+00
7.568189999999999600e+03 1.308251796888598495e+00
7.571119999999999891e+03 1.249960563283690318e+00
7.574050000000000182e+03 1.230474140800533300e+00
7.576979999999999563e+03 1.292529052581718352e+00
7.579909999999999854e+03 1.265519447159433097e+00
7.582840000000000146e+03 1.262138933145281028e+00
7.585770000000000437e+03 1.302928798282471101e+00
7.588699999999999818e+03 1.323912101219943072e+00
7.591630000000000109e+03 1.283061495521644613e+00
7.594560000000000400e+03 1.265762840512194343e+00
7.597489999999999782e+03 1.167614613462663486e+00
7.600420000000000073e+03 1.183557681470177592e+00
7.603350000000000364e+03 1.252138686859822325e+00
7.606279999999999745e+03 1.309187609971476318e+00
7.609210000000000036e+03 1.276290407585545017e+00
7.612140000000000327e+03 1.331855040816071423e+00
7.615069999999999709e+03 1.419072752036939500e+00
7.618000000000000000e+03 1.409036549371325497e+00
7.620930000000000291e+03 1.271671728299801796e+00
7.623859999999999673e+03 1.182770106756087181e+00
7.626789999999999964e+03 1.222774062907487691e+00
7.629720000000000255e+03 1.388619401219819194e+00
7.632649999999999636e+03 1.424506688997348558e+00
7.635579999999999927e+03 1.354868927626381447e+00
7.638510000000000218e+03 1.369646968666307529e+00
7.641439999999999600e+03 1.325279900547832179e+00
7.644369999999999891e+03 1.275125884061604875e+00
7.647300000000000182e+03 1.240634236483452391e+00
7.650229999999999563e+03 1.230742119913303068e+00
7.653159999999999854e+03 1.279390333623733556e+00
7.656090000000000146e+03 1.315990470354423847e+00
7.659020000000000437e+03 1.233430761584350721e+00
7.661949999999999818e+03 1.184342773850181940e+00
7.664880000000000109e+03 1.324650773162235673e+00
7.667810000000000400e+03 1.393302036374939989e+00
7.670739999999999782e+03 1.336828415229421640e+00
7.673670000000000073e+03 1.286402832846060162e+00
7.676600000000000364e+03 1.306102692887995964e+00
7.679529999999999745e+03 1.267528270791358880e+00
7.682460000000000036e+03 1.263816400643343218e+00
7.685390000000000327e+03 1.278124995779819972e+00
7.688319999999999709e+03 1.278075701904311190e+00
7.691250000000000000e+03 1.309004970502406939e+00
7.694180000000000291e+03 1.261910828372998727e+00
7.697109999999999673e+03 1.306649452296963165e+00
7.700039999999999964e+03 1.261600072424139185e+00
7.702970000000000255e+03 1.262200751088353501e+00
7.705899999999999636e+03 1.313832699439913654e+00
7.708829999999999927e+03 1.377536556865849082e+00
7.711760000000000218e+03 1.312249643736160154e+00
7.714689999999999600e+03 1.286303076996484940e+00
7.717619999999999891e+03 1.298742532019032225e+00
7.720550000000000182e+03 1.348715818894258289e+00
7.723479999999999563e+03 1.314060627454421315e+00
7.726409999999999854e+03 1.258670509928415449e+00
7.729340000000000146e+03 1.278880444107762360e+00
7.732270000000000437e+03 1.292612424504665292e+00
7.735199999999999818e+03 1.284196229284391366e+00
7.738130000000000109e+03 1.324372099847662687e+00
7.741060000000000400e+03 1.310515614972136866e+00
7.743989999999999782e+03 1.250467478318002756e+00
7.746920000000000073e+03 1.278661922098090598e+00
7.749850000000000364e+03 1.418124715167642158e+00
7.752779999999999745e+03 1.481720708686595334e+00
7.755710000000000036e+03 1.370565329260454490e+00
7.758640000000000327e+03 1.252046211908336648e+00
7.761569999999999709e+03 1.289998793142439482e+00
7.764500000000000000e+03 1.292835286399752981e+00
7.767430000000000291e+03 1.303835445744015553e+00
7.770359999999999673e+03 1.344837419703444503e+00
7.773289999999999964e+03 1.299928612047988041e+00
7.776220000000000255e+03 1.296827314176961288e+00
7.779149999999999636e+03 1.352145636012808794e+00
7.782079999999999927e+03 1.291490545092528475e+00
7.785010000000000218e+03 1.268791511388682514e+00
7.787939999999999600e+03 1.268456272357944004e+00
7.790869999999999891e+03 1.275218216063017440e+00
7.793800000000000182e+03 1.261534155529668411e+00
7.796729999999999563e+03 1.285355010636642703e+00
7.799659999999999854e+03 1.277867243558969745e+00
7.802590000000000146e+03 1.275295995902966162e+00
7.805520000000000437e+03 1.309618129720105273e+00
7.808449999999999818e+03 1.283420248080571646e+00
7.811380000000000109e+03 1.296720495322456923e+00
7.814310000000000400e+03 1.370297128860644920e+00
7.817239999999999782e+03 1.309414653541446372e+00
7.820170000000000073e+03 1.250658553646603277e+00
7.823100000000000364e+03 1.237964917403760357e+00
7.826029999999999745e+03 1.174698659821681535e+00
7.828960000000000036e+03 1.260578647345495629e+00
7.831890000000000327e+03 1.393828933134118042e+00
7.834819999999999709e+03 1.410253925596810731e+00
7.837750000000000000e+03 1.325360933975617383e+00
7.840680000000000291e+03 1.302653076991067804e+00
7.843609999999999673e+03 1.393978020098958215e+00
7.846539999999999964e+03 1.414085240222170636e+00
7.849470000000000255e+03 1.338930265337606729e+00
7.852399999999999636e+03 1.270791194617871378e+00
7.855329999999999927e+03 1.330575690180534565e+00
7.858260000000000218e+03 1.324842856606944785e+00
7.861189999999999600e+03 1.364621900615001104e+00
7.864119999999999891e+03 1.333857898163200328e+00
7.867050000000000182e+03 1.324703971256752100e+00
7.869979999999999563e+03 1.295662711654109289e+00
7.872909999999999854e+03 1.318572071955496305e+00
7.875840000000000146e+03 1.347878766291307873e+00
7.878770000000000437e+03 1.346782013899507913e+00
7.881699999999999818e+03 1.372176293515347423e+00
7.884630000000000109e+03 1.399915903177288756e+00
7.887560000000000400e+03 1.307719056556106318e+00
7.890489999999999782e+03 1.306257181868694550e+00
7.893420000000000073e+03 1.385367580674884858e+00
7.896350000000000364e+03 1.403786022663663813e+00
7.899279999999999745e+03 1.350005251064925416e+00
7.902210000000000036e+03 1.253852509856228981e+00
7.905140000000000327e+03 1.245307473605874682e+00
7.908069999999999709e+03 1.278520534036864165e+00
7.911000000000000000e+03 1.216054589297165256e+00
7.913930000000000291e+03 1.230362377086834158e+00
7.916859999999999673e+03 1.298291674873033097e+00
7.919789999999999964e+03 1.313538861533463109e+00
7.922720000000000255e+03 1.368147435139323909e+00
7.925649999999999636e+03 1.396417940465796814e+00
7.928579999999999927e+03 1.305844785278399645e+00
7.931510000000000218e+03 1.288071119581748913e+00
7.934439999999999600e+03 1.279369856962118357e+00
7.937369999999999891e+03 1.252029918971045097e+00
7.940300000000000182e+03 1.241361107152590959e+00
7.943229999999999563e+03 1.305569551720437538e+00
7.946159999999999854e+03 1.381667169760399938e+00
7.949090000000000146e+03 1.394211854244417736e+00
7.952020000000000437e+03 1.322270998973716472e+00
7.954949999999999818e+03 1.392440943252415853e+00
7.957880000000000109e+03 1.366321504851341739e+00
7.960810000000000400e+03 1.357237734983206323e+00
7.963739999999999782e+03 1.438702936289494083e+00
7.966670000000000073e+03 1.306727989731443440e+00
7.969600000000000364e+03 1.306919993643359312e+00
7.972529999999999745e+03 1.292483162834380694e+00
7.975460000000000036e+03 1.392765486153459076e+00
7.978390000000000327e+03 1.362469197199827953e+00
7.981319999999999709e+03 1.267551208733301404e+00
7.984250000000000000e+03 1.242975534479926036e+00
7.987180000000000291e+03 1.278159075138314282e+00
7.990109999999999673e+03 1.334527516182221651e+00
7.993039999999999964e+03 1.459667119224215659e+00
7.995970000000000255e+03 1.512181301789755850e+00
7.998899999999999636e+03 1.298292329269276291e+00
8.001829999999999927e+03 1.313414761948625609e+00
8.004760000000000218e+03 1.392062532884019044e+00
8.007689999999999600e+03 1.309324717905292257e+00
8.010619999999999891e+03 1.306467904584189155e+00
8.013550000000000182e+03 1.358933354462011467e+00
8.016479999999999563e+03 1.392505234616734811e+00
8.019409999999999854e+03 1.390086288001195269e+00
8.022340000000000146e+03 1.385575040115983203e+00
8.025270000000000437e+03 1.426587857435820395e+00
8.028199999999999818e+03 1.426489864595801516e+00
8.031130000000000109e+03 1.418113320147760259e+00
8.034060000000000400e+03 1.328544855709350658e+00
8.036989999999999782e+03 1.291949611142259924e+00
8.039920000000000073e+03 1.414511209315897355e+00
8.042850000000000364e+03 1.347375870713389823e+00
8.045779999999999745e+03 1.260443298180787597e+00
8.048710000000000036e+03 1.298672353797927004e+00
8.051640000000000327e+03 1.311018281637669425e+00
8.054569999999999709e+03 1.380225306551540854e+00
8.057500000000000000e+03 1.384993575764277285e+00
8.060430000000000291e+03 1.377583802049385575e+00
8.063359999999999673e+03 1.370042506802497506e+00
8.066289999999999964e+03 1.353203509961521611e+00
8.069220000000000255e+03 1.210232843042982509e+00
8.072149999999999636e+03 1.331057254515301880e+00
8.075079999999999927e+03 1.300274402712718880e+00
8.078010000000000218e+03 1.287270035320731809e+00
8.080939999999999600e+03 1.336654250692174806e+00
8.083869999999999891e+03 1.313256085167541443e+00
8.086800000000000182e+03 1.422764334058727709e+00
8.089729999999999563e+03 1.304763485672986834e+00
8.092659999999999854e+03 1.266446259305676891e+00
8.095590000000000146e+03 1.184703260977839623e+00
8.098520000000000437e+03 1.258303054745622873e+00
8.101449999999999818e+03 1.361854368720366582e+00
8.104380000000000109e+03 1.352260476698888825e+00
8.107310000000000400e+03 1.356020904909371882e+00
8.110239999999999782e+03 1.317398307382308342e+00
8.113170000000000073e+03 1.280579330294163709e+00
8.116100000000000364e+03 1.325138086139149518e+00
8.119029999999999745e+03 1.268051984319083170e+00
8.121960000000000036e+03 1.256890756859384117e+00
8.124890000000000327e+03 1.323450577601161360e+00
8.127819999999999709e+03 1.335572026379831412e+00
8.130750000000000000e+03 1.291245740505196249e+00
8.133680000000000291e+03 1.314155085938486289e+00
8.136609999999999673e+03 1.449519022578185101e+00
8.139539999999999964e+03 1.414907177387976445e+00
8.142470000000000255e+03 1.403190283639383029e+00
8.145399999999999636e+03 1.312767168758008474e+00
8.148329999999999927e+03 1.248447169392237432e+00
8.151260000000000218e+03 1.349674656855026189e+00
8.154189999999999600e+03 1.394282005275124137e+00
8.157119999999999891e+03 1.419708370041260936e+00
8.160050000000000182e+03 1.333560369435650816e+00
8.162979999999999563e+03 1.372425573729345816e+00
8.165909999999999854e+03 1.229365996674005812e+00
8.168840000000000146e+03 1.228003078200745835e+00
8.171770000000000437e+03 1.215458480222195936e+00
8.174699999999999818e+03 1.283670801952886853e+00
8.177630000000000109e+03 1.341864458974595387e+00
8.180560000000000400e+03 1.322319626278645410e+00
8.183489999999999782e+03 1.380465610377743513e+00
8.186420000000000073e+03 1.383626915722343087e+00
8.189350000000000364e+03 1.295761647957238027e+00
8.192280000000000655e+03 1.277222956480124516e+00
8.195209999999999127e+03 1.321842320780808544e+00
8.198139999999999418e+03 1.363020424395768648e+00
8.201069999999999709e+03 1.264041158932043940e+00
8.204000000000000000e+03 1.219319868697877896e+00
8.206930000000000291e+03 1.306770514533764471e+00
8.209860000000000582e+03 1.292552069026545958e+00
8.212790000000000873e+03 1.338313182470028950e+00
8.215719999999999345e+03 1.346047206695682785e+00
8.218649999999999636e+03 1.352286386924451023e+00
8.221579999999999927e+03 1.323148955248773628e+00
8.224510000000000218e+03 1.424230524919253948e+00
8.227440000000000509e+03 1.451204223378632863e+00
8.230370000000000800e+03 1.333519511472888164e+00
8.233299999999999272e+03 1.269493538131569510e+00
8.236229999999999563e+03 1.366511807709376303e+00
8.239159999999999854e+03 1.344509695614574563e+00
8.242090000000000146e+03 1.295051868003163964e+00
8.245020000000000437e+03 1.355715587345929452e+00
8.247950000000000728e+03 1.276045491164178092e+00
8.250879999999999200e+03 1.413533806515622882e+00
8.253809999999999491e+03 1.325280917644313661e+00
8.256739999999999782e+03 1.283786971251723807e+00
8.259670000000000073e+03 1.281479025222059587e+00
8.262600000000000364e+03 1.245210668002213694e+00
8.265530000000000655e+03 1.276030868982994670e+00
8.268459999999999127e+03 1.256564031135792403e+00
8.271389999999999418e+03 1.226266804981241965e+00
8.274319999999999709e+03 1.292791053642036170e+00
8.277250000000000000e+03 1.258650393209664653e+00
8.280180000000000291e+03 1.416798385829266760e+00
8.283110000000000582e+03 1.282464265031320050e+00
8.286040000000000873e+03 1.325820040323445692e+00
8.288969999999999345e+03 1.401826391826366258e+00
8.291899999999999636e+03 1.217703380135008340e+00
8.294829999999999927e+03 1.193878923780054890e+00
8.297760000000000218e+03 1.405400610985894083e+00
8.300690000000000509e+03 1.478050663567997081e+00
8.303620000000000800e+03 1.225826667929350133e+00
8.306549999999999272e+03 1.215634244845774425e+00
8.309479999999999563e+03 1.278183337538632225e+00
8.312409999999999854e+03 1.330200785492117843e+00
8.315340000000000146e+03 1.381773400556677966e+00
8.318270000000000437e+03 1.373871078810700030e+00
8.321200000000000728e+03 1.426570504883369450e+00
8.324129999999999200e+03 1.301704145521018097e+00
8.327059999999999491e+03 1.285474809312524780e+00
8.329989999999999782e+03 1.361972855840565266e+00
8.332920000000000073e+03 1.310258191456252996e+00
8.335850000000000364e+03 1.324108264717064110e+00
8.338780000000000655e+03 1.162621680298746130e+00
8.341709999999999127e+03 1.382205459128974745e+00
8.344639999999999418e+03 1.647030930100329416e+00
8.347569999999999709e+03 1.664388476577240761e+00
8.350500000000000000e+03 1.193095474953962842e+00
8.353430000000000291e+03 1.415729875594386566e+00
8.356360000000000582e+03 1.331444048804402591e+00
8.359290000000000873e+03 1.236362429471351110e+00
8.362219999999999345e+03 1.297877571067166391e+00
8.365149999999999636e+03 1.281239968281782549e+00
8.368079999999999927e+03 1.361736627893279872e+00
8.371010000000000218e+03 1.303252918133399163e+00
8.373940000000000509e+03 1.370728103834537359e+00
8.376870000000000800e+03 1.286202039008746745e+00
8.379799999999999272e+03 1.368414603294601628e+00
8.382729999999999563e+03 1.363594161007753991e+00
8.385659999999999854e+03 1.352511693246838176e+00
8.388590000000000146e+03 1.299682079031619253e+00
8.391520000000000437e+03 1.193391923543190902e+00
8.394450000000000728e+03 1.271860448436274105e+00
8.397379999999999200e+03 1.083712914325443810e+00
8.400309999999999491e+03 3.521993804762702518e-01
8.403239999999999782e+03 9.257603159624736566e-01
8.406170000000000073e+03 1.220390323787632125e+00
8.409100000000000364e+03 1.304508394816441763e+00
8.412030000000000655e+03 1.374593396998660566e+00
8.414959999999999127e+03 1.476452209275529448e+00
8.417889999999999418e+03 1.554702761971561431e+00
8.420819999999999709e+03 1.374676073726798897e+00
8.423750000000000000e+03 1.175959159886466487e+00
8.426680000000000291e+03 1.374611584917204032e+00
8.429610000000000582e+03 1.629571388047478031e+00
8.432540000000000873e+03 1.510760329130265145e+00
8.435469999999999345e+03 1.339162835305879318e+00
8.438399999999999636e+03 1.275190863603387514e+00
8.441329999999999927e+03 1.345725404681277881e+00
8.444260000000000218e+03 1.203302870961060700e+00
8.447190000000000509e+03 1.312542790115660551e+00
8.450120000000000800e+03 1.345746329912453465e+00
8.453049999999999272e+03 1.280065945781255765e+00
8.455979999999999563e+03 1.213115750630032741e+00
8.458909999999999854e+03 1.208070730771275469e+00
8.461840000000000146e+03 1.355305265032560103e+00
8.464770000000000437e+03 1.603151231207381455e+00
8.467700000000000728e+03 1.558327475165826925e+00
8.470629999999999200e+03 1.303342276151167489e+00
8.473559999999999491e+03 1.316507228363019033e+00
8.476489999999999782e+03 1.300363338274477032e+00
8.479420000000000073e+03 1.259448757128949659e+00
8.482350000000000364e+03 1.358605223621881963e+00
8.485280000000000655e+03 1.284129034586804607e+00
8.488209999999999127e+03 1.310638304031241708e+00
8.491139999999999418e+03 1.330168245552439288e+00
8.494069999999999709e+03 1.344747339232325922e+00
8.497000000000000000e+03 1.271463546751141704e+00
8.499930000000000291e+03 1.377413273815057293e+00
8.502860000000000582e+03 1.476877953140683708e+00
8.505790000000000873e+03 1.563098184933287893e+00
8.508719999999999345e+03 1.550031202366470184e+00
8.511649999999999636e+03 1.430601934038852718e+00
8.514579999999999927e+03 1.439450042490074688e+00
8.517510000000000218e+03 1.388534698727302397e+00
8.520440000000000509e+03 1.355543445396840907e+00
8.523370000000000800e+03 1.388710805415383165e+00
8.526299999999999272e+03 1.420892124651421895e+00
8.529229999999999563e+03 1.359461177316134028e+00
8.532159999999999854e+03 1.282964487489458350e+00
8.535090000000000146e+03 1.245992157660449795e+00
8.538020000000000437e+03 1.308148066197693193e+00
8.540950000000000728e+03 1.370253209093280189e+00
8.543879999999999200e+03 1.447649549798192492e+00
8.546809999999999491e+03 1.381595860992246516e+00
8.549739999999999782e+03 1.338360143913956968e+00
8.552670000000000073e+03 1.295837931875001736e+00
8.555600000000000364e+03 1.269713365280822792e+00
8.558530000000000655e+03 1.330516379359805823e+00
8.561459999999999127e+03 1.312672109933260556e+00
8.564389999999999418e+03 1.379388082911666036e+00
8.567319999999999709e+03 1.402308776539169521e+00
8.570250000000000000e+03 1.433233092345296278e+00
8.573180000000000291e+03 1.403751805424906740e+00
8.576110000000000582e+03 1.375893822608005523e+00
8.579040000000000873e+03 1.345342989461814520e+00
8.581969999999999345e+03 1.258767928187094265e+00
8.584899999999999636e+03 1.332203596532314682e+00
8.587829999999999927e+03 1.404437310377581793e+00
8.590760000000000218e+03 1.489025951440206219e+00
8.593690000000000509e+03 1.386834868363471474e+00
8.596620000000000800e+03 1.320128986759351086e+00
8.599549999999999272e+03 1.356269927781923679e+00
8.602479999999999563e+03 1.341509921795703830e+00
8.605409999999999854e+03 1.301246560346426273e+00
8.608340000000000146e+03 1.362610761225793832e+00
8.611270000000000437e+03 1.313570434192280700e+00
8.614200000000000728e+03 1.362735385454769022e+00
8.617129999999999200e+03 1.345914566538528145e+00
8.620059999999999491e+03 1.299389657991346647e+00
8.622989999999999782e+03 1.391059432295303822e+00
8.625920000000000073e+03 1.282672739936310480e+00
8.628850000000000364e+03 1.141907859858924068e+00
8.631780000000000655e+03 1.326782134516044653e+00
8.634709999999999127e+03 1.329151967333165540e+00
8.637639999999999418e+03 1.402456126688291338e+00
8.640569999999999709e+03 1.381543881847394850e+00
8.643500000000000000e+03 1.283976874970738091e+00
8.646430000000000291e+03 1.229055028337621591e+00
8.649360000000000582e+03 1.261401688276356792e+00
8.652290000000000873e+03 1.251222911046706798e+00
8.655219999999999345e+03 1.273294770928324215e+00
8.658149999999999636e+03 1.341480844900605707e+00
8.661079999999999927e+03 1.424754333829775010e+00
8.664010000000000218e+03 1.524176393672984187e+00
8.666940000000000509e+03 1.317456573515210172e+00
8.669870000000000800e+03 1.347638311784622234e+00
8.672799999999999272e+03 1.371013005174294141e+00
8.675729999999999563e+03 1.368153624256101430e+00
8.678659999999999854e+03 1.432773212368216864e+00
8.681590000000000146e+03 1.376562770071566133e+00
8.684520000000000437e+03 1.339166402471854589e+00
8.687450000000000728e+03 1.334743740067307671e+00
8.690379999999999200e+03 1.362293384712506494e+00
8.693309999999999491e+03 1.324862354464791059e+00
8.696239999999999782e+03 1.277389341583688998e+00
8.699170000000000073e+03 1.334755785670110217e+00
8.702100000000000364e+03 1.398519628980133378e+00
8.705030000000000655e+03 1.456376654322818487e+00
8.707959999999999127e+03 1.366506026791713513e+00
8.710889999999999418e+03 1.274581936161752527e+00
8.713819999999999709e+03 1.265898475202650086e+00
8.716750000000000000e+03 1.319749485271103362e+00
8.719680000000000291e+03 1.314631296809909644e+00
8.722610000000000582e+03 1.349426802765458788e+00
8.725540000000000873e+03 1.319069620737724380e+00
8.728469999999999345e+03 1.324374314244717521e+00
8.731399999999999636e+03 1.404544301871453182e+00
8.734329999999999927e+03 1.349664583787956396e+00
8.737260000000000218e+03 1.328939811650540426e+00
8.740190000000000509e+03 1.268766444602105414e+00
8.743120000000000800e+03 1.436521808829097635e+00
8.746049999999999272e+03 1.477854831872622343e+00
8.748979999999999563e+03 1.379199091366140051e+00
8.751909999999999854e+03 1.286520482006348498e+00
8.754840000000000146e+03 1.262030899830174135e+00
8.757770000000000437e+03 1.435229564552462422e+00
8.760700000000000728e+03 1.367398599937082126e+00
8.763629999999999200e+03 1.343645554100263650e+00
8.766559999999999491e+03 1.414070313388759992e+00
8.769489999999999782e+03 1.139251162050539001e+00
8.772420000000000073e+03 1.142339627943198765e+00
8.775350000000000364e+03 1.543430899872586526e+00
8.778280000000000655e+03 1.464609821691808866e+00
8.781209999999999127e+03 1.242561020558523577e+00
8.784139999999999418e+03 1.276836152669310609e+00
8.787069999999999709e+03 1.293606539190442994e+00
8.790000000000000000e+03 1.369507887800536672e+00
8.792930000000000291e+03 1.377245286520632161e+00
8.795860000000000582e+03 1.348985358230319731e+00
8.798790000000000873e+03 1.373406401090236040e+00
8.801719999999999345e+03 1.370442518266355103e+00
8.804649999999999636e+03 1.292295456049745050e+00
8.807579999999999927e+03 1.421983953811254420e+00
8.810510000000000218e+03 1.473658644447278787e+00
8.813440000000000509e+03 1.277575656542705884e+00
8.816370000000000800e+03 1.180146949041365412e+00
8.819299999999999272e+03 1.168325327793658275e+00
8.822229999999999563e+03 1.100221141039129158e+00
8.825159999999999854e+03 1.491807360137545002e+00
8.828090000000000146e+03 1.540827923431974833e+00
8.831020000000000437e+03 1.176109117809026383e+00
8.833950000000000728e+03 1.336778619805503165e+00
8.836879999999999200e+03 1.273171220771192269e+00
8.839809999999999491e+03 1.166123211087707778e+00
8.842739999999999782e+03 1.254601327830802360e+00
8.845670000000000073e+03 1.460337058270397170e+00
8.848600000000000364e+03 1.490114222728610605e+00
8.851530000000000655e+03 1.358172851076321130e+00
8.854459999999999127e+03 1.255034021215637230e+00
8.857389999999999418e+03 1.261842415462177680e+00
8.860319999999999709e+03 1.250340790721950146e+00
8.863250000000000000e+03 1.424251079856954982e+00
8.866180000000000291e+03 1.507721369015299739e+00
8.869110000000000582e+03 1.326067507409900204e+00
8.872040000000000873e+03 1.243172373719310997e+00
8.874969999999999345e+03 1.317773910850642327e+00
8.877899999999999636e+03 1.266893503471887339e+00
8.880829999999999927e+03 1.226919826101387168e+00
8.883760000000000218e+03 1.377273198627317230e+00
8.886690000000000509e+03 1.349747008484541322e+00
8.889620000000000800e+03 1.270352446205806451e+00
8.892549999999999272e+03 1.473776999060988135e+00
8.895479999999999563e+03 1.338219905222803652e+00
8.898409999999999854e+03 1.254752625332972826e+00
8.901340000000000146e+03 1.461403020488722726e+00
8.904270000000000437e+03 1.335944238934244854e+00
8.907200000000000728e+03 1.190864973866693877e+00
8.910129999999999200e+03 1.326465372945768717e+00
8.913059999999999491e+03 1.314834587483214579e+00
8.915989999999999782e+03 1.307035973033003895e+00
8.918920000000000073e+03 1.546387078270368809e+00
8.921850000000000364e+03 1.535693347579804913e+00
8.924780000000000655e+03 1.417763040722745504e+00
8.927709999999999127e+03 1.416059488719848547e+00
8.930639999999999418e+03 1.392622569614863082e+00
8.933569999999999709e+03 1.441729033635784418e+00
8.936500000000000000e+03 1.386275114938851694e+00
8.939430000000000291e+03 1.311887034534386043e+00
8.942360000000000582e+03 1.290316194362149727e+00
8.945290000000000873e+03 1.223953529741179880e+00
8.948219999999999345e+03 1.386971602539497139e+00
8.951149999999999636e+03 1.327467210786042573e+00
8.954079999999999927e+03 1.271621001096435943e+00
8.957010000000000218e+03 1.495588139135464179e+00
8.959940000000000509e+03 1.439964098843153462e+00
8.962870000000000800e+03 1.181596926728229802e+00
8.965799999999999272e+03 1.360182950894407883e+00
8.968729999999999563e+03 1.377949786698229762e+00
8.971659999999999854e+03 1.333307000961548638e+00
8.974590000000000146e+03 1.188795647693472679e+00
8.977520000000000437e+03 1.299169875848869005e+00
8.980450000000000728e+03 1.319702258622368785e+00
8.983379999999999200e+03 1.369442003334847779e+00
8.986309999999999491e+03 1.431568318506338366e+00
8.989239999999999782e+03 1.347672889653813488e+00
8.992170000000000073e+03 1.431503705587875874e+00
8.995100000000000364e+03 1.499828942736973758e+00
8.998030000000000655e+03 1.367609423154058756e+00
9.000959999999999127e+03 1.338574707239477357e+00
9.003889999999999418e+03 1.389465199940029816e+00
9.006819999999999709e+03 1.350528447878240668e+00
9.009750000000000000e+03 1.178999679518009991e+00
9.012680000000000291e+03 1.282954728465599326e+00
9.015610000000000582e+03 1.317519708929677069e+00
9.018540000000000873e+03 1.375506513191601554e+00
9.021469999999999345e+03 1.312953709027945504e+00
9.024399999999999636e+03 1.251637065633728563e+00
9.027329999999999927e+03 1.301591097714078771e+00
9.030260000000000218e+03 1.156659676579262053e+00
9.033190000000000509e+03 1.224173797156449695e+00
9.036120000000000800e+03 1.314744976051152703e+00
9.039049999999999272e+03 1.310812982724941955e+00
9.041979999999999563e+03 1.368086683826406302e+00
9.044909999999999854e+03 1.289252415303090427e+00
9.047840000000000146e+03 1.192382138513992995e+00
9.050770000000000437e+03 1.223434722066045532e+00
9.053700000000000728e+03 1.378630400413798807e+00
9.056629999999999200e+03 1.409432481459476527e+00
9.059559999999999491e+03 1.400310797736007418e+00
9.062489999999999782e+03 1.474470149351083448e+00
9.065420000000000073e+03 1.392276102384631509e+00
9.068350000000000364e+03 1.349898547764484036e+00
9.071280000000000655e+03 1.264826334448754475e+00
9.074209999999999127e+03 1.203431503724195162e+00
9.077139999999999418e+03 1.263261602456901889e+00
9.080069999999999709e+03 1.279705792548257337e+00
9.083000000000000000e+03 1.336477806665761436e+00
9.085930000000000291e+03 1.429671029737858312e+00
9.088860000000000582e+03 1.435282577912968982e+00
9.091790000000000873e+03 1.350680123153572554e+00
9.094719999999999345e+03 1.261733244513471686e+00
9.097649999999999636e+03 1.298853410733945113e+00
9.100579999999999927e+03 1.375911011545752460e+00
9.103510000000000218e+03 1.430061688729704850e+00
9.106440000000000509e+03 1.322986716753360215e+00
9.109370000000000800e+03 1.321437141987483521e+00
9.112299999999999272e+03 1.355193428408115741e+00
9.115229999999999563e+03 1.322301322869303242e+00
9.118159999999999854e+03 1.459517258303771214e+00
9.121090000000000146e+03 1.387680224517237049e+00
9.124020000000000437e+03 1.438881451674528078e+00
9.126950000000000728e+03 1.514646752049136680e+00
9.129879999999999200e+03 1.431400369984410226e+00
9.132809999999999491e+03 1.328386851480575670e+00
9.135739999999999782e+03 1.355190978051422634e+00
9.138670000000000073e+03 1.285189780854134822e+00
9.141600000000000364e+03 1.279525092517332707e+00
9.144530000000000655e+03 1.367447891233343427e+00
9.147459999999999127e+03 1.251530565418367491e+00
9.150389999999999418e+03 1.308153500725881102e+00
9.153319999999999709e+03 1.369501215859992405e+00
9.156250000000000000e+03 1.365736078232649975e+00
9.159180000000000291e+03 1.295957492761539154e+00
9.162110000000000582e+03 1.293936431987835700e+00
9.165040000000000873e+03 1.310803569051542494e+00
9.167969999999999345e+03 1.374849049901569309e+00
9.170899999999999636e+03 1.274186535686996802e+00
9.173829999999999927e+03 1.306749006391478618e+00
9.176760000000000218e+03 1.356662786731302139e+00
9.179690000000000509e+03 1.290441328232209806e+00
9.182620000000000800e+03 1.207369031328695996e+00
9.185549999999999272e+03 1.222661739028400696e+00
9.188479999999999563e+03 1.307759214598523290e+00
9.191409999999999854e+03 1.354983282933774014e+00
9.194340000000000146e+03 1.325890391443542926e+00
9.197270000000000437e+03 1.359482853316334339e+00
9.200200000000000728e+03 1.331855615311485996e+00
9.203129999999999200e+03 1.293572675069387667e+00
9.206059999999999491e+03 1.252518567506544001e+00
9.208989999999999782e+03 1.219421046072223680e+00
9.211920000000000073e+03 1.283339303666791942e+00
9.214850000000000364e+03 1.269788945465162966e+00
9.217780000000000655e+03 1.239253834428384993e+00
9.220709999999999127e+03 1.251368760200872954e+00
9.223639999999999418e+03 1.266318370420122408e+00
9.226569999999999709e+03 1.264645852630458478e+00
9.229500000000000000e+03 1.265610484474085640e+00
9.232430000000000291e+03 1.292239904896020031e+00
9.235360000000000582e+03 1.235117580122851555e+00
9.238290000000000873e+03 1.306475815329481094e+00
9.241219999999999345e+03 1.275557229489520550e+00
9.244149999999999636e+03 1.348072500484644554e+00
9.247079999999999927e+03 1.295276860686465081e+00
9.250010000000000218e+03 1.254885892535716474e+00
9.252940000000000509e+03 1.205700762264141801e+00
9.255870000000000800e+03 1.241547613777044257e+00
9.258799999999999272e+03 1.445317746966251260e+00
9.261729999999999563e+03 1.443877912991403223e+00
9.264659999999999854e+03 1.380627937469194544e+00
9.267590000000000146e+03 1.372696874583761995e+00
9.270520000000000437e+03 1.327881048274939468e+00
9.273450000000000728e+03 1.254262281472299900e+00
9.276379999999999200e+03 1.422238861798150955e+00
9.279309999999999491e+03 1.473803651875681853e+00
9.282239999999999782e+03 1.476690977203437560e+00
9.285170000000000073e+03 1.425608848005842866e+00
9.288100000000000364e+03 1.334162833911912482e+00
9.291030000000000655e+03 1.388249032598005472e+00
9.293959999999999127e+03 1.373515834696018123e+00
9.296889999999999418e+03 1.278574457406102871e+00
9.299819999999999709e+03 1.295839443351812115e+00
9.302750000000000000e+03 1.440677451182668323e+00
9.305680000000000291e+03 1.476793775136034936e+00
9.308610000000000582e+03 1.574940166579745338e+00
9.311540000000000873e+03 1.486879765359017336e+00
9.314469999999999345e+03 1.540443176195565034e+00
9.317399999999999636e+03 1.502358400238265501e+00
9.320329999999999927e+03 1.528211718289978371e+00
9.323260000000000218e+03 1.234562133630862979e+00
9.326190000000000509e+03 1.257792364148704767e+00
9.329120000000000800e+03 1.422478627994957945e+00
9.332049999999999272e+03 1.330737485397536224e+00
9.334979999999999563e+03 1.368554310844986022e+00
9.337909999999999854e+03 1.329287118634568277e+00
9.340840000000000146e+03 1.428875730266857325e+00
9.343770000000000437e+03 1.354722847180673817e+00
9.346700000000000728e+03 1.300311491649460027e+00
9.349629999999999200e+03 1.181571878649978480e+00
9.352559999999999491e+03 1.280949697952215915e+00
9.355489999999999782e+03 1.287620617641338061e+00
9.358420000000000073e+03 1.210934590809451317e+00
9.361350000000000364e+03 1.209244315148080728e+00
9.364280000000000655e+03 1.487691963152574015e+00
9.367209999999999127e+03 1.436539661602870721e+00
9.370139999999999418e+03 1.212294733390615553e+00
9.373069999999999709e+03 1.334105784277537454e+00
9.376000000000000000e+03 1.923874347692189568e+00
9.378930000000000291e+03 3.067187414164108117e-01
9.381860000000000582e+03 7.683690151756428222e-01
9.384790000000000873e+03 1.138942251118773896e+00
9.387719999999999345e+03 1.176535064808202025e+00
9.390649999999999636e+03 1.378318994396317221e+00
9.393579999999999927e+03 1.333899220915297557e+00
9.396510000000000218e+03 1.304648042260675656e+00
9.399440000000000509e+03 1.403693804716219073e+00
9.402370000000000800e+03 1.334353917226531294e+00
9.405299999999999272e+03 1.303060531854151716e+00
9.408229999999999563e+03 1.286571629511217507e+00
9.411159999999999854e+03 1.136846302071269355e+00
9.414090000000000146e+03 1.276869186567371806e+00
9.417020000000000437e+03 1.392333477809112985e+00
9.419950000000000728e+03 1.108231247741847669e+00
9.422879999999999200e+03 1.117629892302453021e+00
9.425809999999999491e+03 1.341300748208585691e+00
9.428739999999999782e+03 1.272166546065413462e+00
9.431670000000000073e+03 9.756475489053222372e-01
9.434600000000000364e+03 1.142724403638717190e+00
9.437530000000000655e+03 1.510646466430292989e+00
9.440459999999999127e+03 2.125923066955818896e+00
9.443389999999999418e+03 1.194177683896524123e+00
9.446319999999999709e+03 1.112746860407392457e+00
9.449250000000000000e+03 1.242699647627580450e+00
9.452180000000000291e+03 1.286151720850942315e+00
9.455110000000000582e+03 1.186009129971177689e+00
9.458040000000000873e+03 1.287934251142666131e+00
9.460969999999999345e+03 1.444394957354374398e+00
9.463899999999999636e+03 1.466773585112200573e+00
9.466829999999999927e+03 1.223053081408894682e+00
9.469760000000000218e+03 1.082777786566125000e+00
9.472690000000000509e+03 1.559535119797138325e+00
9.475620000000000800e+03 1.573759742739364587e+00
9.478549999999999272e+03 1.240604269815009042e+00
9.481479999999999563e+03 1.301530479081870917e+00
9.484409999999999854e+03 1.347651073306529224e+00
9.487340000000000146e+03 1.378612543080974806e+00
9.490270000000000437e+03 1.429272104805526800e+00
9.493200000000000728e+03 1.388967427808822874e+00
9.496129999999999200e+03 1.539866291418712452e+00
9.499059999999999491e+03 1.511367033333721688e+00
9.501989999999999782e+03 1.143095896365708075e+00
9.504920000000000073e+03 1.041998060520530789e+00
9.507850000000000364e+03 1.328715743802501903e+00
9.510780000000000655e+03 1.232907202205361985e+00
9.513709999999999127e+03 1.222668424310526802e+00
9.516639999999999418e+03 1.275351668397758376e+00
9.519569999999999709e+03 1.155208430980747991e+00
9.522500000000000000e+03 1.352416753855700593e+00
9.525430000000000291e+03 1.641826953422031776e+00
9.528360000000000582e+03 1.528137201170827630e+00
9.531290000000000873e+03 1.263366102327492246e+00
9.534219999999999345e+03 1.261761107233266843e+00
9.537149999999999636e+03 1.221213687513311497e+00
9.540079999999999927e+03 1.183231500923688451e+00
9.543010000000000218e+03 1.232131281379931664e+00
9.545940000000000509e+03 1.172905771345692960e+00
9.548870000000000800e+03 1.198284762656107061e+00
9.551799999999999272e+03 1.365036649761251830e+00
9.554729999999999563e+03 1.207846654029801625e+00
9.557659999999999854e+03 1.392090996125482372e+00
9.560590000000000146e+03 1.270160601268399025e+00
9.563520000000000437e+03 1.207398862791614569e+00
9.566450000000000728e+03 1.058521869112049929e+00
9.569379999999999200e+03 1.202718901570758669e+00
9.572309999999999491e+03 1.641424793878976329e+00
9.575239999999999782e+03 1.524996577904323081e+00
9.578170000000000073e+03 1.316658460741098713e+00
9.581100000000000364e+03 1.286303284562120508e+00
9.584030000000000655e+03 1.320172983581335613e+00
9.586959999999999127e+03 1.387199806017540560e+00
9.589889999999999418e+03 1.393093356738789534e+00
9.592819999999999709e+03 1.242326791471820346e+00
9.595750000000000000e+03 1.289215634153651369e+00
9.598680000000000291e+03 1.422695059760054059e+00
9.601610000000000582e+03 1.405810612305572027e+00
9.604540000000000873e+03 1.349158734257977166e+00
9.607469999999999345e+03 1.438687606931824181e+00
9.610399999999999636e+03 1.249006138890765394e+00
9.613329999999999927e+03 1.113503275433630257e+00
9.616260000000000218e+03 1.188959653219328505e+00
9.619190000000000509e+03 1.389741633718827751e+00
9.622120000000000800e+03 1.388340003555298408e+00
9.625049999999999272e+03 1.499155917185042153e+00
9.627979999999999563e+03 1.454290535448409027e+00
9.630909999999999854e+03 1.357998871297622978e+00
9.633840000000000146e+03 1.302648419786856193e+00
9.636770000000000437e+03 1.327059563112907181e+00
9.639700000000000728e+03 1.407290371083484759e+00
9.642629999999999200e+03 1.223862799864029460e+00
9.645559999999999491e+03 1.358785252858156767e+00
9.648489999999999782e+03 1.387970986013947083e+00
9.651420000000000073e+03 1.516297271221398013e+00
9.654350000000000364e+03 1.406867961644899134e+00
9.657280000000000655e+03 1.169854424807963200e+00
9.660209999999999127e+03 1.202697533772061345e+00
9.663139999999999418e+03 1.454113629632453941e+00
9.666069999999999709e+03 1.570466596177976681e+00
9.669000000000000000e+03 1.433337657529131448e+00
9.671930000000000291e+03 1.431157919436008452e+00
9.674860000000000582e+03 1.427330564739482055e+00
9.677790000000000873e+03 1.328293012747172153e+00
9.680719999999999345e+03 1.582612192882026925e+00
9.683649999999999636e+03 1.539787078506331452e+00
9.686579999999999927e+03 1.543564071123217696e+00
9.689510000000000218e+03 1.477866854626343374e+00
9.692440000000000509e+03 1.505704691315959298e+00
9.695370000000000800e+03 1.536175859012971046e+00
9.698299999999999272e+03 1.183944246402274247e+00
9.701229999999999563e+03 1.007972300471105420e+00
9.704159999999999854e+03 1.012966668133594261e+00
9.707090000000000146e+03 1.476257858315945803e+00
9.710020000000000437e+03 1.462424059299940460e+00
9.712950000000000728e+03 1.449159586934061661e+00
9.715879999999999200e+03 1.596847541290317141e+00
9.718809999999999491e+03 1.357875137618035577e+00
9.721739999999999782e+03 1.315676966059955433e+00
9.724670000000000073e+03 1.270930563294779159e+00
9.727600000000000364e+03 1.185194487984880363e+00
9.730530000000000655e+03 1.165464878332519438e+00
9.733459999999999127e+03 1.345936961835532575e+00
9.736389999999999418e+03 1.321346028270870221e+00
9.739319999999999709e+03 1.217796902332433540e+00
9.742250000000000000e+03 1.342554289679174895e+00
9.745180000000000291e+03 1.227738676659667849e+00
9.748110000000000582e+03 1.279784692905836296e+00
9.751040000000000873e+03 1.313947925438684106e+00
9.753969999999999345e+03 1.432907773773333338e+00
9.756899999999999636e+03 1.445080610597669235e+00
9.759829999999999927e+03 1.232541325721419057e+00
9.762760000000000218e+03 1.231636248472408823e+00
9.765690000000000509e+03 1.278558824648517334e+00
9.768620000000000800e+03 1.404640004113236307e+00
9.771549999999999272e+03 1.375428536285919767e+00
9.774479999999999563e+03 1.264705304823371845e+00
9.777409999999999854e+03 1.368879049924836222e+00
9.780340000000000146e+03 1.492649672621926493e+00
9.783270000000000437e+03 1.225395865714300703e+00
9.786200000000000728e+03 1.394775479192537748e+00
9.789129999999999200e+03 1.758119361668272651e+00
9.792059999999999491e+03 1.569436942840106486e+00
9.794989999999999782e+03 1.297873877781281049e+00
9.797920000000000073e+03 1.264503748844130637e+00
9.800850000000000364e+03 1.081943359145988381e+00
9.803780000000000655e+03 1.261581460347257044e+00
9.806709999999999127e+03 1.267475262538387160e+00
9.809639999999999418e+03 8.905281166204231935e-01
9.812569999999999709e+03 1.030021190260405728e+00
9.815500000000000000e+03 1.263565495518367499e+00
9.818430000000000291e+03 1.480303814748902491e+00
9.821360000000000582e+03 1.428057096715428465e+00
9.824290000000000873e+03 1.144122677495100771e+00
9.827219999999999345e+03 1.092358161261711702e+00
9.830149999999999636e+03 1.051744529830928920e+00
9.833079999999999927e+03 1.407079426213859952e+00
9.836010000000000218e+03 1.782049530568502460e+00
9.838940000000000509e+03 1.893417812809910838e+00
9.841870000000000800e+03 1.634437653428803205e+00
9.844799999999999272e+03 1.628530625522256914e+00
9.847729999999999563e+03 1.464196838894939123e+00
9.850659999999999854e+03 9.763030175930467180e-01
9.853590000000000146e+03 1.356031104892555295e+00
9.856520000000000437e+03 1.277637636135727339e+00
9.859450000000000728e+03 1.161069196605459597e+00
9.862379999999999200e+03 1.713170030442458192e+00
9.865309999999999491e+03 1.300173412569741505e+00
9.868239999999999782e+03 1.389766728429018716e+00
9.871170000000000073e+03 1.201041207384112797e+00
9.874100000000000364e+03 5.716509564835388080e-01
9.877030000000000655e+03 7.583379619830145080e-01
9.879959999999999127e+03 1.009445433110417678e+00
9.882889999999999418e+03 1.365832509524318894e+00
9.885819999999999709e+03 1.272510810157740924e+00
9.888750000000000000e+03 9.296013526170071595e-01
9.891680000000000291e+03 1.061359490396489358e+00
9.894610000000000582e+03 9.242954509506917660e-01
9.897540000000000873e+03 8.432354998385004352e-01
9.900469999999999345e+03 1.278175088360767431e+00
9.903399999999999636e+03 1.148194893724592047e+00
9.906329999999999927e+03 1.102740168787911701e+00
9.909260000000000218e+03 1.269440181656872335e+00
9.912190000000000509e+03 1.294145621231709731e+00
9.915120000000000800e+03 1.069804119327896652e+00
9.918049999999999272e+03 1.119075116138077197e+00
9.920979999999999563e+03 1.591211000608046211e+00
9.923909999999999854e+03 1.593376326356801931e+00
9.926840000000000146e+03 1.475994186076365011e+00
9.929770000000000437e+03 1.255851133727841740e+00
9.932700000000000728e+03 1.309255664948635323e+00
9.935629999999999200e+03 1.104427121344089935e+00
9.938559999999999491e+03 1.166304505968249083e+00
9.941489999999999782e+03 1.322687427658863601e+00
9.944420000000000073e+03 8.114830898187619379e-01
9.947350000000000364e+03 8.389504795935962544e-01
9.950280000000000655e+03 1.660160603385372413e+00
9.953209999999999127e+03 2.194811133709391626e+00
9.956139999999999418e+03 1.809853577763606669e+00
9.959069999999999709e+03 1.730152952432790325e+00
9.962000000000000000e+03 9.681585907657942469e-01
9.964930000000000291e+03 7.944602874553782224e-01
9.967860000000000582e+03 1.127913279892234444e+00
9.970790000000000873e+03 1.008852200456475279e+00
9.973719999999999345e+03 7.767312941646350444e-01
9.976649999999999636e+03 1.118186385023000717e+00
9.979579999999999927e+03 1.242401472287643971e+00
9.982510000000000218e+03 1.426330568578920932e+00
9.985440000000000509e+03 1.142977055936832187e+00
9.988370000000000800e+03 1.512679169636257814e+00
9.991299999999999272e+03 1.504754700188211114e+00
9.994229999999999563e+03 1.399345045481030336e+00
9.997159999999999854e+03 1.747305401044049855e+00
1.000009000000000015e+04 1.638628478357114115e+00
1.000302000000000044e+04 1.433258007654138577e+00
1.000595000000000073e+04 1.554629511964416677e+00
1.000887999999999920e+04 1.618243790776844548e+00
1.001180999999999949e+04 1.656711423202147149e+00
1.001473999999999978e+04 2.637489699090598827e-01
1.001767000000000007e+04 9.854382469325133620e-01
1.002060000000000036e+04 1.543824667605745216e+00
1.002353000000000065e+04 1.577314193585337643e+00
1.002645999999999913e+04 1.285538981693838290e+00
1.002938999999999942e+04 1.403940181398012133e+00
1.003231999999999971e+04 1.395400624526104805e+00
1.003525000000000000e+04 1.325273539336947026e+00
1.003818000000000029e+04 1.857804233247581704e+00
1.004111000000000058e+04 1.606190448984194274e+00
1.004404000000000087e+04 1.467059883373385887e+00
1.004696999999999935e+04 1.308157847012849873e+00
1.004989999999999964e+04 1.476940455152909282e+00
1.005282999999999993e+04 1.602224544735798117e+00
1.005576000000000022e+04 1.680168997511773732e+00
1.005869000000000051e+04 1.434651175137956924e+00
1.006162000000000080e+04 1.259574368429260405e+00
1.006454999999999927e+04 1.572901192587353725e+00
1.006747999999999956e+04 1.357077249442309341e+00
1.007040999999999985e+04 1.167569723103747625e+00
1.007334000000000015e+04 1.320263870432385911e+00
1.007627000000000044e+04 1.317861171179211421e+00
1.007920000000000073e+04 1.872315498405709988e+00
1.008212999999999920e+04 2.647558306004885176e-01
1.008505999999999949e+04 -3.183042161904315881e-01
1.008798999999999978e+04 4.852772528567849131e-01
1.009092000000000007e+04 1.021116653838253896e+00
1.009385000000000036e+04 1.374815601306235369e+00
1.009678000000000065e+04 1.480637021070781545e+00
1.009970999999999913e+04 1.214571490406948229e+00
1.010263999999999942e+04 8.936527437826140563e-01
1.010556999999999971e+04 7.044860133882966391e-01
1.010850000000000000e+04 9.160209049104048873e-01
1.011143000000000029e+04 1.223121814155998521e+00
1.011436000000000058e+04 1.674141183198351257e+00
1.011729000000000087e+04 1.746675264718622556e+00
1.012021999999999935e+04 2.205597834552995185e+00
1.012314999999999964e+04 2.223487034139694174e+00
1.012607999999999993e+04 1.808692473927304478e+00
1.012901000000000022e+04 9.110752993226078900e-01
1.013194000000000051e+04 6.162605490389246876e-01
1.013487000000000080e+04 6.135069886133043271e-01
1.013779999999999927e+04 4.268483167913811882e-01
1.014072999999999956e+04 6.128150999554793366e-01
1.014365999999999985e+04 9.473405492682509532e-01
1.014659000000000015e+04 9.975226155655604332e-01
1.014952000000000044e+04 1.134790797433599119e+00
1.015245000000000073e+04 9.378597563026311867e-01


==> anc/UH88_SNIFS_193.txt <==
3.298679999999999836e+03 -2.186927826071040915e-01
3.301059999999999945e+03 -8.738834568308283535e-01
3.303440000000000055e+03 -5.312445537171489596e-01
3.305820000000000164e+03 -4.837968549059826207e-01
3.308199999999999818e+03 -2.125611614875952404e-01
3.310579999999999927e+03 -3.670119252248447983e-02
3.312960000000000036e+03 -5.612048717549955601e-02
3.315340000000000146e+03 9.547461824369021799e-02
3.317719999999999800e+03 -4.206913730830898202e-02
3.320099999999999909e+03 5.468905748657305887e-02
3.322480000000000018e+03 -7.064931972431767182e-01
3.324860000000000127e+03 -4.143479481984243540e-01
3.327239999999999782e+03 -7.818964880860464206e-02
3.329619999999999891e+03 -5.436895472036488153e-01
3.332000000000000000e+03 -5.619433464743638362e-01
3.334380000000000109e+03 -3.449736913457884246e-01
3.336760000000000218e+03 -5.140433792698634319e-01
3.339139999999999873e+03 -3.644997822086298855e-01
3.341519999999999982e+03 -3.831054072040198100e-01
3.343900000000000091e+03 -3.427764150770074569e-01
3.346280000000000200e+03 -1.205393246829047360e-01
3.348659999999999854e+03 -4.188808289579171729e-01
3.351039999999999964e+03 -3.486597776415815142e-01
3.353420000000000073e+03 5.226433692397192132e-02
3.355800000000000182e+03 2.446341646618397855e-02
3.358179999999999836e+03 -3.400780638892674235e-01
3.360559999999999945e+03 -2.787061300811170816e-02
3.362940000000000055e+03 1.355270764724676447e-01
3.365320000000000164e+03 1.935065791582821215e-01
3.367699999999999818e+03 -2.065344089247147241e-01
3.370079999999999927e+03 -1.718660687350625493e-01
3.372460000000000036e+03 1.260748077200297135e-01
3.374840000000000146e+03 -5.650740065899273468e-02
3.377219999999999800e+03 -2.158869172241880408e-01
3.379599999999999909e+03 -3.918961106324777011e-01
3.381980000000000018e+03 -5.043770255380183171e-02
3.384360000000000127e+03 -8.234069910013054605e-02
3.386739999999999782e+03 2.539339652731637531e-01
3.389119999999999891e+03 4.498401585782778322e-02
3.391500000000000000e+03 3.870798028487065084e-02
3.393880000000000109e+03 -3.340288107822191876e-01
3.396260000000000218e+03 -4.350853142869661183e-01
3.398639999999999873e+03 -1.116590592431383477e-01
3.401019999999999982e+03 -1.565298803236054304e-01
3.403400000000000091e+03 -2.049369553061176907e-01
3.405780000000000200e+03 -3.741337453077827058e-01
3.408159999999999854e+03 -3.502011064621390196e-02
3.410539999999999964e+03 3.548517386915003152e-02
3.412920000000000073e+03 4.819373068651391367e-01
3.415300000000000182e+03 2.448140174609613751e-01
3.417679999999999836e+03 1.980477062506452446e-01
3.420059999999999945e+03 8.775148022400092174e-02
3.422440000000000055e+03 -2.258548070947536679e-01
3.424820000000000164e+03 -2.458666566639109985e-01
3.427199999999999818e+03 -2.775157418545513011e-01
3.429579999999999927e+03 -5.666778969324806625e-02
3.431960000000000036e+03 -9.033156928392127583e-02
3.434340000000000146e+03 8.835067021174253243e-02
3.436719999999999800e+03 -3.680115162804205586e-01
3.439099999999999909e+03 -1.052335950789218960e-01
3.441480000000000018e+03 8.754363125233403931e-02
3.443860000000000127e+03 -2.640589231311749607e-01
3.446239999999999782e+03 -1.970004141824134580e-01
3.448619999999999891e+03 1.294383515089912451e-01
3.451000000000000000e+03 -2.084769467059919557e-01
3.453380000000000109e+03 5.456403149471548281e-02
3.455760000000000218e+03 -1.571512407397151340e-03
3.458139999999999873e+03 -2.318437554662673983e-01
3.460519999999999982e+03 1.737307201585816530e-01
3.462900000000000091e+03 2.956025201709305827e-01
3.465280000000000200e+03 2.282957537936150805e-01
3.467659999999999854e+03 4.808010839171973638e-02
3.470039999999999964e+03 -3.905570464121925489e-02
3.472420000000000073e+03 1.109462117149751098e-01
3.474800000000000182e+03 1.343931079983030907e-01
3.477179999999999836e+03 7.878699965666767502e-02
3.479559999999999945e+03 1.433266095672836582e-01
3.481940000000000055e+03 -2.603966512162284898e-03
3.484320000000000164e+03 2.602743622902734533e-01
3.486699999999999818e+03 -2.593454437376839852e-02
3.489079999999999927e+03 -2.628414062271774987e-02
3.491460000000000036e+03 -1.329525523568289014e-01
3.493840000000000146e+03 9.579096936530383244e-02
3.496219999999999800e+03 -3.354286944605227583e-01
3.498599999999999909e+03 -2.699468227902388495e-01
3.500980000000000018e+03 2.931664187486060155e-02
3.503360000000000127e+03 -3.980461472073715951e-02
3.505739999999999782e+03 -1.402815590808382737e-02
3.508119999999999891e+03 5.346216064860443568e-02
3.510500000000000000e+03 1.278809330535140842e-01
3.512880000000000109e+03 -2.828544787836180519e-02
3.515260000000000218e+03 -8.983753637371130751e-02
3.517639999999999873e+03 1.342740392392793858e-01
3.520019999999999982e+03 -5.595825020891718321e-02
3.522400000000000091e+03 -3.469516654070112227e-01
3.524780000000000200e+03 -4.021125067000193010e-01
3.527159999999999854e+03 -1.277882202921631072e-01
3.529539999999999964e+03 -6.555316953454544404e-02
3.531920000000000073e+03 -1.279802732722675751e-01
3.534300000000000182e+03 3.873974079379111091e-01
3.536679999999999836e+03 2.466722825320835644e-01
3.539059999999999945e+03 1.833154408321396867e-01
3.541440000000000055e+03 7.871951772185779850e-02
3.543820000000000164e+03 1.080329937455299510e-02
3.546199999999999818e+03 8.405808852843281442e-02
3.548579999999999927e+03 2.430625551005167473e-01
3.550960000000000036e+03 1.808315400713019494e-01
3.553340000000000146e+03 5.015804715821706172e-02
3.555719999999999800e+03 3.393478018684410458e-01
3.558099999999999909e+03 2.889990346122988107e-01
3.560480000000000018e+03 1.600057828553282380e-01
3.562860000000000127e+03 -1.097373898645958440e-02
3.565239999999999782e+03 -1.562096461247955981e-01
3.567619999999999891e+03 -4.117896022799249350e-02
3.570000000000000000e+03 5.387399368313297576e-02
3.572380000000000109e+03 -7.363708787195945293e-02
3.574760000000000218e+03 9.136188377766588098e-02
3.577139999999999873e+03 4.928146896544657179e-02
3.579519999999999982e+03 1.785137650228063866e-01
3.581900000000000091e+03 2.009772781468600611e-01
3.584280000000000200e+03 1.903275006956806070e-01
3.586659999999999854e+03 1.072101662028344671e-01
3.589039999999999964e+03 -1.349208871573557775e-02
3.591420000000000073e+03 -2.703935733855211132e-01
3.593800000000000182e+03 -2.577897997391614959e-01
3.596179999999999836e+03 -8.870632891143198639e-02
3.598559999999999945e+03 5.917889321426696853e-02
3.600940000000000055e+03 1.777352855570607515e-01
3.603320000000000164e+03 -9.630241492634666889e-02
3.605699999999999818e+03 -4.503220487982734915e-02
3.608079999999999927e+03 -5.073910707211144733e-02
3.610460000000000036e+03 1.012792553426939551e-01
3.612840000000000146e+03 3.589045251944008030e-01
3.615219999999999800e+03 2.534579393385612001e-01
3.617599999999999909e+03 -1.728598847112466572e-02
3.619980000000000018e+03 6.614667956559948381e-02
3.622360000000000127e+03 2.074776150622903992e-01
3.624739999999999782e+03 2.823434837999710956e-01
3.627119999999999891e+03 2.349024955878400434e-01
3.629500000000000000e+03 1.332892992503475760e-01
3.631880000000000109e+03 2.498549772183686624e-01
3.634260000000000218e+03 3.764483928050985084e-01
3.636639999999999873e+03 3.482938802166060666e-01
3.639019999999999982e+03 1.531170613109694434e-01
3.641400000000000091e+03 7.783564485238156361e-02
3.643780000000000200e+03 1.094371347698012142e-01
3.646159999999999854e+03 2.369717863626071841e-01
3.648539999999999964e+03 3.324690808300498346e-01
3.650920000000000073e+03 2.298370236450202053e-01
3.653300000000000182e+03 1.979319365556674593e-01
3.655679999999999836e+03 3.043443874268401683e-01
3.658059999999999945e+03 3.103491634877790228e-01
3.660440000000000055e+03 1.995921980825182684e-01
3.662820000000000164e+03 2.381056535142609676e-01
3.665199999999999818e+03 1.229748719141725288e-01
3.667579999999999927e+03 1.580672612812607514e-01
3.669960000000000036e+03 2.174459566055555459e-01
3.672340000000000146e+03 8.482146808740537169e-02
3.674719999999999800e+03 1.975478624026539287e-01
3.677099999999999909e+03 3.017884315203797074e-01
3.679480000000000018e+03 1.462554844145042832e-01
3.681860000000000127e+03 1.864658519873868547e-01
3.684239999999999782e+03 3.001270633763305495e-01
3.686619999999999891e+03 1.728374060586506666e-01
3.689000000000000000e+03 1.328184666859643370e-01
3.691380000000000109e+03 2.890283583686137359e-01
3.693760000000000218e+03 2.985273136259675164e-01
3.696139999999999873e+03 1.886089423758764705e-01
3.698519999999999982e+03 2.947435742156375715e-01
3.700900000000000091e+03 3.281918127941352847e-01
3.703280000000000200e+03 1.005175756799027015e-01
3.705659999999999854e+03 2.344953900610781128e-01
3.708039999999999964e+03 1.849362052533058964e-01
3.710420000000000073e+03 3.904082631522970415e-01
3.712800000000000182e+03 4.599282052314079272e-01
3.715179999999999836e+03 3.555062989105630677e-01
3.717559999999999945e+03 1.863333029990713874e-01
3.719940000000000055e+03 2.440734229357549301e-01
3.722320000000000164e+03 2.275103692779706643e-01
3.724699999999999818e+03 2.960950856209857984e-01
3.727079999999999927e+03 4.125005549195507465e-02
3.729460000000000036e+03 2.637493950281510902e-01
3.731840000000000146e+03 2.699900367614436747e-01
3.734219999999999800e+03 3.249560822772358248e-01
3.736599999999999909e+03 2.463515101888109349e-01
3.738980000000000018e+03 1.751258627176058569e-01
3.741360000000000127e+03 1.871268094562646145e-01
3.743739999999999782e+03 2.169883382197788924e-01
3.746119999999999891e+03 2.526104747181908694e-01
3.748500000000000000e+03 2.333784348687737986e-01
3.750880000000000109e+03 1.566856994185759355e-01
3.753260000000000218e+03 2.312576790719962361e-01
3.755639999999999873e+03 1.071160316511709787e-01
3.758019999999999982e+03 7.635160178244408680e-02
3.760400000000000091e+03 1.038820864761260260e-01
3.762780000000000200e+03 1.664773126331231257e-01
3.765159999999999854e+03 1.477914386976138250e-01
3.767539999999999964e+03 1.695577568595232065e-01
3.769920000000000073e+03 3.224298220038936402e-01
3.772300000000000182e+03 1.847970054709033583e-01
3.774679999999999836e+03 1.308221803031225094e-01
3.777059999999999945e+03 8.873064451447157386e-02
3.779440000000000055e+03 2.275734675848783695e-01
3.781820000000000164e+03 4.468791264312717004e-01
3.784199999999999818e+03 3.056914273860920073e-01
3.786579999999999927e+03 4.739125613130265036e-01
3.788960000000000036e+03 4.496566407257549525e-01
3.791340000000000146e+03 2.506179356588943419e-01
3.793719999999999800e+03 2.496854860059977699e-01
3.796099999999999909e+03 1.576681157436805036e-01
3.798480000000000018e+03 1.406815684989330406e-01
3.800860000000000127e+03 3.212195370156051832e-01
3.803239999999999782e+03 3.583778144303836344e-01
3.805619999999999891e+03 3.669718596295377666e-01
3.808000000000000000e+03 2.317185313156964743e-01
3.810380000000000109e+03 2.322109977848377249e-01
3.812760000000000218e+03 9.799002697747083435e-02
3.815139999999999873e+03 2.089544102930913916e-01
3.817519999999999982e+03 1.581474526946020087e-01
3.819900000000000091e+03 1.564748692803749619e-01
3.822280000000000200e+03 3.009411738094340816e-01
3.824659999999999854e+03 8.148719670725622366e-02
3.827039999999999964e+03 3.566512772253445651e-01
3.829420000000000073e+03 3.602297519076100296e-01
3.831800000000000182e+03 2.665411673133237236e-01
3.834179999999999836e+03 3.934796575117965878e-01
3.836559999999999945e+03 4.954445490033984600e-01
3.838940000000000055e+03 4.508601089589465705e-01
3.841320000000000164e+03 3.079712744328984009e-01
3.843699999999999818e+03 3.660891293070486219e-01
3.846079999999999927e+03 3.972319916579948318e-01
3.848460000000000036e+03 3.449169068314140718e-01
3.850840000000000146e+03 4.217484413387015407e-01
3.853219999999999800e+03 4.309787985670759936e-01
3.855599999999999909e+03 1.029957666530551819e-01
3.857980000000000018e+03 8.035644365251715104e-02
3.860360000000000127e+03 2.580349906441126162e-01
3.862739999999999782e+03 2.054727422225486877e-01
3.865119999999999891e+03 3.595767648881508238e-01
3.867500000000000000e+03 2.575313029600269643e-01
3.869880000000000109e+03 4.096898712850465807e-01
3.872260000000000218e+03 5.119631888097171402e-01
3.874639999999999873e+03 5.514491369428310419e-01
3.877019999999999982e+03 3.608009047513673351e-01
3.879400000000000091e+03 1.842502430254742973e-01
3.881780000000000200e+03 2.465938398002254783e-01
3.884159999999999854e+03 2.196004996400835740e-01
3.886539999999999964e+03 3.193047253946032504e-01
3.888920000000000073e+03 3.163375165921131771e-01
3.891300000000000182e+03 3.974740386243816315e-01
3.893679999999999836e+03 3.474572605192786101e-01
3.896059999999999945e+03 2.768949506486249601e-01
3.898440000000000055e+03 2.681654965596122486e-01
3.900820000000000164e+03 2.649251267755327599e-01
3.903199999999999818e+03 3.057846642382653912e-01
3.905579999999999927e+03 3.508232858873620019e-01
3.907960000000000036e+03 2.011464977821983968e-01
3.910340000000000146e+03 3.660680903687394405e-01
3.912719999999999800e+03 2.178732757928126818e-01
3.915099999999999909e+03 4.643494927785640214e-01
3.917480000000000018e+03 3.089990942118054362e-01
3.919860000000000127e+03 3.014318068019607444e-01
3.922239999999999782e+03 2.510914557599067121e-01
3.924619999999999891e+03 1.847901441329739824e-01
3.927000000000000000e+03 3.886610649132101747e-01
3.929380000000000109e+03 5.094540984187304611e-01
3.931760000000000218e+03 4.280087494897352740e-01
3.934139999999999873e+03 4.948004419511680685e-01
3.936519999999999982e+03 2.599428566259801010e-01
3.938900000000000091e+03 3.967265762707230525e-01
3.941280000000000200e+03 3.926435421892609523e-01
3.943659999999999854e+03 4.933202127722903785e-01
3.946039999999999964e+03 3.443273288523544529e-01
3.948420000000000073e+03 2.825612132672133403e-01
3.950800000000000182e+03 4.003713878417737848e-01
3.953179999999999836e+03 4.195643328699161789e-01
3.955559999999999945e+03 4.758803635704686452e-01
3.957940000000000055e+03 4.905984653423921538e-01
3.960320000000000164e+03 5.305826368040479357e-01
3.962699999999999818e+03 6.052346246745570202e-01
3.965079999999999927e+03 3.853612765320572620e-01
3.967460000000000036e+03 3.076664824246087560e-01
3.969840000000000146e+03 5.072467015267648760e-01
3.972219999999999800e+03 4.756981419168954117e-01
3.974599999999999909e+03 5.000771383718526364e-01
3.976980000000000018e+03 6.097338888433133652e-01
3.979360000000000127e+03 6.725069404859532751e-01
3.981739999999999782e+03 5.429298878714140519e-01
3.984119999999999891e+03 5.199311289121731905e-01
3.986500000000000000e+03 4.530425979478725496e-01
3.988880000000000109e+03 3.244852266420153453e-01
3.991260000000000218e+03 3.436828419942370982e-01
3.993639999999999873e+03 2.916064573124315662e-01
3.996019999999999982e+03 2.121710777439774487e-01
3.998400000000000091e+03 6.546350391884585285e-02
4.000780000000000200e+03 2.140293408686333165e-01
4.003159999999999854e+03 4.390909351909603187e-01
4.005539999999999964e+03 5.361186580696886833e-02
4.007920000000000073e+03 2.925809465238358720e-01
4.010300000000000182e+03 3.337698983031136546e-01
4.012679999999999836e+03 2.136330294306673927e-01
4.015059999999999945e+03 4.046816727924936186e-01
4.017440000000000055e+03 4.105330292781156909e-01
4.019820000000000164e+03 3.973901048057545959e-01
4.022199999999999818e+03 5.241980259293529398e-01
4.024579999999999927e+03 5.518698016833698539e-01
4.026960000000000036e+03 5.492242535327027664e-01
4.029340000000000146e+03 4.123556925805764717e-01
4.031719999999999800e+03 3.142918538670768647e-01
4.034099999999999909e+03 2.975975412008257659e-01
4.036480000000000018e+03 3.130145447560199190e-01
4.038860000000000127e+03 5.187319265795089507e-01
4.041239999999999782e+03 5.802116254952380814e-01
4.043619999999999891e+03 2.307051151895396224e-01
4.046000000000000000e+03 3.385030916974730575e-01
4.048380000000000109e+03 4.416272323998678417e-01
4.050760000000000218e+03 3.988469892859624055e-01
4.053139999999999873e+03 5.024868726678720643e-01
4.055519999999999982e+03 2.518117447340372794e-01
4.057900000000000091e+03 3.634556190511623597e-01
4.060280000000000200e+03 3.837781694694215595e-01
4.062659999999999854e+03 3.356462115591161144e-01
4.065039999999999964e+03 3.508808079861682749e-01
4.067420000000000073e+03 5.491295209172850633e-01
4.069800000000000182e+03 3.579679362900930473e-01
4.072179999999999836e+03 3.687487671927858757e-01
4.074559999999999945e+03 3.514589162079138629e-01
4.076940000000000055e+03 2.885795266842266504e-01
4.079320000000000164e+03 4.227818831686146472e-01
4.081699999999999818e+03 4.767588491466245304e-01
4.084079999999999927e+03 5.306913743441014075e-01
4.086460000000000036e+03 4.346761305888481863e-01
4.088840000000000146e+03 5.748236380788489530e-01
4.091219999999999800e+03 5.470386244362053230e-01
4.093599999999999909e+03 5.407272275629334546e-01
4.095980000000000018e+03 5.589172303952425480e-01
4.098359999999999673e+03 6.092965453828699252e-01
4.100739999999999782e+03 3.916635355320401968e-01
4.103119999999999891e+03 4.335878644424232542e-01
4.105500000000000000e+03 5.151549672668835900e-01
4.107880000000000109e+03 5.367725249694192957e-01
4.110260000000000218e+03 4.760005461745279720e-01
4.112640000000000327e+03 5.793871514487231034e-01
4.115020000000000437e+03 5.947523283471912725e-01
4.117399999999999636e+03 4.767013586371894873e-01
4.119779999999999745e+03 5.201466435982795566e-01
4.122159999999999854e+03 5.926332454958815887e-01
4.124539999999999964e+03 5.627984780902414164e-01
4.126920000000000073e+03 4.202563928775923663e-01
4.129300000000000182e+03 4.224831100522327132e-01
4.131680000000000291e+03 3.683022910846819320e-01
4.134060000000000400e+03 5.324501571089850227e-01
4.136439999999999600e+03 5.376437415953109200e-01
4.138819999999999709e+03 6.225463851209535049e-01
4.141199999999999818e+03 4.150288161979882595e-01
4.143579999999999927e+03 1.709325279591914770e-01
4.145960000000000036e+03 5.807155833139058254e-01
4.148340000000000146e+03 7.673548686569017230e-01
4.150720000000000255e+03 6.153999489288934921e-01
4.153100000000000364e+03 4.154516215745943652e-01
4.155479999999999563e+03 1.662768888447827831e-01
4.157859999999999673e+03 3.590096668910284228e-01
4.160239999999999782e+03 4.905795930911176495e-01
4.162619999999999891e+03 4.161426968861652309e-01
4.165000000000000000e+03 4.653439212906774758e-01
4.167380000000000109e+03 3.468489068713789258e-01
4.169760000000000218e+03 4.720798203538146831e-01
4.172140000000000327e+03 4.616944938161734457e-01
4.174520000000000437e+03 4.747849267843190502e-01
4.176899999999999636e+03 6.369752239584385300e-01
4.179279999999999745e+03 5.559765045368549874e-01
4.181659999999999854e+03 5.182510239034472388e-01
4.184039999999999964e+03 6.293164673919575680e-01
4.186420000000000073e+03 7.202605206925756232e-01
4.188800000000000182e+03 6.594117159212162793e-01
4.191180000000000291e+03 6.673048278778683784e-01
4.193560000000000400e+03 6.151833317229136178e-01
4.195939999999999600e+03 5.125798835401892406e-01
4.198319999999999709e+03 5.278375163284455551e-01
4.200699999999999818e+03 4.425122989874236135e-01
4.203079999999999927e+03 6.774780883741912119e-01
4.205460000000000036e+03 7.312851857435485048e-01
4.207840000000000146e+03 5.821926955877088083e-01
4.210220000000000255e+03 5.564868718739220954e-01
4.212600000000000364e+03 4.792707006469819619e-01
4.214979999999999563e+03 5.519471836984460866e-01
4.217359999999999673e+03 6.181266331283301607e-01
4.219739999999999782e+03 6.444371115105481662e-01
4.222119999999999891e+03 7.160270204960438312e-01
4.224500000000000000e+03 4.607923959260738500e-01
4.226880000000000109e+03 4.006311833151666724e-01
4.229260000000000218e+03 5.334151337823586081e-01
4.231640000000000327e+03 4.269943195116705503e-01
4.234020000000000437e+03 3.235187689094295993e-01
4.236399999999999636e+03 3.768379087766358104e-01
4.238779999999999745e+03 4.709532330120297927e-01
4.241159999999999854e+03 6.055724507351223362e-01
4.243539999999999964e+03 6.489667824621997427e-01
4.245920000000000073e+03 6.792996157090711584e-01
4.248300000000000182e+03 5.780188726980839409e-01
4.250680000000000291e+03 6.241385655588500558e-01
4.253060000000000400e+03 5.213673139479224616e-01
4.255439999999999600e+03 6.622384856330622016e-01
4.257819999999999709e+03 6.008350741854873167e-01
4.260199999999999818e+03 4.660801984760212791e-01
4.262579999999999927e+03 5.704268726970814773e-01
4.264960000000000036e+03 5.691013400502527020e-01
4.267340000000000146e+03 5.919389375301856715e-01
4.269720000000000255e+03 5.972457952481662335e-01
4.272100000000000364e+03 6.546216963820042922e-01
4.274479999999999563e+03 6.940828542857533368e-01
4.276859999999999673e+03 7.936731774585239485e-01
4.279239999999999782e+03 5.301000343138487780e-01
4.281619999999999891e+03 5.843879451403841685e-01
4.284000000000000000e+03 5.801884715514750157e-01
4.286380000000000109e+03 7.005520328616482439e-01
4.288760000000000218e+03 3.211492491847099950e-01
4.291140000000000327e+03 2.868004786101735482e-01
4.293520000000000437e+03 3.999848065248913231e-01
4.295899999999999636e+03 6.166676738130747459e-01
4.298279999999999745e+03 6.013872687693819774e-01
4.300659999999999854e+03 5.587561360446916536e-01
4.303039999999999964e+03 5.312410350830127914e-01
4.305420000000000073e+03 4.522364316466273015e-01
4.307800000000000182e+03 4.848757633689996238e-01
4.310180000000000291e+03 5.509644753881299817e-01
4.312560000000000400e+03 6.613404048485902464e-01
4.314939999999999600e+03 7.074070626818916852e-01
4.317319999999999709e+03 5.331791253894390126e-01
4.319699999999999818e+03 4.126073079331007976e-01
4.322079999999999927e+03 4.458736772024305406e-01
4.324460000000000036e+03 6.138372169656896027e-01
4.326840000000000146e+03 6.735279862972496367e-01
4.329220000000000255e+03 5.505707021754617791e-01
4.331600000000000364e+03 5.392196852270064733e-01
4.333979999999999563e+03 6.716511749541200782e-01
4.336359999999999673e+03 7.725026051127530380e-01
4.338739999999999782e+03 5.582719939386486807e-01
4.341119999999999891e+03 6.651764938062905141e-01
4.343500000000000000e+03 6.546912166871030614e-01
4.345880000000000109e+03 6.972811284234597951e-01
4.348260000000000218e+03 7.053321687028006881e-01
4.350640000000000327e+03 5.309948156407010567e-01
4.353020000000000437e+03 5.415110464360742837e-01
4.355399999999999636e+03 5.050309622155575440e-01
4.357779999999999745e+03 6.008092004936129715e-01
4.360159999999999854e+03 7.438866068883862592e-01
4.362539999999999964e+03 7.922024521312434064e-01
4.364920000000000073e+03 7.481411474708727916e-01
4.367300000000000182e+03 5.755949439251741850e-01
4.369680000000000291e+03 5.491474698175667912e-01
4.372060000000000400e+03 6.469477405250089186e-01
4.374439999999999600e+03 7.251122453625109543e-01
4.376819999999999709e+03 6.619485485243521428e-01
4.379199999999999818e+03 6.783652038082829128e-01
4.381579999999999927e+03 5.442671461302625024e-01
4.383960000000000036e+03 6.501273273893770632e-01
4.386340000000000146e+03 7.204456638801679524e-01
4.388720000000000255e+03 7.330111737712029507e-01
4.391100000000000364e+03 6.349807257475341693e-01
4.393479999999999563e+03 6.447354789658689134e-01
4.395859999999999673e+03 5.582477505748041358e-01
4.398239999999999782e+03 6.361285834765239011e-01
4.400619999999999891e+03 6.736061191429122408e-01
4.403000000000000000e+03 6.538394692518365581e-01
4.405380000000000109e+03 5.977069246389308255e-01
4.407760000000000218e+03 7.395869282996405669e-01
4.410140000000000327e+03 6.878243348622873343e-01
4.412520000000000437e+03 6.202245732325004646e-01
4.414899999999999636e+03 5.463423912565272822e-01
4.417279999999999745e+03 5.688679248878166783e-01
4.419659999999999854e+03 5.394299162072598852e-01
4.422039999999999964e+03 6.529203670410748117e-01
4.424420000000000073e+03 7.569266824586767806e-01
4.426800000000000182e+03 7.125667583655299619e-01
4.429180000000000291e+03 5.837638515219742974e-01
4.431560000000000400e+03 5.574527259993601325e-01
4.433939999999999600e+03 6.808494789855634721e-01
4.436319999999999709e+03 7.586610467976121486e-01
4.438699999999999818e+03 7.674319140332448441e-01
4.441079999999999927e+03 6.320419738859867076e-01
4.443460000000000036e+03 6.045337168720583687e-01
4.445840000000000146e+03 6.164253617897913484e-01
4.448220000000000255e+03 6.886219943642968300e-01
4.450600000000000364e+03 6.955718795006964328e-01
4.452979999999999563e+03 6.143867918509123838e-01
4.455359999999999673e+03 5.558603020581875942e-01
4.457739999999999782e+03 6.405037523258235721e-01
4.460119999999999891e+03 6.021781332580232737e-01
4.462500000000000000e+03 5.823185136768616044e-01
4.464880000000000109e+03 6.652912318745148879e-01
4.467260000000000218e+03 7.259184955850669363e-01
4.469640000000000327e+03 7.422179816941920638e-01
4.472020000000000437e+03 7.655489893442769533e-01
4.474399999999999636e+03 9.251715519640569818e-01
4.476779999999999745e+03 7.938235901583311493e-01
4.479159999999999854e+03 6.923015801475199682e-01
4.481539999999999964e+03 6.876223608133021914e-01
4.483920000000000073e+03 6.302300945189736048e-01
4.486300000000000182e+03 4.874471198501225677e-01
4.488680000000000291e+03 5.744678426606214527e-01
4.491060000000000400e+03 5.259812191778494572e-01
4.493439999999999600e+03 5.955347682865756997e-01
4.495819999999999709e+03 6.774101842576759624e-01
4.498199999999999818e+03 6.803668171128562925e-01
4.500579999999999927e+03 6.265327562118884197e-01
4.502960000000000036e+03 5.877369241420168366e-01
4.505340000000000146e+03 6.614840614258256091e-01
4.507720000000000255e+03 7.489185392092677640e-01
4.510100000000000364e+03 7.026594191775781262e-01
4.512479999999999563e+03 6.589924514353554530e-01
4.514859999999999673e+03 7.108191775834824533e-01
4.517239999999999782e+03 6.710220438603502480e-01
4.519619999999999891e+03 7.464145110239696068e-01
4.522000000000000000e+03 8.074618174662063774e-01
4.524380000000000109e+03 9.364798628349486620e-01
4.526760000000000218e+03 7.760857560724707671e-01
4.529140000000000327e+03 7.129504479030852604e-01
4.531520000000000437e+03 7.173502570396020905e-01
4.533899999999999636e+03 7.452259055336964977e-01
4.536279999999999745e+03 6.816767209178810072e-01
4.538659999999999854e+03 6.902920980255622396e-01
4.541039999999999964e+03 6.898373804002263521e-01
4.543420000000000073e+03 6.924367700817961602e-01
4.545800000000000182e+03 6.918267559787025789e-01
4.548180000000000291e+03 6.324030608284666455e-01
4.550560000000000400e+03 6.073949485647426316e-01
4.552939999999999600e+03 7.051190726208015347e-01
4.555319999999999709e+03 7.935104682332881909e-01
4.557699999999999818e+03 6.346223082786971448e-01
4.560079999999999927e+03 6.486713940000602419e-01
4.562460000000000036e+03 7.752396571102239120e-01
4.564840000000000146e+03 7.537065104065158172e-01
4.567220000000000255e+03 6.591606839408777896e-01
4.569600000000000364e+03 7.170945760568592231e-01
4.571979999999999563e+03 9.150532301887146502e-01
4.574359999999999673e+03 8.545057420670928439e-01
4.576739999999999782e+03 6.057814873377972420e-01
4.579119999999999891e+03 7.053301753104675997e-01
4.581500000000000000e+03 6.751080516999612424e-01
4.583880000000000109e+03 6.279016112151158957e-01
4.586260000000000218e+03 7.410453635522324944e-01
4.588640000000000327e+03 8.361043985172306181e-01
4.591020000000000437e+03 7.569974589961580014e-01
4.593399999999999636e+03 6.137519721063425804e-01
4.595779999999999745e+03 6.306014281227799723e-01
4.598159999999999854e+03 6.528008266645201063e-01
4.600539999999999964e+03 6.833621464838136594e-01
4.602920000000000073e+03 6.952887876366072861e-01
4.605300000000000182e+03 7.278036624173503943e-01
4.607680000000000291e+03 7.871784928444132134e-01
4.610060000000000400e+03 8.344791344152645562e-01
4.612439999999999600e+03 7.479363474672066081e-01
4.614819999999999709e+03 6.350587932495826982e-01
4.617199999999999818e+03 8.391483384504683229e-01
4.619579999999999927e+03 6.985586076416340218e-01
4.621960000000000036e+03 8.109114888847758218e-01
4.624340000000000146e+03 7.934852198804805967e-01
4.626720000000000255e+03 7.058334254510120198e-01
4.629100000000000364e+03 8.813519212172423734e-01
4.631479999999999563e+03 7.811614847928680661e-01
4.633859999999999673e+03 6.579966276376078005e-01
4.636239999999999782e+03 7.240600821293203815e-01
4.638619999999999891e+03 6.590435436713000250e-01
4.641000000000000000e+03 7.804228912515952521e-01
4.643380000000000109e+03 6.938846861765644025e-01
4.645760000000000218e+03 7.733376288905223772e-01
4.648140000000000327e+03 7.573775937233151456e-01
4.650520000000000437e+03 8.164271658360557904e-01
4.652899999999999636e+03 7.532929866429024512e-01
4.655279999999999745e+03 7.262429502460212571e-01
4.657659999999999854e+03 7.325157554457084608e-01
4.660039999999999964e+03 9.297888002131018403e-01
4.662420000000000073e+03 8.375429119913642140e-01
4.664800000000000182e+03 7.771444996029310825e-01
4.667180000000000291e+03 7.543713617547745942e-01
4.669560000000000400e+03 7.516396459903107452e-01
4.671939999999999600e+03 7.870101134278211230e-01
4.674319999999999709e+03 8.215370416928525765e-01
4.676699999999999818e+03 6.931723936580588274e-01
4.679079999999999927e+03 6.406189844083629570e-01
4.681460000000000036e+03 7.390130495926647836e-01
4.683840000000000146e+03 8.250904226177839806e-01
4.686220000000000255e+03 9.310147294953514674e-01
4.688600000000000364e+03 9.095205384955313832e-01
4.690979999999999563e+03 7.854622561870499009e-01
4.693359999999999673e+03 7.991472405686950164e-01
4.695739999999999782e+03 6.630373147469480477e-01
4.698119999999999891e+03 6.520959639861575452e-01
4.700500000000000000e+03 6.859216244841425114e-01
4.702880000000000109e+03 6.286762598144266523e-01
4.705260000000000218e+03 7.969530764351840935e-01
4.707640000000000327e+03 8.408654734638526529e-01
4.710020000000000437e+03 7.918257687820801083e-01
4.712399999999999636e+03 8.125746290943076655e-01
4.714779999999999745e+03 9.210407891804341940e-01
4.717159999999999854e+03 9.477566592749662178e-01
4.719539999999999964e+03 9.299266524112850263e-01
4.721920000000000073e+03 9.247859112851357644e-01
4.724300000000000182e+03 8.524738767484854041e-01
4.726680000000000291e+03 7.603660823380186118e-01
4.729060000000000400e+03 8.331214162069637830e-01
4.731439999999999600e+03 9.371402378134677802e-01
4.733819999999999709e+03 8.868340759924733252e-01
4.736199999999999818e+03 7.972743860715925113e-01
4.738579999999999927e+03 7.402661542927343463e-01
4.740960000000000036e+03 5.947501882049855970e-01
4.743340000000000146e+03 5.423787669727324623e-01
4.745720000000000255e+03 6.585680266704458941e-01
4.748100000000000364e+03 7.813056905016150244e-01
4.750479999999999563e+03 8.363678275287373953e-01
4.752859999999999673e+03 7.613605441349361458e-01
4.755239999999999782e+03 6.907602220297478501e-01
4.757619999999999891e+03 7.384000685380972540e-01
4.760000000000000000e+03 7.914669346010828610e-01
4.762380000000000109e+03 9.040493171403887196e-01
4.764760000000000218e+03 8.899657145944388503e-01
4.767140000000000327e+03 8.249722655511685376e-01
4.769520000000000437e+03 8.221072417386099396e-01
4.771899999999999636e+03 8.506700372784468112e-01
4.774279999999999745e+03 7.776431247943265124e-01
4.776659999999999854e+03 8.348127712204436168e-01
4.779039999999999964e+03 8.559580469807090974e-01
4.781420000000000073e+03 8.212934534028738520e-01
4.783800000000000182e+03 8.358438230338042230e-01
4.786180000000000291e+03 9.311190662586750211e-01
4.788560000000000400e+03 1.006816098525834313e+00
4.790939999999999600e+03 9.082872793515984755e-01
4.793319999999999709e+03 8.938173771449983152e-01
4.795699999999999818e+03 9.001838391824054098e-01
4.798079999999999927e+03 8.879810296436978501e-01
4.800460000000000036e+03 8.654224316859148169e-01
4.802840000000000146e+03 8.769830051903965140e-01
4.805220000000000255e+03 8.576756834556342746e-01
4.807600000000000364e+03 8.400382043415992595e-01
4.809979999999999563e+03 8.347739774097149290e-01
4.812359999999999673e+03 8.230001833774704956e-01
4.814739999999999782e+03 9.020454221676265094e-01
4.817119999999999891e+03 8.551311424564431718e-01
4.819500000000000000e+03 7.862018381133087930e-01
4.821880000000000109e+03 8.289635858789032863e-01
4.824260000000000218e+03 7.843132954024170100e-01
4.826640000000000327e+03 8.985945202161741419e-01
4.829020000000000437e+03 9.250151571557945207e-01
4.831399999999999636e+03 9.256127285389466053e-01
4.833779999999999745e+03 9.349909416266556361e-01
4.836159999999999854e+03 9.298297843480644032e-01
4.838539999999999964e+03 9.188950203868786470e-01
4.840920000000000073e+03 9.254908792804245055e-01
4.843300000000000182e+03 9.103817924578091469e-01
4.845680000000000291e+03 7.512796629181008878e-01
4.848060000000000400e+03 8.280552519560575586e-01
4.850439999999999600e+03 8.604566346409804334e-01
4.852819999999999709e+03 9.207630983227150789e-01
4.855199999999999818e+03 7.481501421273167862e-01
4.857579999999999927e+03 8.017928124129809486e-01
4.859960000000000036e+03 7.246052121872315066e-01
4.862340000000000146e+03 8.939249485995319766e-01
4.864720000000000255e+03 1.028952433133283995e+00
4.867100000000000364e+03 1.035706009917550796e+00
4.869479999999999563e+03 9.005396733938442200e-01
4.871859999999999673e+03 9.633553139042718705e-01
4.874239999999999782e+03 8.973056736086468810e-01
4.876619999999999891e+03 7.877689660007508587e-01
4.879000000000000000e+03 7.274964533598131666e-01
4.881380000000000109e+03 8.545636888589009938e-01
4.883760000000000218e+03 8.748977971224740635e-01
4.886140000000000327e+03 7.602216792830300829e-01
4.888520000000000437e+03 7.930997084907667194e-01
4.890899999999999636e+03 8.433124531371574140e-01
4.893279999999999745e+03 9.418914763757316733e-01
4.895659999999999854e+03 9.311825273307644535e-01
4.898039999999999964e+03 9.053060017777134760e-01
4.900420000000000073e+03 8.471025706548864775e-01
4.902800000000000182e+03 9.337054953747772057e-01
4.905180000000000291e+03 8.641030678807182230e-01
4.907560000000000400e+03 8.425663447707751885e-01
4.909939999999999600e+03 8.875804118144345889e-01
4.912319999999999709e+03 9.512143946968285579e-01
4.914699999999999818e+03 8.605918169741809676e-01
4.917079999999999927e+03 6.717921460280505963e-01
4.919460000000000036e+03 9.509398729304006093e-01
4.921840000000000146e+03 1.017701877144153499e+00
4.924220000000000255e+03 9.747430841562740866e-01
4.926600000000000364e+03 9.194503577423002172e-01
4.928979999999999563e+03 1.025837950014768074e+00
4.931359999999999673e+03 8.539655247025139673e-01
4.933739999999999782e+03 8.094631614793460495e-01
4.936119999999999891e+03 5.209964149531206568e-01
4.938500000000000000e+03 7.862159563481859736e-01
4.940880000000000109e+03 1.011622248673772928e+00
4.943260000000000218e+03 7.865268875139178606e-01
4.945640000000000327e+03 8.246014617306136607e-01
4.948020000000000437e+03 9.744701543751304040e-01
4.950399999999999636e+03 9.319854277877660520e-01
4.952779999999999745e+03 8.768066854472789107e-01
4.955159999999999854e+03 8.056325176386445186e-01
4.957539999999999964e+03 6.349064385929429344e-01
4.959920000000000073e+03 8.078348451726345969e-01
4.962300000000000182e+03 9.641347462089414622e-01
4.964680000000000291e+03 8.755109508722085376e-01
4.967060000000000400e+03 6.751100273332942825e-01
4.969439999999999600e+03 6.042054400045890894e-01
4.971819999999999709e+03 6.889211017244722957e-01
4.974199999999999818e+03 7.672251069761969466e-01
4.976579999999999927e+03 8.397327258889435431e-01
4.978960000000000036e+03 9.235347875848874954e-01
4.981340000000000146e+03 9.346433740396159484e-01
4.983720000000000255e+03 7.814293116936654737e-01
4.986100000000000364e+03 8.095233303047481010e-01
4.988479999999999563e+03 9.353079462431560520e-01
4.990859999999999673e+03 9.643887031521909403e-01
4.993239999999999782e+03 8.630112813503146851e-01
4.995619999999999891e+03 8.776557008495492473e-01
4.998000000000000000e+03 9.536615670254232624e-01
5.000380000000000109e+03 9.623405028619349544e-01
5.002760000000000218e+03 9.646451188707351188e-01
5.005140000000000327e+03 9.462673025462576826e-01
5.007520000000000437e+03 9.246965229273441667e-01
5.009899999999999636e+03 7.723433799739898298e-01
5.012279999999999745e+03 8.025858517545990667e-01
5.014659999999999854e+03 8.764274726641563262e-01
5.017039999999999964e+03 9.208678650325193837e-01
5.019420000000000073e+03 9.364395574753369145e-01
5.021800000000000182e+03 9.609519116608273848e-01
5.024180000000000291e+03 1.023136901383074671e+00
5.026560000000000400e+03 1.018298710619037095e+00
5.028939999999999600e+03 1.012369121805135830e+00
5.031319999999999709e+03 1.147157174868136398e+00
5.033699999999999818e+03 1.172925921855048514e+00
5.036079999999999927e+03 1.034753160242749326e+00
5.038460000000000036e+03 7.990684791372035800e-01
5.040840000000000146e+03 5.796667811237357082e-01
5.043220000000000255e+03 7.964733579631676497e-01
5.045600000000000364e+03 1.113459588267817102e+00
5.047979999999999563e+03 1.142521819427182672e+00
5.050359999999999673e+03 1.178391254141624822e+00
5.052739999999999782e+03 1.135823858550999432e+00
5.055119999999999891e+03 1.190529714039562759e+00
5.057500000000000000e+03 9.431799873739943330e-01
5.059880000000000109e+03 7.089821758685095343e-01
5.062260000000000218e+03 8.132267769963825721e-01
5.064640000000000327e+03 9.364152263001103149e-01
5.067020000000000437e+03 9.751719989066925942e-01
5.069399999999999636e+03 1.012536757359485229e+00
5.071779999999999745e+03 9.373983347533983990e-01
5.074159999999999854e+03 9.654178147130508814e-01
5.076539999999999964e+03 9.915157549224924427e-01
5.078920000000000073e+03 8.051563172258371370e-01
5.081300000000000182e+03 1.029125073712676697e+00
5.083680000000000291e+03 9.749999185357969278e-01
5.086060000000000400e+03 9.345991676921631131e-01
5.088439999999999600e+03 8.311250173828504950e-01
5.090819999999999709e+03 7.797821889795396588e-01
5.093199999999999818e+03 8.694365123889848945e-01
5.095579999999999927e+03 9.159918155300629250e-01
5.097960000000000036e+03 8.213681581255645181e-01
5.098199999999999818e+03 1.428380605159910610e+00
5.100340000000000146e+03 8.294388611275861356e-01
5.101130000000000109e+03 1.770348645026607937e+00
5.102720000000000255e+03 1.092185515867964973e+00
5.104060000000000400e+03 1.509731047968245976e+00
5.105100000000000364e+03 1.021525757444980309e+00
5.106989999999999782e+03 1.179834503893061104e+00
5.107479999999999563e+03 9.224479790198991669e-01
5.109859999999999673e+03 8.978041113507680970e-01
5.109920000000000073e+03 8.117959564353013358e-01
5.112239999999999782e+03 8.714819285078259092e-01
5.112850000000000364e+03 9.501040582254132172e-01
5.114619999999999891e+03 7.917470605532582750e-01
5.115779999999999745e+03 1.343218150937916189e+00
5.117000000000000000e+03 8.168585220012887227e-01
5.118710000000000036e+03 1.289662947907100454e+00
5.119380000000000109e+03 9.524390365542185766e-01
5.121640000000000327e+03 1.215002289664293356e+00
5.121760000000000218e+03 8.673663742759206707e-01
5.124140000000000327e+03 8.736768146407751789e-01
5.124569999999999709e+03 8.236198668625133168e-01
5.126520000000000437e+03 7.948227398156348933e-01
5.127500000000000000e+03 8.741820238824827838e-01
5.128899999999999636e+03 8.961999015800492518e-01
5.130430000000000291e+03 1.155073277515016761e+00
5.131279999999999745e+03 1.050102239103057444e+00
5.133359999999999673e+03 1.374679128229028047e+00
5.133659999999999854e+03 1.100597507917903339e+00
5.136039999999999964e+03 9.011695246143007765e-01
5.136289999999999964e+03 1.055053585472063737e+00
5.138420000000000073e+03 8.507860398446632777e-01
5.139220000000000255e+03 1.031154406975873128e+00
5.140800000000000182e+03 9.346163584035741545e-01
5.142149999999999636e+03 1.047491793777199032e+00
5.143180000000000291e+03 1.073946454678871065e+00
5.145079999999999927e+03 7.716179544996414341e-01
5.145560000000000400e+03 1.035299496613139025e+00
5.147939999999999600e+03 8.967476782802680235e-01
5.148010000000000218e+03 9.729891421817805641e-01
5.150319999999999709e+03 8.389247942803483848e-01
5.150939999999999600e+03 9.089046934704946290e-01
5.153869999999999891e+03 8.526728483294341299e-01
5.156800000000000182e+03 8.322156194221056458e-01
5.159729999999999563e+03 8.533890221214107674e-01
5.162659999999999854e+03 8.810849763796901879e-01
5.165590000000000146e+03 8.758603815698146056e-01
5.168520000000000437e+03 7.223578971065969245e-01
5.171449999999999818e+03 7.005590398154469822e-01
5.174380000000000109e+03 7.400057850056209752e-01
5.177310000000000400e+03 7.335847361921078447e-01
5.180239999999999782e+03 6.929626822904940697e-01
5.183170000000000073e+03 8.938905788704680777e-01
5.186100000000000364e+03 1.143076528550170279e+00
5.189029999999999745e+03 1.070369989890126883e+00
5.191960000000000036e+03 9.842192280737622756e-01
5.194890000000000327e+03 9.047184941073410647e-01
5.197819999999999709e+03 1.003799152689538232e+00
5.200750000000000000e+03 1.219069909275832808e+00
5.203680000000000291e+03 1.133300847294975489e+00
5.206609999999999673e+03 9.430281609049169234e-01
5.209539999999999964e+03 9.575846251773196816e-01
5.212470000000000255e+03 8.972496130228571065e-01
5.215399999999999636e+03 1.008315046071554866e+00
5.218329999999999927e+03 1.214918153435143200e+00
5.221260000000000218e+03 1.226753762313682161e+00
5.224189999999999600e+03 1.019599763988093599e+00
5.227119999999999891e+03 8.235369100200490289e-01
5.230050000000000182e+03 8.414161441014695875e-01
5.232979999999999563e+03 9.439462783871366280e-01
5.235909999999999854e+03 1.030217339967523404e+00
5.238840000000000146e+03 1.076864454973703422e+00
5.241770000000000437e+03 1.017694539793248198e+00
5.244699999999999818e+03 9.924583616121112062e-01
5.247630000000000109e+03 9.199961577941916380e-01
5.250560000000000400e+03 8.809161856237073263e-01
5.253489999999999782e+03 1.006193397281090807e+00
5.256420000000000073e+03 1.087540528335085188e+00
5.259350000000000364e+03 1.113116264703677860e+00
5.262279999999999745e+03 9.717518267834714951e-01
5.265210000000000036e+03 1.009394672635247625e+00
5.268140000000000327e+03 1.080537800045276553e+00
5.271069999999999709e+03 1.113303415105378003e+00
5.274000000000000000e+03 1.078368985340122377e+00
5.276930000000000291e+03 9.665587672066977554e-01
5.279859999999999673e+03 9.488219714149631612e-01
5.282789999999999964e+03 1.084566516664162483e+00
5.285720000000000255e+03 1.030347938191969126e+00
5.288649999999999636e+03 9.743367357003637208e-01
5.291579999999999927e+03 8.973012284303233388e-01
5.294510000000000218e+03 9.993392963752345537e-01
5.297439999999999600e+03 1.027927604442738563e+00
5.300369999999999891e+03 1.056719644549060977e+00
5.303300000000000182e+03 9.716859639754256150e-01
5.306229999999999563e+03 8.700286246444588478e-01
5.309159999999999854e+03 1.076538172737567800e+00
5.312090000000000146e+03 1.073364196021709516e+00
5.315020000000000437e+03 1.018513278276018674e+00
5.317949999999999818e+03 1.044360029353772701e+00
5.320880000000000109e+03 1.044552854179313428e+00
5.323810000000000400e+03 1.034599723289514772e+00
5.326739999999999782e+03 1.060063153982406359e+00
5.329670000000000073e+03 1.152111193090142871e+00
5.332600000000000364e+03 1.091520765866122566e+00
5.335529999999999745e+03 9.644007443144458902e-01
5.338460000000000036e+03 9.720756241581215429e-01
5.341390000000000327e+03 1.045952152235263721e+00
5.344319999999999709e+03 1.106009414805368740e+00
5.347250000000000000e+03 1.109243219324152152e+00
5.350180000000000291e+03 1.068373332596716407e+00
5.353109999999999673e+03 9.357500230565972688e-01
5.356039999999999964e+03 1.075376766711354515e+00
5.358970000000000255e+03 1.213162928016948916e+00
5.361899999999999636e+03 1.061461940889028233e+00
5.364829999999999927e+03 9.167999832534045046e-01
5.367760000000000218e+03 9.105971783920704388e-01
5.370689999999999600e+03 9.773391772242890907e-01
5.373619999999999891e+03 9.771078505627569522e-01
5.376550000000000182e+03 1.054762208161782899e+00
5.379479999999999563e+03 1.184041003918034907e+00
5.382409999999999854e+03 1.158964697879237393e+00
5.385340000000000146e+03 1.032883533448812674e+00
5.388270000000000437e+03 1.007597333568753362e+00
5.391199999999999818e+03 9.634763583506552598e-01
5.394130000000000109e+03 8.016413376535806989e-01
5.397060000000000400e+03 8.854527127547739962e-01
5.399989999999999782e+03 1.055396328544732754e+00
5.402920000000000073e+03 1.114262935590755621e+00
5.405850000000000364e+03 9.939301440378824903e-01
5.408779999999999745e+03 1.055364795276596546e+00
5.411710000000000036e+03 1.120119248899402287e+00
5.414640000000000327e+03 1.174612845752470491e+00
5.417569999999999709e+03 1.096350682055632797e+00
5.420500000000000000e+03 1.089663164255595396e+00
5.423430000000000291e+03 1.012746242826200849e+00
5.426359999999999673e+03 9.634641383579632956e-01
5.429289999999999964e+03 9.839872983337617507e-01
5.432220000000000255e+03 1.006115265689592642e+00
5.435149999999999636e+03 1.022274113342124702e+00
5.438079999999999927e+03 9.661365906617661592e-01
5.441010000000000218e+03 1.027083748706473010e+00
5.443939999999999600e+03 1.005223416576451312e+00
5.446869999999999891e+03 9.483671688961594626e-01
5.449800000000000182e+03 9.576316820701258337e-01
5.452729999999999563e+03 9.931845352993531328e-01
5.455659999999999854e+03 1.047609874483676817e+00
5.458590000000000146e+03 1.096268909251111090e+00
5.461520000000000437e+03 1.043336352815734225e+00
5.464449999999999818e+03 9.955852240511149365e-01
5.467380000000000109e+03 1.052026016814890941e+00
5.470310000000000400e+03 1.005346423092417840e+00
5.473239999999999782e+03 9.796796615419662846e-01
5.476170000000000073e+03 9.950699506656761617e-01
5.479100000000000364e+03 1.040676511868851017e+00
5.482029999999999745e+03 1.088940114105928281e+00
5.484960000000000036e+03 1.105615076338179348e+00
5.487890000000000327e+03 1.042042037320942915e+00
5.490819999999999709e+03 1.026107448833967650e+00
5.493750000000000000e+03 1.055796844517096433e+00
5.496680000000000291e+03 1.053409885696059645e+00
5.499609999999999673e+03 1.000000000000000000e+00
5.502539999999999964e+03 1.055033212532168196e+00
5.505470000000000255e+03 1.086429509533896720e+00
5.508399999999999636e+03 1.036208001999170403e+00
5.511329999999999927e+03 1.069359786603486295e+00
5.514260000000000218e+03 1.015029215726357625e+00
5.517189999999999600e+03 9.428339734308279763e-01
5.520119999999999891e+03 1.035913433727073008e+00
5.523050000000000182e+03 9.306234141441978025e-01
5.525979999999999563e+03 9.404735313226640914e-01
5.528909999999999854e+03 1.046278271523815917e+00
5.531840000000000146e+03 1.069657777677466948e+00
5.534770000000000437e+03 1.051875862354650693e+00
5.537699999999999818e+03 9.853498396807863768e-01
5.540630000000000109e+03 9.489222900172284980e-01
5.543560000000000400e+03 9.960682568740742981e-01
5.546489999999999782e+03 1.065929874260514554e+00
5.549420000000000073e+03 1.037700698338680727e+00
5.552350000000000364e+03 1.036816196452025718e+00
5.555279999999999745e+03 1.066247873296048976e+00
5.558210000000000036e+03 1.060854812549915982e+00
5.561140000000000327e+03 1.024787967532266864e+00
5.564069999999999709e+03 9.950840464729530099e-01
5.567000000000000000e+03 9.526992307695085760e-01
5.569930000000000291e+03 9.558476206367901851e-01
5.572859999999999673e+03 1.206130275589296197e+00
5.575789999999999964e+03 1.194830964321940803e+00
5.578720000000000255e+03 9.643968352930820664e-01
5.581649999999999636e+03 1.103259565344576032e+00
5.584579999999999927e+03 1.105148182936286805e+00
5.587510000000000218e+03 1.003362293394562066e+00
5.590439999999999600e+03 9.151439232182351224e-01
5.593369999999999891e+03 1.007716423923502136e+00
5.596300000000000182e+03 1.059954390375501987e+00
5.599229999999999563e+03 1.032878339406802626e+00
5.602159999999999854e+03 1.002064664230210012e+00
5.605090000000000146e+03 1.001907685380067692e+00
5.608020000000000437e+03 1.036936868221162156e+00
5.610949999999999818e+03 1.048522607400704354e+00
5.613880000000000109e+03 1.131290374537650578e+00
5.616810000000000400e+03 1.114547288483787257e+00
5.619739999999999782e+03 1.041962807458689966e+00
5.622670000000000073e+03 1.077267830029401185e+00
5.625600000000000364e+03 1.112215674969259105e+00
5.628529999999999745e+03 1.128051211933455145e+00
5.631460000000000036e+03 1.091850334219317986e+00
5.634390000000000327e+03 1.080230874451912904e+00
5.637319999999999709e+03 1.081640507217198621e+00
5.640250000000000000e+03 1.142684585211258597e+00
5.643180000000000291e+03 1.160325912893233724e+00
5.646109999999999673e+03 1.160521417902698582e+00
5.649039999999999964e+03 1.113660198733663176e+00
5.651970000000000255e+03 1.125560610123048422e+00
5.654899999999999636e+03 1.099236681036398267e+00
5.657829999999999927e+03 1.119376992147681493e+00
5.660760000000000218e+03 1.144194608041430916e+00
5.663689999999999600e+03 1.125622526877704477e+00
5.666619999999999891e+03 1.108324251591646936e+00
5.669550000000000182e+03 1.112528368819889035e+00
5.672479999999999563e+03 1.142553993338676577e+00
5.675409999999999854e+03 1.133481516785892040e+00
5.678340000000000146e+03 1.136482712775176651e+00
5.681270000000000437e+03 1.150414674453385633e+00
5.684199999999999818e+03 1.102112776082153411e+00
5.687130000000000109e+03 1.116572576949906193e+00
5.690060000000000400e+03 1.087328064260589811e+00
5.692989999999999782e+03 1.039539481644706553e+00
5.695920000000000073e+03 1.060252735422124504e+00
5.698850000000000364e+03 1.028013160349993571e+00
5.701779999999999745e+03 1.110398601253058892e+00
5.704710000000000036e+03 1.116247381481279888e+00
5.707640000000000327e+03 1.130759104412178084e+00
5.710569999999999709e+03 1.115638679290011481e+00
5.713500000000000000e+03 1.089575145408264500e+00
5.716430000000000291e+03 1.142834286680866729e+00
5.719359999999999673e+03 1.166941485417103408e+00
5.722289999999999964e+03 1.171508914474936658e+00
5.725220000000000255e+03 1.144623606136845995e+00
5.728149999999999636e+03 1.114945593634397270e+00
5.731079999999999927e+03 1.141487432032558091e+00
5.734010000000000218e+03 1.159752931455960923e+00
5.736939999999999600e+03 1.140563159443083618e+00
5.739869999999999891e+03 1.150938400751325918e+00
5.742800000000000182e+03 1.093182121185465761e+00
5.745729999999999563e+03 1.120586801656777043e+00
5.748659999999999854e+03 1.211395326793488936e+00
5.751590000000000146e+03 1.172444913280660028e+00
5.754520000000000437e+03 1.152060980772183552e+00
5.757449999999999818e+03 1.149981142031988757e+00
5.760380000000000109e+03 1.082476946684015395e+00
5.763310000000000400e+03 1.072785448000323383e+00
5.766239999999999782e+03 1.222932066484125224e+00
5.769170000000000073e+03 1.188651194064507921e+00
5.772100000000000364e+03 1.154148882319033342e+00
5.775029999999999745e+03 1.113988774231824408e+00
5.777960000000000036e+03 1.089199929004552647e+00
5.780890000000000327e+03 1.087090365538472048e+00
5.783819999999999709e+03 1.101219578337507832e+00
5.786750000000000000e+03 1.085034707226799178e+00
5.789680000000000291e+03 1.022762824059011200e+00
5.792609999999999673e+03 1.114897016569529109e+00
5.795539999999999964e+03 1.168319564592182447e+00
5.798470000000000255e+03 1.143973962987294257e+00
5.801399999999999636e+03 1.146917933058395844e+00
5.804329999999999927e+03 1.064663451361514745e+00
5.807260000000000218e+03 1.129222326118448638e+00
5.810189999999999600e+03 1.157674804868565888e+00
5.813119999999999891e+03 1.135341475223456076e+00
5.816050000000000182e+03 1.128678477712904193e+00
5.818979999999999563e+03 1.106229288636226160e+00
5.821909999999999854e+03 1.117043647663790384e+00
5.824840000000000146e+03 1.079062741011276971e+00
5.827770000000000437e+03 1.080364936419513811e+00
5.830699999999999818e+03 1.111738575521720396e+00
5.833630000000000109e+03 1.103113892546654817e+00
5.836560000000000400e+03 1.188086353739581824e+00
5.839489999999999782e+03 1.195537040319359257e+00
5.842420000000000073e+03 1.093736215200826978e+00
5.845350000000000364e+03 1.038467910016286133e+00
5.848279999999999745e+03 1.121053712738814712e+00
5.851210000000000036e+03 1.118854096383683050e+00
5.854140000000000327e+03 1.109169945716694139e+00
5.857069999999999709e+03 1.098365370147303510e+00
5.860000000000000000e+03 1.125047926727777758e+00
5.862930000000000291e+03 1.061664632787383322e+00
5.865859999999999673e+03 1.079761931723588919e+00
5.868789999999999964e+03 1.242563543466741915e+00
5.871720000000000255e+03 1.201736234502510214e+00
5.874649999999999636e+03 1.106037724117805654e+00
5.877579999999999927e+03 1.239140386222416401e+00
5.880510000000000218e+03 1.300493437864171931e+00
5.883439999999999600e+03 1.204500731155891735e+00
5.886369999999999891e+03 1.125116283089234503e+00
5.889300000000000182e+03 1.158147935045725552e+00
5.892229999999999563e+03 1.125522576830247479e+00
5.895159999999999854e+03 1.099005307152103761e+00
5.898090000000000146e+03 1.113995086937538126e+00
5.901020000000000437e+03 1.150581800926121501e+00
5.903949999999999818e+03 1.162250643414062923e+00
5.906880000000000109e+03 1.104518161145130462e+00
5.909810000000000400e+03 1.154764302369309936e+00
5.912739999999999782e+03 1.199766144672121282e+00
5.915670000000000073e+03 1.187366752325900388e+00
5.918600000000000364e+03 1.162693838628021226e+00
5.921529999999999745e+03 1.158266207892966637e+00
5.924460000000000036e+03 1.179899148818799981e+00
5.927390000000000327e+03 1.187550659222473826e+00
5.930319999999999709e+03 1.190708717943602224e+00
5.933250000000000000e+03 1.158887616878621074e+00
5.936180000000000291e+03 1.122244895855041502e+00
5.939109999999999673e+03 1.147936105891568248e+00
5.942039999999999964e+03 1.172041284521875726e+00
5.944970000000000255e+03 1.169283891831875977e+00
5.947899999999999636e+03 1.129572710964775073e+00
5.950829999999999927e+03 1.123477396334568112e+00
5.953760000000000218e+03 1.155403197776433855e+00
5.956689999999999600e+03 1.186341809825659954e+00
5.959619999999999891e+03 1.233837342837024398e+00
5.962550000000000182e+03 1.225846037721932014e+00
5.965479999999999563e+03 1.167731018098834284e+00
5.968409999999999854e+03 1.129591025453707820e+00
5.971340000000000146e+03 1.157768794709542970e+00
5.974270000000000437e+03 1.072377975274680262e+00
5.977199999999999818e+03 1.100398935777663567e+00
5.980130000000000109e+03 1.080410198749406581e+00
5.983060000000000400e+03 1.122697875398373624e+00
5.985989999999999782e+03 1.170434836383676735e+00
5.988920000000000073e+03 1.217333180163032269e+00
5.991850000000000364e+03 1.131191014796207428e+00
5.994779999999999745e+03 1.088968164196784771e+00
5.997710000000000036e+03 1.154587636292674357e+00
6.000640000000000327e+03 1.206943239774572740e+00
6.003569999999999709e+03 1.185717230448073645e+00
6.006500000000000000e+03 1.192449850823962487e+00
6.009430000000000291e+03 1.245600775862324872e+00
6.012359999999999673e+03 1.210987572404365276e+00
6.015289999999999964e+03 1.198519517142335511e+00
6.018220000000000255e+03 1.182538590931458300e+00
6.021149999999999636e+03 1.190395911341118218e+00
6.024079999999999927e+03 1.148007578553306818e+00
6.027010000000000218e+03 1.116385939160720264e+00
6.029939999999999600e+03 1.182692503244687776e+00
6.032869999999999891e+03 1.163154459216147352e+00
6.035800000000000182e+03 1.121507190377375895e+00
6.038729999999999563e+03 1.140157153805007706e+00
6.041659999999999854e+03 1.159513940450147551e+00
6.044590000000000146e+03 1.125048706289735190e+00
6.047520000000000437e+03 1.173975657234354486e+00
6.050449999999999818e+03 1.179007128826950801e+00
6.053380000000000109e+03 1.136384650846624877e+00
6.056310000000000400e+03 1.097510202557041792e+00
6.059239999999999782e+03 1.155280613668397516e+00
6.062170000000000073e+03 1.168859256169911376e+00
6.065100000000000364e+03 1.158155360517306054e+00
6.068029999999999745e+03 1.159449701149538603e+00
6.070960000000000036e+03 1.181304057086503434e+00
6.073890000000000327e+03 1.245248650220222908e+00
6.076819999999999709e+03 1.195633957801799596e+00
6.079750000000000000e+03 1.173330871527243247e+00
6.082680000000000291e+03 1.161304282868726112e+00
6.085609999999999673e+03 1.244637517118095005e+00
6.088539999999999964e+03 1.291290944587760059e+00
6.091470000000000255e+03 1.232748226628954891e+00
6.094399999999999636e+03 1.207437660226090781e+00
6.097329999999999927e+03 1.157413191384537354e+00
6.100260000000000218e+03 1.158537181485164602e+00
6.103189999999999600e+03 1.181581926569967855e+00
6.106119999999999891e+03 1.283152837580742167e+00
6.109050000000000182e+03 1.249664407455340021e+00
6.111979999999999563e+03 1.254581079091429130e+00
6.114909999999999854e+03 1.251736603304944406e+00
6.117840000000000146e+03 1.235187549727502887e+00
6.120770000000000437e+03 1.150451512926049968e+00
6.123699999999999818e+03 1.194162080338134979e+00
6.126630000000000109e+03 1.214032343743171261e+00
6.129560000000000400e+03 1.244987905015248142e+00
6.132489999999999782e+03 1.137437089778808863e+00
6.135420000000000073e+03 1.173939930935215648e+00
6.138350000000000364e+03 1.197743876448443823e+00
6.141279999999999745e+03 1.235653931280817019e+00
6.144210000000000036e+03 1.262380344319739223e+00
6.147140000000000327e+03 1.281391836559402364e+00
6.150069999999999709e+03 1.288321501142349002e+00
6.153000000000000000e+03 1.193327623257245840e+00
6.155930000000000291e+03 1.202964759597528799e+00
6.158859999999999673e+03 1.137578060858272178e+00
6.161789999999999964e+03 1.152161211358365467e+00
6.164720000000000255e+03 1.268688960617754935e+00
6.167649999999999636e+03 1.287848930153361326e+00
6.170579999999999927e+03 1.260091389046329002e+00
6.173510000000000218e+03 1.239607096163489963e+00
6.176439999999999600e+03 1.195021478428432982e+00
6.179369999999999891e+03 1.208142357626330377e+00
6.182300000000000182e+03 1.252281008898448400e+00
6.185229999999999563e+03 1.305550383040613882e+00
6.188159999999999854e+03 1.290999710279963963e+00
6.191090000000000146e+03 1.324530004754241652e+00
6.194020000000000437e+03 1.276758584005766917e+00
6.196949999999999818e+03 1.245320660589828599e+00
6.199880000000000109e+03 1.218178908583132714e+00
6.202810000000000400e+03 1.170286418285654273e+00
6.205739999999999782e+03 1.213092007043522269e+00
6.208670000000000073e+03 1.280126111868538086e+00
6.211600000000000364e+03 1.254198174835170265e+00
6.214529999999999745e+03 1.255340257671461179e+00
6.217460000000000036e+03 1.219535063171223621e+00
6.220390000000000327e+03 1.254368296444396291e+00
6.223319999999999709e+03 1.222699954010519452e+00
6.226250000000000000e+03 1.225400257097699841e+00
6.229180000000000291e+03 1.218833077901273265e+00
6.232109999999999673e+03 1.221470236628281691e+00
6.235039999999999964e+03 1.265691023691251083e+00
6.237970000000000255e+03 1.191416378787545582e+00
6.240899999999999636e+03 1.228357297998151187e+00
6.243829999999999927e+03 1.275413340200590939e+00
6.246760000000000218e+03 1.205174218212733850e+00
6.249689999999999600e+03 1.168742503159349244e+00
6.252619999999999891e+03 1.210553320436914992e+00
6.255550000000000182e+03 1.203673096136236298e+00
6.258479999999999563e+03 1.248827041327255749e+00
6.261409999999999854e+03 1.162865401146793820e+00
6.264340000000000146e+03 1.255009064108761452e+00
6.267270000000000437e+03 1.305603793484068298e+00
6.270199999999999818e+03 1.232988377299442551e+00
6.273130000000000109e+03 1.193348860629968256e+00
6.276060000000000400e+03 1.177407797914268306e+00
6.278989999999999782e+03 1.235886073167674182e+00
6.281920000000000073e+03 1.253296621453560800e+00
6.284850000000000364e+03 1.299137997083019691e+00
6.287779999999999745e+03 1.300476172541336517e+00
6.290710000000000036e+03 1.265463907693150425e+00
6.293640000000000327e+03 1.256668350716052984e+00
6.296569999999999709e+03 1.272648936282284593e+00
6.299500000000000000e+03 1.253164217760665222e+00
6.302430000000000291e+03 1.279585484174724286e+00
6.305359999999999673e+03 1.165404405135213706e+00
6.308289999999999964e+03 1.225014570752122722e+00
6.311220000000000255e+03 1.232696956090967744e+00
6.314149999999999636e+03 1.263971146005194113e+00
6.317079999999999927e+03 1.270339297854266913e+00
6.320010000000000218e+03 1.274156728641742786e+00
6.322939999999999600e+03 1.225743443490946438e+00
6.325869999999999891e+03 1.160904046594903649e+00
6.328800000000000182e+03 1.165593996726735471e+00
6.331729999999999563e+03 1.194033408873832025e+00
6.334659999999999854e+03 1.155858789855424451e+00
6.337590000000000146e+03 1.133179642149755972e+00
6.340520000000000437e+03 1.229379925342203084e+00
6.343449999999999818e+03 1.188532284376884185e+00
6.346380000000000109e+03 1.147480581008957889e+00
6.349310000000000400e+03 1.157879637355501368e+00
6.352239999999999782e+03 1.196526315846158095e+00
6.355170000000000073e+03 1.234508523422095383e+00
6.358100000000000364e+03 1.274279910048339293e+00
6.361029999999999745e+03 1.289221813869705358e+00
6.363960000000000036e+03 1.225787868276772441e+00
6.366890000000000327e+03 1.292825399050426816e+00
6.369819999999999709e+03 1.270002169698417838e+00
6.372750000000000000e+03 1.230345091519194911e+00
6.375680000000000291e+03 1.243399444829423661e+00
6.378609999999999673e+03 1.250412665301411375e+00
6.381539999999999964e+03 1.316743995735809358e+00
6.384470000000000255e+03 1.293146377713935147e+00
6.387399999999999636e+03 1.191606486688643773e+00
6.390329999999999927e+03 1.176628330378472809e+00
6.393260000000000218e+03 1.296240153422423713e+00
6.396189999999999600e+03 1.243576003193286317e+00
6.399119999999999891e+03 1.226969305561578460e+00
6.402050000000000182e+03 1.203555932475151691e+00
6.404979999999999563e+03 1.280119754908046303e+00
6.407909999999999854e+03 1.245457715862704928e+00
6.410840000000000146e+03 1.379648326507636469e+00
6.413770000000000437e+03 1.364891511739876329e+00
6.416699999999999818e+03 1.275157635422438984e+00
6.419630000000000109e+03 1.325369137920983320e+00
6.422560000000000400e+03 1.345598577927822337e+00
6.425489999999999782e+03 1.245623043260617901e+00
6.428420000000000073e+03 1.265393667269956612e+00
6.431350000000000364e+03 1.218216260125721151e+00
6.434279999999999745e+03 1.246969196641296129e+00
6.437210000000000036e+03 1.273864722263096771e+00
6.440140000000000327e+03 1.266879434191684917e+00
6.443069999999999709e+03 1.265532205920419484e+00
6.446000000000000000e+03 1.308659828106242040e+00
6.448930000000000291e+03 1.314489995955476109e+00
6.451859999999999673e+03 1.264308359645603286e+00
6.454789999999999964e+03 1.226525448890310344e+00
6.457720000000000255e+03 1.221307682524280791e+00
6.460649999999999636e+03 1.294756372592563043e+00
6.463579999999999927e+03 1.269161126258673056e+00
6.466510000000000218e+03 1.282053983164006317e+00
6.469439999999999600e+03 1.253950579667985954e+00
6.472369999999999891e+03 1.319350196617630422e+00
6.475300000000000182e+03 1.314835418221705465e+00
6.478229999999999563e+03 1.261706756947846619e+00
6.481159999999999854e+03 1.257224293857984287e+00
6.484090000000000146e+03 1.284583771734769897e+00
6.487020000000000437e+03 1.271115547206991936e+00
6.489949999999999818e+03 1.275914887628647465e+00
6.492880000000000109e+03 1.257101265228353526e+00
6.495810000000000400e+03 1.240553970012927776e+00
6.498739999999999782e+03 1.260494605095860976e+00
6.501670000000000073e+03 1.214168116251453933e+00
6.504600000000000364e+03 1.225817412608206425e+00
6.507529999999999745e+03 1.228963167168489967e+00
6.510460000000000036e+03 1.248304000753739373e+00
6.513390000000000327e+03 1.229408917599017492e+00
6.516319999999999709e+03 1.249233165978625104e+00
6.519250000000000000e+03 1.258183891933027709e+00
6.522180000000000291e+03 1.278097818412023745e+00
6.525109999999999673e+03 1.293460701554315584e+00
6.528039999999999964e+03 1.289168778280904482e+00
6.530970000000000255e+03 1.333426205160096023e+00
6.533899999999999636e+03 1.354883861943199541e+00
6.536829999999999927e+03 1.256826031832112278e+00
6.539760000000000218e+03 1.237743010977140123e+00
6.542689999999999600e+03 1.309493387221253524e+00
6.545619999999999891e+03 1.223043610929486436e+00
6.548550000000000182e+03 1.276104284483090545e+00
6.551479999999999563e+03 1.334238881444252955e+00
6.554409999999999854e+03 1.296520641447872269e+00
6.557340000000000146e+03 1.233870183149077260e+00
6.560270000000000437e+03 1.222217281953107859e+00
6.563199999999999818e+03 1.296994833478668729e+00
6.566130000000000109e+03 1.412216196267478630e+00
6.569060000000000400e+03 1.364551052890493166e+00
6.571989999999999782e+03 1.372179832983222436e+00
6.574920000000000073e+03 1.323461261187306448e+00
6.577850000000000364e+03 1.346236106524371312e+00
6.580779999999999745e+03 1.339872468785322512e+00
6.583710000000000036e+03 1.349769062785766582e+00
6.586640000000000327e+03 1.244076245616915211e+00
6.589569999999999709e+03 1.209287575582705720e+00
6.592500000000000000e+03 1.217473942430510991e+00
6.595430000000000291e+03 1.313592069751571279e+00
6.598359999999999673e+03 1.306131549777234779e+00
6.601289999999999964e+03 1.257665028877510194e+00
6.604220000000000255e+03 1.276764777496190995e+00
6.607149999999999636e+03 1.300544858318769537e+00
6.610079999999999927e+03 1.294708978436545754e+00
6.613010000000000218e+03 1.280165206551513224e+00
6.615939999999999600e+03 1.258075231766464075e+00
6.618869999999999891e+03 1.265407694345528800e+00
6.621800000000000182e+03 1.300760300332938879e+00
6.624729999999999563e+03 1.295233210998880669e+00
6.627659999999999854e+03 1.292362662076742108e+00
6.630590000000000146e+03 1.271810488251100990e+00
6.633520000000000437e+03 1.290510050382958296e+00
6.636449999999999818e+03 1.338486828575953247e+00
6.639380000000000109e+03 1.191007534943815394e+00
6.642310000000000400e+03 1.213008628288862578e+00
6.645239999999999782e+03 1.245517725502113482e+00
6.648170000000000073e+03 1.295804691932419983e+00
6.651100000000000364e+03 1.298681153154045420e+00
6.654029999999999745e+03 1.358863934441865151e+00
6.656960000000000036e+03 1.307075301420858482e+00
6.659890000000000327e+03 1.280503423901026006e+00
6.662819999999999709e+03 1.325945281235132223e+00
6.665750000000000000e+03 1.330046939749788271e+00
6.668680000000000291e+03 1.309600698794050500e+00
6.671609999999999673e+03 1.212585259008652994e+00
6.674539999999999964e+03 1.377320369680148149e+00
6.677470000000000255e+03 1.316498168779970390e+00
6.680399999999999636e+03 1.280238871189517846e+00
6.683329999999999927e+03 1.338101881729691245e+00
6.686260000000000218e+03 1.330902199053099810e+00
6.689189999999999600e+03 1.293964563171654314e+00
6.692119999999999891e+03 1.348505411816042887e+00
6.695050000000000182e+03 1.300550756019748899e+00
6.697979999999999563e+03 1.310358044719865722e+00
6.700909999999999854e+03 1.317364979115053014e+00
6.703840000000000146e+03 1.305474726161959920e+00
6.706770000000000437e+03 1.355025922422701479e+00
6.709699999999999818e+03 1.315940679968659266e+00
6.712630000000000109e+03 1.266112082846938547e+00
6.715560000000000400e+03 1.321973897255718011e+00
6.718489999999999782e+03 1.355729821319413775e+00
6.721420000000000073e+03 1.327811089850607917e+00
6.724350000000000364e+03 1.242195938180619130e+00
6.727279999999999745e+03 1.293747806985882542e+00
6.730210000000000036e+03 1.344340068575753611e+00
6.733140000000000327e+03 1.243527038646124350e+00
6.736069999999999709e+03 1.350008561151633257e+00
6.739000000000000000e+03 1.333425333843702321e+00
6.741930000000000291e+03 1.318109232266839514e+00
6.744859999999999673e+03 1.325178598131098839e+00
6.747789999999999964e+03 1.339723598059180176e+00
6.750720000000000255e+03 1.347743577473090149e+00
6.753649999999999636e+03 1.345328605715184311e+00
6.756579999999999927e+03 1.341773358028669927e+00
6.759510000000000218e+03 1.305696678212207695e+00
6.762439999999999600e+03 1.284575381798094273e+00
6.765369999999999891e+03 1.374543727165884022e+00
6.768300000000000182e+03 1.381444920671235810e+00
6.771229999999999563e+03 1.377743866667682671e+00
6.774159999999999854e+03 1.367939793786173697e+00
6.777090000000000146e+03 1.397703695562838133e+00
6.780020000000000437e+03 1.338288129654773506e+00
6.782949999999999818e+03 1.335216287873498997e+00
6.785880000000000109e+03 1.344892141688941001e+00
6.788810000000000400e+03 1.315481080995614782e+00
6.791739999999999782e+03 1.328701590717104475e+00
6.794670000000000073e+03 1.351386588908557895e+00
6.797600000000000364e+03 1.362389922662553321e+00
6.800529999999999745e+03 1.363153901494436715e+00
6.803460000000000036e+03 1.238063245231089793e+00
6.806390000000000327e+03 1.325645370720404337e+00
6.809319999999999709e+03 1.403041815448512475e+00
6.812250000000000000e+03 1.336793944229414555e+00
6.815180000000000291e+03 1.304061892077799323e+00
6.818109999999999673e+03 1.354325953548593642e+00
6.821039999999999964e+03 1.316999792880119813e+00
6.823970000000000255e+03 1.334871171874224327e+00
6.826899999999999636e+03 1.361480743540930405e+00
6.829829999999999927e+03 1.335619910794246579e+00
6.832760000000000218e+03 1.354230811281639468e+00
6.835689999999999600e+03 1.397211438384464266e+00
6.838619999999999891e+03 1.313895437476482186e+00
6.841550000000000182e+03 1.245557954648273791e+00
6.844479999999999563e+03 1.271695983900019256e+00
6.847409999999999854e+03 1.364267464300393806e+00
6.850340000000000146e+03 1.288958642925131848e+00
6.853270000000000437e+03 1.348433406721019523e+00
6.856199999999999818e+03 1.380496439538867470e+00
6.859130000000000109e+03 1.272624315362395953e+00
6.862060000000000400e+03 1.366569647664613640e+00
6.864989999999999782e+03 1.367858723902158014e+00
6.867920000000000073e+03 1.313182905951215229e+00
6.870850000000000364e+03 1.334015193630841534e+00
6.873779999999999745e+03 1.373104835490528641e+00
6.876710000000000036e+03 1.325937977410163615e+00
6.879640000000000327e+03 1.367398611379861739e+00
6.882569999999999709e+03 1.414462243772517613e+00
6.885500000000000000e+03 1.343434047638678575e+00
6.888430000000000291e+03 1.312988139831992473e+00
6.891359999999999673e+03 1.356172822178240756e+00
6.894289999999999964e+03 1.303356620375302199e+00
6.897220000000000255e+03 1.264159192535866172e+00
6.900149999999999636e+03 1.325231728060849656e+00
6.903079999999999927e+03 1.432365936409742746e+00
6.906010000000000218e+03 1.403963730157383294e+00
6.908939999999999600e+03 1.372187222118344430e+00
6.911869999999999891e+03 1.314074640359962576e+00
6.914800000000000182e+03 1.334715566319989666e+00
6.917729999999999563e+03 1.402986206225937282e+00
6.920659999999999854e+03 1.412492482021568518e+00
6.923590000000000146e+03 1.459088081725448349e+00
6.926520000000000437e+03 1.399245275474084060e+00
6.929449999999999818e+03 1.367890979228568948e+00
6.932380000000000109e+03 1.399341368776200190e+00
6.935310000000000400e+03 1.369893000397492067e+00
6.938239999999999782e+03 1.367469067594560439e+00
6.941170000000000073e+03 1.401807266977278532e+00
6.944100000000000364e+03 1.413660522987714607e+00
6.947029999999999745e+03 1.448757082925091311e+00
6.949960000000000036e+03 1.387403289693105446e+00
6.952890000000000327e+03 1.345535139689546966e+00
6.955819999999999709e+03 1.388507892336122485e+00
6.958750000000000000e+03 1.397021245965000880e+00
6.961680000000000291e+03 1.426935295787991054e+00
6.964609999999999673e+03 1.379752454449648669e+00
6.967539999999999964e+03 1.347437560666215450e+00
6.970470000000000255e+03 1.343749231495891650e+00
6.973399999999999636e+03 1.379207180189047754e+00
6.976329999999999927e+03 1.401530019904507540e+00
6.979260000000000218e+03 1.346656883973063046e+00
6.982189999999999600e+03 1.322019519409039612e+00
6.985119999999999891e+03 1.397610037901053648e+00
6.988050000000000182e+03 1.462869364576358189e+00
6.990979999999999563e+03 1.408384359380418838e+00
6.993909999999999854e+03 1.317423414254651703e+00
6.996840000000000146e+03 1.370348858313311879e+00
6.999770000000000437e+03 1.417889704714868415e+00
7.002699999999999818e+03 1.400850104650990469e+00
7.005630000000000109e+03 1.429791860089221656e+00
7.008560000000000400e+03 1.428170026964244332e+00
7.011489999999999782e+03 1.364252037907769388e+00
7.014420000000000073e+03 1.427234059609435501e+00
7.017350000000000364e+03 1.324992950671296299e+00
7.020279999999999745e+03 1.274052798916145868e+00
7.023210000000000036e+03 1.338480426852685756e+00
7.026140000000000327e+03 1.409712930797607955e+00
7.029069999999999709e+03 1.404109713271508131e+00
7.032000000000000000e+03 1.357593711353694887e+00
7.034930000000000291e+03 1.331905635303936686e+00
7.037859999999999673e+03 1.359421890352938700e+00
7.040789999999999964e+03 1.365820241955765901e+00
7.043720000000000255e+03 1.426761688467786060e+00
7.046649999999999636e+03 1.463975941138931036e+00
7.049579999999999927e+03 1.398026172767462549e+00
7.052510000000000218e+03 1.401292613762302741e+00
7.055439999999999600e+03 1.370596108426939574e+00
7.058369999999999891e+03 1.322704997491706225e+00
7.061300000000000182e+03 1.331041683362601979e+00
7.064229999999999563e+03 1.330439281330773493e+00
7.067159999999999854e+03 1.342240155683068759e+00
7.070090000000000146e+03 1.384644337947108061e+00
7.073020000000000437e+03 1.386125529688412517e+00
7.075949999999999818e+03 1.343280066988325139e+00
7.078880000000000109e+03 1.312686640648352610e+00
7.081810000000000400e+03 1.297899671809700672e+00
7.084739999999999782e+03 1.334238526684463855e+00
7.087670000000000073e+03 1.353376791437501003e+00
7.090600000000000364e+03 1.370859510853910557e+00
7.093529999999999745e+03 1.386315739783250400e+00
7.096460000000000036e+03 1.323350035821942994e+00
7.099390000000000327e+03 1.377169605939494224e+00
7.102319999999999709e+03 1.348482992162202354e+00
7.105250000000000000e+03 1.349574850872443443e+00
7.108180000000000291e+03 1.400743342112931167e+00
7.111109999999999673e+03 1.398533565060191552e+00
7.114039999999999964e+03 1.386641714364756695e+00
7.116970000000000255e+03 1.355385846480037237e+00
7.119899999999999636e+03 1.357602138588384522e+00
7.122829999999999927e+03 1.460016562654075090e+00
7.125760000000000218e+03 1.435124826106371820e+00
7.128689999999999600e+03 1.390868159761229572e+00
7.131619999999999891e+03 1.386017149739506626e+00
7.134550000000000182e+03 1.343480750883626396e+00
7.137479999999999563e+03 1.383816164959438710e+00
7.140409999999999854e+03 1.390692587077727582e+00
7.143340000000000146e+03 1.376041551836230781e+00
7.146270000000000437e+03 1.425416605915116319e+00
7.149199999999999818e+03 1.423625882383377173e+00
7.152130000000000109e+03 1.340984539096716111e+00
7.155060000000000400e+03 1.292283369874574595e+00
7.157989999999999782e+03 1.359187124858831197e+00
7.160920000000000073e+03 1.404752690785370683e+00
7.163850000000000364e+03 1.368962823238215387e+00
7.166779999999999745e+03 1.407334067017472101e+00
7.169710000000000036e+03 1.398024664729233368e+00
7.172640000000000327e+03 1.331691421913510975e+00
7.175569999999999709e+03 1.331724868123396632e+00
7.178500000000000000e+03 1.367991907592447376e+00
7.181430000000000291e+03 1.369996618403647837e+00
7.184359999999999673e+03 1.403045760534775921e+00
7.187289999999999964e+03 1.406255681275899727e+00
7.190220000000000255e+03 1.430444523203511231e+00
7.193149999999999636e+03 1.448002957893237630e+00
7.196079999999999927e+03 1.430224608086093641e+00
7.199010000000000218e+03 1.415478970053080321e+00
7.201939999999999600e+03 1.317783354787874561e+00
7.204869999999999891e+03 1.376104348065398497e+00
7.207800000000000182e+03 1.401812884837173367e+00
7.210729999999999563e+03 1.410204794638212800e+00
7.213659999999999854e+03 1.472343760544582381e+00
7.216590000000000146e+03 1.429101449424015069e+00
7.219520000000000437e+03 1.405464745312579034e+00
7.222449999999999818e+03 1.414566589964911802e+00
7.225380000000000109e+03 1.423094110119353273e+00
7.228310000000000400e+03 1.386733687812627958e+00
7.231239999999999782e+03 1.406608599315268604e+00
7.234170000000000073e+03 1.366552024398283161e+00
7.237100000000000364e+03 1.422591167062909223e+00
7.240029999999999745e+03 1.415414765220778248e+00
7.242960000000000036e+03 1.407467425104695913e+00
7.245890000000000327e+03 1.376475736870423905e+00
7.248819999999999709e+03 1.414548523623353260e+00
7.251750000000000000e+03 1.506806247287874267e+00
7.254680000000000291e+03 1.443608114100933149e+00
7.257609999999999673e+03 1.377708753643133166e+00
7.260539999999999964e+03 1.358595233127381841e+00
7.263470000000000255e+03 1.359262554035515436e+00
7.266399999999999636e+03 1.390345872279011630e+00
7.269329999999999927e+03 1.448922245724084013e+00
7.272260000000000218e+03 1.485552012757250795e+00
7.275189999999999600e+03 1.496898286635492736e+00
7.278119999999999891e+03 1.401193524729494655e+00
7.281050000000000182e+03 1.414636853766791269e+00
7.283979999999999563e+03 1.414479674537531650e+00
7.286909999999999854e+03 1.454977872292904539e+00
7.289840000000000146e+03 1.394925711840423022e+00
7.292770000000000437e+03 1.379321758557452426e+00
7.295699999999999818e+03 1.421289434739676505e+00
7.298630000000000109e+03 1.429552179977649828e+00
7.301560000000000400e+03 1.428474218234067727e+00
7.304489999999999782e+03 1.422615945535081527e+00
7.307420000000000073e+03 1.482104419880135859e+00
7.310350000000000364e+03 1.445933230046998030e+00
7.313279999999999745e+03 1.460183821841149143e+00
7.316210000000000036e+03 1.407540884444650420e+00
7.319140000000000327e+03 1.436485821357644355e+00
7.322069999999999709e+03 1.474334274472312245e+00
7.325000000000000000e+03 1.448769306410099711e+00
7.327930000000000291e+03 1.420728561325881101e+00
7.330859999999999673e+03 1.361399091697109709e+00
7.333789999999999964e+03 1.409104015473134242e+00
7.336720000000000255e+03 1.459448178487636527e+00
7.339649999999999636e+03 1.432615525882141139e+00
7.342579999999999927e+03 1.496497775681780995e+00
7.345510000000000218e+03 1.537036463511883388e+00
7.348439999999999600e+03 1.521236501631220817e+00
7.351369999999999891e+03 1.426749366268794672e+00
7.354300000000000182e+03 1.416809325322425650e+00
7.357229999999999563e+03 1.472950081917481224e+00
7.360159999999999854e+03 1.446344935623500527e+00
7.363090000000000146e+03 1.381271564690497167e+00
7.366020000000000437e+03 1.468041176339194065e+00
7.368949999999999818e+03 1.408325968705615105e+00
7.371880000000000109e+03 1.385882623314309336e+00
7.374810000000000400e+03 1.335266777694300799e+00
7.377739999999999782e+03 1.390101255979797390e+00
7.380670000000000073e+03 1.415791635672622117e+00
7.383600000000000364e+03 1.395009182116081492e+00
7.386529999999999745e+03 1.396991808249127942e+00
7.389460000000000036e+03 1.471414060050087125e+00
7.392390000000000327e+03 1.452975264014175982e+00
7.395319999999999709e+03 1.417696513223667409e+00
7.398250000000000000e+03 1.460300265868832881e+00
7.401180000000000291e+03 1.477632719557712582e+00
7.404109999999999673e+03 1.476288104182865935e+00
7.407039999999999964e+03 1.465614690792962138e+00
7.409970000000000255e+03 1.419036292367784391e+00
7.412899999999999636e+03 1.362656321158935313e+00
7.415829999999999927e+03 1.349280682090019390e+00
7.418760000000000218e+03 1.403725583706180169e+00
7.421689999999999600e+03 1.433082955919362744e+00
7.424619999999999891e+03 1.446501175767659797e+00
7.427550000000000182e+03 1.394926150802546561e+00
7.430479999999999563e+03 1.366196766125487683e+00
7.433409999999999854e+03 1.421479044557194760e+00
7.436340000000000146e+03 1.482683538633423614e+00
7.439270000000000437e+03 1.504547452422587694e+00
7.442199999999999818e+03 1.436293674052441238e+00
7.445130000000000109e+03 1.392990531572723789e+00
7.448060000000000400e+03 1.419650926886724340e+00
7.450989999999999782e+03 1.447427755077068445e+00
7.453920000000000073e+03 1.412972029699461451e+00
7.456850000000000364e+03 1.424042280633585733e+00
7.459779999999999745e+03 1.445561387978021806e+00
7.462710000000000036e+03 1.423555052087281281e+00
7.465640000000000327e+03 1.435267120019118714e+00
7.468569999999999709e+03 1.471317641183058411e+00
7.471500000000000000e+03 1.459800231751153810e+00
7.474430000000000291e+03 1.449475697803430441e+00
7.477359999999999673e+03 1.402676752249049752e+00
7.480289999999999964e+03 1.414670567176265603e+00
7.483220000000000255e+03 1.431288026664036428e+00
7.486149999999999636e+03 1.416902246037037072e+00
7.489079999999999927e+03 1.451516352544111488e+00
7.492010000000000218e+03 1.476515662412967167e+00
7.494939999999999600e+03 1.468200226245856221e+00
7.497869999999999891e+03 1.457986034224973082e+00
7.500800000000000182e+03 1.448567677327767145e+00
7.503729999999999563e+03 1.514909600525030653e+00
7.506659999999999854e+03 1.521986831696136022e+00
7.509590000000000146e+03 1.428778646065973490e+00
7.512520000000000437e+03 1.421730340317838515e+00
7.515449999999999818e+03 1.504287678569136366e+00
7.518380000000000109e+03 1.538110384350417359e+00
7.521310000000000400e+03 1.511013046407692295e+00
7.524239999999999782e+03 1.490178276649395839e+00
7.527170000000000073e+03 1.459083230735490844e+00
7.530100000000000364e+03 1.495918029826551754e+00
7.533029999999999745e+03 1.443616347088100715e+00
7.535960000000000036e+03 1.439676601072630069e+00
7.538890000000000327e+03 1.443421275266468351e+00
7.541819999999999709e+03 1.477992260409569880e+00
7.544750000000000000e+03 1.473075688807357952e+00
7.547680000000000291e+03 1.428444739796272067e+00
7.550609999999999673e+03 1.392967567905044168e+00
7.553539999999999964e+03 1.410052879824187810e+00
7.556470000000000255e+03 1.458812932679348640e+00
7.559399999999999636e+03 1.458301138748249404e+00
7.562329999999999927e+03 1.405856571686812995e+00
7.565260000000000218e+03 1.423520828861813081e+00
7.568189999999999600e+03 1.429679416996237240e+00
7.571119999999999891e+03 1.359304493492863752e+00
7.574050000000000182e+03 1.399811257550872545e+00
7.576979999999999563e+03 1.475753825949475795e+00
7.579909999999999854e+03 1.434693180927209211e+00
7.582840000000000146e+03 1.434325036154023625e+00
7.585770000000000437e+03 1.433929540914639533e+00
7.588699999999999818e+03 1.453551535789957772e+00
7.591630000000000109e+03 1.484518649222843489e+00
7.594560000000000400e+03 1.460184767757320312e+00
7.597489999999999782e+03 1.370138751791122989e+00
7.600420000000000073e+03 1.338552384263101525e+00
7.603350000000000364e+03 1.409196229477737816e+00
7.606279999999999745e+03 1.584541784148228105e+00
7.609210000000000036e+03 1.566032894003089426e+00
7.612140000000000327e+03 1.459075567041292709e+00
7.615069999999999709e+03 1.396829834142925941e+00
7.618000000000000000e+03 1.379965175376603570e+00
7.620930000000000291e+03 1.443808799744229932e+00
7.623859999999999673e+03 1.411825565799880833e+00
7.626789999999999964e+03 1.410743287055899575e+00
7.629720000000000255e+03 1.449266409823564805e+00
7.632649999999999636e+03 1.396074733687777014e+00
7.635579999999999927e+03 1.391957382829851486e+00
7.638510000000000218e+03 1.409498094858031125e+00
7.641439999999999600e+03 1.495786138004351784e+00
7.644369999999999891e+03 1.488496173761330699e+00
7.647300000000000182e+03 1.480267629952504604e+00
7.650229999999999563e+03 1.520126778241951859e+00
7.653159999999999854e+03 1.467915114259396248e+00
7.656090000000000146e+03 1.442930150192834882e+00
7.659020000000000437e+03 1.425544882180848960e+00
7.661949999999999818e+03 1.433580143122347383e+00
7.664880000000000109e+03 1.497728463001534172e+00
7.667810000000000400e+03 1.489545867011621505e+00
7.670739999999999782e+03 1.377192716531000061e+00
7.673670000000000073e+03 1.351288633730268307e+00
7.676600000000000364e+03 1.448128167063098104e+00
7.679529999999999745e+03 1.529700219505265579e+00
7.682460000000000036e+03 1.469561492444677375e+00
7.685390000000000327e+03 1.428076029095416644e+00
7.688319999999999709e+03 1.431064032419678389e+00
7.691250000000000000e+03 1.392092848997358079e+00
7.694180000000000291e+03 1.416802623999618982e+00
7.697109999999999673e+03 1.418425774904970016e+00
7.700039999999999964e+03 1.407540132825380264e+00
7.702970000000000255e+03 1.511691585072718391e+00
7.705899999999999636e+03 1.492614847155607771e+00
7.708829999999999927e+03 1.496951991243734570e+00
7.711760000000000218e+03 1.516983343166807829e+00
7.714689999999999600e+03 1.528766203954331271e+00
7.717619999999999891e+03 1.502193545571571143e+00
7.720550000000000182e+03 1.483519349446245306e+00
7.723479999999999563e+03 1.484902138467775634e+00
7.726409999999999854e+03 1.465240967024851848e+00
7.729340000000000146e+03 1.491760728878689823e+00
7.732270000000000437e+03 1.466064358382600297e+00
7.735199999999999818e+03 1.439028503264331516e+00
7.738130000000000109e+03 1.430341763230849050e+00
7.741060000000000400e+03 1.445359227572567518e+00
7.743989999999999782e+03 1.434905787233868413e+00
7.746920000000000073e+03 1.479865078998232386e+00
7.749850000000000364e+03 1.438352720043088118e+00
7.752779999999999745e+03 1.377038247377348146e+00
7.755710000000000036e+03 1.423901658121270897e+00
7.758640000000000327e+03 1.472788471412917355e+00
7.761569999999999709e+03 1.449869267333238732e+00
7.764500000000000000e+03 1.427438974468578259e+00
7.767430000000000291e+03 1.428394606801015376e+00
7.770359999999999673e+03 1.415589120428307535e+00
7.773289999999999964e+03 1.454013286969321195e+00
7.776220000000000255e+03 1.496435055845298345e+00
7.779149999999999636e+03 1.482450301365879186e+00
7.782079999999999927e+03 1.515301649176146404e+00
7.785010000000000218e+03 1.541427040450268349e+00
7.787939999999999600e+03 1.518038113036143999e+00
7.790869999999999891e+03 1.482959209960344360e+00
7.793800000000000182e+03 1.437460171485458238e+00
7.796729999999999563e+03 1.482539905867203966e+00
7.799659999999999854e+03 1.551968943903631937e+00
7.802590000000000146e+03 1.502882987478538546e+00
7.805520000000000437e+03 1.505575376287750178e+00
7.808449999999999818e+03 1.525059321153659386e+00
7.811380000000000109e+03 1.474933117750016454e+00
7.814310000000000400e+03 1.520852181426554983e+00
7.817239999999999782e+03 1.573124767875723640e+00
7.820170000000000073e+03 1.514472646897421004e+00
7.823100000000000364e+03 1.409300249525112569e+00
7.826029999999999745e+03 1.416744966371717318e+00
7.828960000000000036e+03 1.488570574219101994e+00
7.831890000000000327e+03 1.450510617555635706e+00
7.834819999999999709e+03 1.408730992233801160e+00
7.837750000000000000e+03 1.391021110112908188e+00
7.840680000000000291e+03 1.383193114028834714e+00
7.843609999999999673e+03 1.397560427849351194e+00
7.846539999999999964e+03 1.471221401366663795e+00
7.849470000000000255e+03 1.444713941192336648e+00
7.852399999999999636e+03 1.406518092954512023e+00
7.855329999999999927e+03 1.464308966289504577e+00
7.858260000000000218e+03 1.543469532407000466e+00
7.861189999999999600e+03 1.500923141974547903e+00
7.864119999999999891e+03 1.551789914897722555e+00
7.867050000000000182e+03 1.493360061067564359e+00
7.869979999999999563e+03 1.437867919554029594e+00
7.872909999999999854e+03 1.467011684477080191e+00
7.875840000000000146e+03 1.465602837156799954e+00
7.878770000000000437e+03 1.453371029984950935e+00
7.881699999999999818e+03 1.470760936062726287e+00
7.884630000000000109e+03 1.469861779102190624e+00
7.887560000000000400e+03 1.448262656876619703e+00
7.890489999999999782e+03 1.478706658887305458e+00
7.893420000000000073e+03 1.499240342072229559e+00
7.896350000000000364e+03 1.505114241637556916e+00
7.899279999999999745e+03 1.461543239533141136e+00
7.902210000000000036e+03 1.439235144663722821e+00
7.905140000000000327e+03 1.426852390509707691e+00
7.908069999999999709e+03 1.526783015723133907e+00
7.911000000000000000e+03 1.562780422599424845e+00
7.913930000000000291e+03 1.463331859774721355e+00
7.916859999999999673e+03 1.513704510823789873e+00
7.919789999999999964e+03 1.492295332483309478e+00
7.922720000000000255e+03 1.476479125364124956e+00
7.925649999999999636e+03 1.474495434796792459e+00
7.928579999999999927e+03 1.495194957921408552e+00
7.931510000000000218e+03 1.477672090144450667e+00
7.934439999999999600e+03 1.476217181100764497e+00
7.937369999999999891e+03 1.439503578556569963e+00
7.940300000000000182e+03 1.474080457152199930e+00
7.943229999999999563e+03 1.476045392618373642e+00
7.946159999999999854e+03 1.445006460516058633e+00
7.949090000000000146e+03 1.464817711251073629e+00
7.952020000000000437e+03 1.442139644403368059e+00
7.954949999999999818e+03 1.463166099490371463e+00
7.957880000000000109e+03 1.500442368347648436e+00
7.960810000000000400e+03 1.475572648260206732e+00
7.963739999999999782e+03 1.490480807905820937e+00
7.966670000000000073e+03 1.535064712142345300e+00
7.969600000000000364e+03 1.583369550190040664e+00
7.972529999999999745e+03 1.569151010091540677e+00
7.975460000000000036e+03 1.504015663951177473e+00
7.978390000000000327e+03 1.492441375306819529e+00
7.981319999999999709e+03 1.453942293202185487e+00
7.984250000000000000e+03 1.465107503043278081e+00
7.987180000000000291e+03 1.482005892502001654e+00
7.990109999999999673e+03 1.539496983378638273e+00
7.993039999999999964e+03 1.582891380439255702e+00
7.995970000000000255e+03 1.468626491038688808e+00
7.998899999999999636e+03 1.520818727281725513e+00
8.001829999999999927e+03 1.470844066009590279e+00
8.004760000000000218e+03 1.448678333270139174e+00
8.007689999999999600e+03 1.475574124548586052e+00
8.010619999999999891e+03 1.474860294044472164e+00
8.013550000000000182e+03 1.517740604064329535e+00
8.016479999999999563e+03 1.518350882378570077e+00
8.019409999999999854e+03 1.528445129258937385e+00
8.022340000000000146e+03 1.501417491386469738e+00
8.025270000000000437e+03 1.490958929514523135e+00
8.028199999999999818e+03 1.462369136106655310e+00
8.031130000000000109e+03 1.468133958486975033e+00
8.034060000000000400e+03 1.466101680755168779e+00
8.036989999999999782e+03 1.495768099890458558e+00
8.039920000000000073e+03 1.511942424483291969e+00
8.042850000000000364e+03 1.471885503087698943e+00
8.045779999999999745e+03 1.495585961685948817e+00
8.048710000000000036e+03 1.490149871909076884e+00
8.051640000000000327e+03 1.457823619799484938e+00
8.054569999999999709e+03 1.480839589398105449e+00
8.057500000000000000e+03 1.545903294854532595e+00
8.060430000000000291e+03 1.543816680860977897e+00
8.063359999999999673e+03 1.520943562904027990e+00
8.066289999999999964e+03 1.548989374297071286e+00
8.069220000000000255e+03 1.517836175381288566e+00
8.072149999999999636e+03 1.496135893827210683e+00
8.075079999999999927e+03 1.514025007039103254e+00
8.078010000000000218e+03 1.533509010775586212e+00
8.080939999999999600e+03 1.522951200333822808e+00
8.083869999999999891e+03 1.546759556217054632e+00
8.086800000000000182e+03 1.448096848031224404e+00
8.089729999999999563e+03 1.445693629955521864e+00
8.092659999999999854e+03 1.536749369106845231e+00
8.095590000000000146e+03 1.436568496973455344e+00
8.098520000000000437e+03 1.487024353229889240e+00
8.101449999999999818e+03 1.530835765508482771e+00
8.104380000000000109e+03 1.512815253739405508e+00
8.107310000000000400e+03 1.472332120035952263e+00
8.110239999999999782e+03 1.491480998062701513e+00
8.113170000000000073e+03 1.551886736173028636e+00
8.116100000000000364e+03 1.539797668783864815e+00
8.119029999999999745e+03 1.574286578169266315e+00
8.121960000000000036e+03 1.473314447912662972e+00
8.124890000000000327e+03 1.487516398312368926e+00
8.127819999999999709e+03 1.605525705356592336e+00
8.130750000000000000e+03 1.575193940629276756e+00
8.133680000000000291e+03 1.501998558684009222e+00
8.136609999999999673e+03 1.518713945862449677e+00
8.139539999999999964e+03 1.400870187064535699e+00
8.142470000000000255e+03 1.445678299432819891e+00
8.145399999999999636e+03 1.520742688803319753e+00
8.148329999999999927e+03 1.443573328190079774e+00
8.151260000000000218e+03 1.531752003865011424e+00
8.154189999999999600e+03 1.469742784545944092e+00
8.157119999999999891e+03 1.562930400430475597e+00
8.160050000000000182e+03 1.615090537881805011e+00
8.162979999999999563e+03 1.515249979688702231e+00
8.165909999999999854e+03 1.445940349898702459e+00
8.168840000000000146e+03 1.481334721673890131e+00
8.171770000000000437e+03 1.556410119286624427e+00
8.174699999999999818e+03 1.502639627314900306e+00
8.177630000000000109e+03 1.427079028043548359e+00
8.180560000000000400e+03 1.466482782503029991e+00
8.183489999999999782e+03 1.589801610015705080e+00
8.186420000000000073e+03 1.505528321429879135e+00
8.189350000000000364e+03 1.456468318292858610e+00
8.192280000000000655e+03 1.441019499231422252e+00
8.195209999999999127e+03 1.514295405521349336e+00
8.198139999999999418e+03 1.534414520510135826e+00
8.201069999999999709e+03 1.543933420786811617e+00
8.204000000000000000e+03 1.443991774050671806e+00
8.206930000000000291e+03 1.402513219425958413e+00
8.209860000000000582e+03 1.442700557389624771e+00
8.212790000000000873e+03 1.457057211233863558e+00
8.215719999999999345e+03 1.477878607217509854e+00
8.218649999999999636e+03 1.536184163113068157e+00
8.221579999999999927e+03 1.479742756473295229e+00
8.224510000000000218e+03 1.514868293689805911e+00
8.227440000000000509e+03 1.590043805013229283e+00
8.230370000000000800e+03 1.509279782916642887e+00
8.233299999999999272e+03 1.476380937554743866e+00
8.236229999999999563e+03 1.476591113779533337e+00
8.239159999999999854e+03 1.481518321256095172e+00
8.242090000000000146e+03 1.443572106193863780e+00
8.245020000000000437e+03 1.475880491978919018e+00
8.247950000000000728e+03 1.535750128060699105e+00
8.250879999999999200e+03 1.546237167581341554e+00
8.253809999999999491e+03 1.463257113284182509e+00
8.256739999999999782e+03 1.429687209330753994e+00
8.259670000000000073e+03 1.488132567821625063e+00
8.262600000000000364e+03 1.485429055501301443e+00
8.265530000000000655e+03 1.469782062561641345e+00
8.268459999999999127e+03 1.466633623504534523e+00
8.271389999999999418e+03 1.447310604163732695e+00
8.274319999999999709e+03 1.516574595288588956e+00
8.277250000000000000e+03 1.513149446449851165e+00
8.280180000000000291e+03 1.539171998659084162e+00
8.283110000000000582e+03 1.476512421144068554e+00
8.286040000000000873e+03 1.446547680919841428e+00
8.288969999999999345e+03 1.494635048072436412e+00
8.291899999999999636e+03 1.539910662028349586e+00
8.294829999999999927e+03 1.374356745581358785e+00
8.297760000000000218e+03 1.503795740071951048e+00
8.300690000000000509e+03 1.558641569060400967e+00
8.303620000000000800e+03 1.504623385976671779e+00
8.306549999999999272e+03 1.487108552584631482e+00
8.309479999999999563e+03 1.554640059983722677e+00
8.312409999999999854e+03 1.486545350135622057e+00
8.315340000000000146e+03 1.613876490322682766e+00
8.318270000000000437e+03 1.524148629423834223e+00
8.321200000000000728e+03 1.426097976821121049e+00
8.324129999999999200e+03 1.503937309768058395e+00
8.327059999999999491e+03 1.451030777678194106e+00
8.329989999999999782e+03 1.416142138717398025e+00
8.332920000000000073e+03 1.432939912173861741e+00
8.335850000000000364e+03 1.545663874861050502e+00
8.338780000000000655e+03 1.355330903065475878e+00
8.341709999999999127e+03 1.427303047867358732e+00
8.344639999999999418e+03 1.591232710379913984e+00
8.347569999999999709e+03 1.530429013172395880e+00
8.350500000000000000e+03 1.318124272836691091e+00
8.353430000000000291e+03 1.468584927748357805e+00
8.356360000000000582e+03 1.520404451956866243e+00
8.359290000000000873e+03 1.542223928802353150e+00
8.362219999999999345e+03 1.599996257514612052e+00
8.365149999999999636e+03 1.671791802657033532e+00
8.368079999999999927e+03 1.615117119787495614e+00
8.371010000000000218e+03 1.517056490349605102e+00
8.373940000000000509e+03 1.521583972965686149e+00
8.376870000000000800e+03 1.495666356628110760e+00
8.379799999999999272e+03 1.502195225939897183e+00
8.382729999999999563e+03 1.569286984717190414e+00
8.385659999999999854e+03 1.521139208012031618e+00
8.388590000000000146e+03 1.481400140356961659e+00
8.391520000000000437e+03 1.480302274581465127e+00
8.394450000000000728e+03 1.364818911134842105e+00
8.397379999999999200e+03 1.552538714593709068e+00
8.400309999999999491e+03 1.745498350021699618e+00
8.403239999999999782e+03 1.595536717978181418e+00
8.406170000000000073e+03 1.421062963752275143e+00
8.409100000000000364e+03 1.453315383355226365e+00
8.412030000000000655e+03 1.420921668523765113e+00
8.414959999999999127e+03 1.368728568862270123e+00
8.417889999999999418e+03 1.452730685058351234e+00
8.420819999999999709e+03 1.348931911113974369e+00
8.423750000000000000e+03 1.339372572691057250e+00
8.426680000000000291e+03 1.490196246408993286e+00
8.429610000000000582e+03 1.696087433539768652e+00
8.432540000000000873e+03 1.651891799585423204e+00
8.435469999999999345e+03 1.401396313388777681e+00
8.438399999999999636e+03 1.385166450547829387e+00
8.441329999999999927e+03 1.437483320037647117e+00
8.444260000000000218e+03 1.418267202363445723e+00
8.447190000000000509e+03 1.440240455293904320e+00
8.450120000000000800e+03 1.551657530577045696e+00
8.453049999999999272e+03 1.564333409611024406e+00
8.455979999999999563e+03 1.538932001766679436e+00
8.458909999999999854e+03 1.410453072466455904e+00
8.461840000000000146e+03 1.590954324888737670e+00
8.464770000000000437e+03 1.644844521049527941e+00
8.467700000000000728e+03 1.609519371734005500e+00
8.470629999999999200e+03 1.316995836322518043e+00
8.473559999999999491e+03 1.425281746803944705e+00
8.476489999999999782e+03 1.582512569018413418e+00
8.479420000000000073e+03 1.626331999559208485e+00
8.482350000000000364e+03 1.576494253956322034e+00
8.485280000000000655e+03 1.507988610463264267e+00
8.488209999999999127e+03 1.400666243208692929e+00
8.491139999999999418e+03 1.530779647975239799e+00
8.494069999999999709e+03 1.495543813580592740e+00
8.497000000000000000e+03 1.474291288425606750e+00
8.499930000000000291e+03 1.498159597386752528e+00
8.502860000000000582e+03 1.607847928028962814e+00
8.505790000000000873e+03 1.660100442691063272e+00
8.508719999999999345e+03 1.385732672256430043e+00
8.511649999999999636e+03 1.483510746620113840e+00
8.514579999999999927e+03 1.518264939713916961e+00
8.517510000000000218e+03 1.530247802326025086e+00
8.520440000000000509e+03 1.515732241514561540e+00
8.523370000000000800e+03 1.451614155829498820e+00
8.526299999999999272e+03 1.466010107277000207e+00
8.529229999999999563e+03 1.511563282994433877e+00
8.532159999999999854e+03 1.484606614894874888e+00
8.535090000000000146e+03 1.482532680629947475e+00
8.538020000000000437e+03 1.569125713893359420e+00
8.540950000000000728e+03 1.525462059268002157e+00
8.543879999999999200e+03 1.462082141193556062e+00
8.546809999999999491e+03 1.546706542585781330e+00
8.549739999999999782e+03 1.567631978611922161e+00
8.552670000000000073e+03 1.522214672618647624e+00
8.555600000000000364e+03 1.505577301608907570e+00
8.558530000000000655e+03 1.565159340791013598e+00
8.561459999999999127e+03 1.596339867449372951e+00
8.564389999999999418e+03 1.510802734565562799e+00
8.567319999999999709e+03 1.475245164742950532e+00
8.570250000000000000e+03 1.513685177776396662e+00
8.573180000000000291e+03 1.600992453061629961e+00
8.576110000000000582e+03 1.601728511534008303e+00
8.579040000000000873e+03 1.474314635433409348e+00
8.581969999999999345e+03 1.539703852051354183e+00
8.584899999999999636e+03 1.519036686382940315e+00
8.587829999999999927e+03 1.537977553987849078e+00
8.590760000000000218e+03 1.524694229472765672e+00
8.593690000000000509e+03 1.426704423008899214e+00
8.596620000000000800e+03 1.549399628296889375e+00
8.599549999999999272e+03 1.517467096155957318e+00
8.602479999999999563e+03 1.420737693323310236e+00
8.605409999999999854e+03 1.436200299492609078e+00
8.608340000000000146e+03 1.451497004144210567e+00
8.611270000000000437e+03 1.333698676814160766e+00
8.614200000000000728e+03 1.465480031157752938e+00
8.617129999999999200e+03 1.507725562823101662e+00
8.620059999999999491e+03 1.426345613095308495e+00
8.622989999999999782e+03 1.368911188977660842e+00
8.625920000000000073e+03 1.337237370173181450e+00
8.628850000000000364e+03 1.312993155750030727e+00
8.631780000000000655e+03 1.533626996583807411e+00
8.634709999999999127e+03 1.503300529420676046e+00
8.637639999999999418e+03 1.366858642787285305e+00
8.640569999999999709e+03 1.475535306146028125e+00
8.643500000000000000e+03 1.424131695662918418e+00
8.646430000000000291e+03 1.405140697803761052e+00
8.649360000000000582e+03 1.502587859107074708e+00
8.652290000000000873e+03 1.435673355131727114e+00
8.655219999999999345e+03 1.408066708916007048e+00
8.658149999999999636e+03 1.466772494816202199e+00
8.661079999999999927e+03 1.528096737353838996e+00
8.664010000000000218e+03 1.621203661930476825e+00
8.666940000000000509e+03 1.630244033532578296e+00
8.669870000000000800e+03 1.573973997099594513e+00
8.672799999999999272e+03 1.634320498487520812e+00
8.675729999999999563e+03 1.540169105411267836e+00
8.678659999999999854e+03 1.477951779068292115e+00
8.681590000000000146e+03 1.484928148159416317e+00
8.684520000000000437e+03 1.437655218431176829e+00
8.687450000000000728e+03 1.515982405898569363e+00
8.690379999999999200e+03 1.562756145599706548e+00
8.693309999999999491e+03 1.522549122792116627e+00
8.696239999999999782e+03 1.478144618597588389e+00
8.699170000000000073e+03 1.489625775307178879e+00
8.702100000000000364e+03 1.540774094615831702e+00
8.705030000000000655e+03 1.490999363937841826e+00
8.707959999999999127e+03 1.419789670320130925e+00
8.710889999999999418e+03 1.634459734882087512e+00
8.713819999999999709e+03 1.601774253122662861e+00
8.716750000000000000e+03 1.551810829819880055e+00
8.719680000000000291e+03 1.460613666455502502e+00
8.722610000000000582e+03 1.606078759364536923e+00
8.725540000000000873e+03 1.548948879825198022e+00
8.728469999999999345e+03 1.574741111814601302e+00
8.731399999999999636e+03 1.564999424739064615e+00
8.734329999999999927e+03 1.428739272266376314e+00
8.737260000000000218e+03 1.488224134520013564e+00
8.740190000000000509e+03 1.428210892502892460e+00
8.743120000000000800e+03 1.402297840831168374e+00
8.746049999999999272e+03 1.491650717178257368e+00
8.748979999999999563e+03 1.399841512757452833e+00
8.751909999999999854e+03 1.440946870826426363e+00
8.754840000000000146e+03 1.440011356637393103e+00
8.757770000000000437e+03 1.324592334485371392e+00
8.760700000000000728e+03 1.618354082208255607e+00
8.763629999999999200e+03 1.491207660850351946e+00
8.766559999999999491e+03 1.774965660003483547e+00
8.769489999999999782e+03 1.683850254698833426e+00
8.772420000000000073e+03 1.274217466775673824e+00
8.775350000000000364e+03 1.607170039295445996e+00
8.778280000000000655e+03 1.999372482623349656e+00
8.781209999999999127e+03 1.676933522812792177e+00
8.784139999999999418e+03 1.403634157217040990e+00
8.787069999999999709e+03 1.460211896295936729e+00
8.790000000000000000e+03 1.574678680748795356e+00
8.792930000000000291e+03 1.728803291157747779e+00
8.795860000000000582e+03 1.548457641935405471e+00
8.798790000000000873e+03 1.490103572654016384e+00
8.801719999999999345e+03 1.490242133095387000e+00
8.804649999999999636e+03 1.461922409081672258e+00
8.807579999999999927e+03 1.495993841966857918e+00
8.810510000000000218e+03 1.675407808862267700e+00
8.813440000000000509e+03 1.554409702724046216e+00
8.816370000000000800e+03 1.405341942184362702e+00
8.819299999999999272e+03 1.259634211380945112e+00
8.822229999999999563e+03 1.047733149741379766e+00
8.825159999999999854e+03 1.641861234220960863e+00
8.828090000000000146e+03 2.125779076512978705e+00
8.831020000000000437e+03 1.556289987143893105e+00
8.833950000000000728e+03 1.419636079437972764e+00
8.836879999999999200e+03 1.780646282048466977e+00
8.839809999999999491e+03 1.522231014348208511e+00
8.842739999999999782e+03 1.371900983419561237e+00
8.845670000000000073e+03 1.465818514191337130e+00
8.848600000000000364e+03 1.671779479065771179e+00
8.851530000000000655e+03 1.672436245371633490e+00
8.854459999999999127e+03 1.629085100355803339e+00
8.857389999999999418e+03 1.499312302471607961e+00
8.860319999999999709e+03 1.460745042733335941e+00
8.863250000000000000e+03 1.474951189969427423e+00
8.866180000000000291e+03 1.793400586471380453e+00
8.869110000000000582e+03 1.755671899981427808e+00
8.872040000000000873e+03 1.559283812856179452e+00
8.874969999999999345e+03 1.362246281748290766e+00
8.877899999999999636e+03 1.370764138267375198e+00
8.880829999999999927e+03 1.246613130804815839e+00
8.883760000000000218e+03 1.677689057836027064e+00
8.886690000000000509e+03 2.188021087474037341e+00
8.889620000000000800e+03 1.616329933268264130e+00
8.892549999999999272e+03 1.473691002194127631e+00
8.895479999999999563e+03 1.485988397338330547e+00
8.898409999999999854e+03 1.365105081575481716e+00
8.901340000000000146e+03 1.295553983479528881e+00
8.904270000000000437e+03 1.285396109870722503e+00
8.907200000000000728e+03 1.227635192050802182e+00
8.910129999999999200e+03 1.326820411281520951e+00
8.913059999999999491e+03 1.328938450180450648e+00
8.915989999999999782e+03 1.136231366499070861e+00
8.918920000000000073e+03 1.746494148175868677e+00
8.921850000000000364e+03 1.348270335104485573e+00
8.924780000000000655e+03 1.013763511714312893e+00
8.927709999999999127e+03 1.396380842398051936e+00
8.930639999999999418e+03 1.593371860019186848e+00
8.933569999999999709e+03 1.586571156696597429e+00
8.936500000000000000e+03 1.401337258758690085e+00
8.939430000000000291e+03 1.430253756140775767e+00
8.942360000000000582e+03 1.626952726483975153e+00
8.945290000000000873e+03 1.668277102851570159e+00
8.948219999999999345e+03 1.454002436720797764e+00
8.951149999999999636e+03 1.298684988922490513e+00
8.954079999999999927e+03 1.412824302623044703e+00
8.957010000000000218e+03 2.024760987303344972e+00
8.959940000000000509e+03 1.841877079181694299e+00
8.962870000000000800e+03 1.365394682244459590e+00
8.965799999999999272e+03 1.395573385577701053e+00
8.968729999999999563e+03 1.504637096969313026e+00
8.971659999999999854e+03 1.364340797457157306e+00
8.974590000000000146e+03 1.538317527264794427e+00
8.977520000000000437e+03 1.540988397365431029e+00
8.980450000000000728e+03 1.446733029192783127e+00
8.983379999999999200e+03 1.497247846587422382e+00
8.986309999999999491e+03 1.452703065232957336e+00
8.989239999999999782e+03 1.478485925487506014e+00
8.992170000000000073e+03 1.436037335053039321e+00
8.995100000000000364e+03 1.293910006679733993e+00
8.998030000000000655e+03 1.330632187861659377e+00
9.000959999999999127e+03 1.636488689234818050e+00
9.003889999999999418e+03 1.566164224115198289e+00
9.006819999999999709e+03 1.492093534077881145e+00
9.009750000000000000e+03 1.381654273664398414e+00
9.012680000000000291e+03 1.528830837582920710e+00
9.015610000000000582e+03 1.581427395124236801e+00
9.018540000000000873e+03 1.525870010181325398e+00
9.021469999999999345e+03 1.516293628478452282e+00
9.024399999999999636e+03 1.343473952733370336e+00
9.027329999999999927e+03 1.465570807425862876e+00
9.030260000000000218e+03 1.507826767090761688e+00
9.033190000000000509e+03 1.408410995361141449e+00
9.036120000000000800e+03 1.446240060113981096e+00
9.039049999999999272e+03 1.501822819230589356e+00
9.041979999999999563e+03 1.340555441080794941e+00
9.044909999999999854e+03 1.423971225044694311e+00
9.047840000000000146e+03 1.533062243022127680e+00
9.050770000000000437e+03 1.552850594806941098e+00
9.053700000000000728e+03 1.420576042802857986e+00
9.056629999999999200e+03 1.336803700359330715e+00
9.059559999999999491e+03 1.389602819240567610e+00
9.062489999999999782e+03 1.468210591280843857e+00
9.065420000000000073e+03 1.487860810694369595e+00
9.068350000000000364e+03 1.454566091434672970e+00
9.071280000000000655e+03 1.375457672697621314e+00
9.074209999999999127e+03 1.439799154666229430e+00
9.077139999999999418e+03 1.509779507450603075e+00
9.080069999999999709e+03 1.502249017194467795e+00
9.083000000000000000e+03 1.468770217246316401e+00
9.085930000000000291e+03 1.414010719260509141e+00
9.088860000000000582e+03 1.392522201815905580e+00
9.091790000000000873e+03 1.499346448191328340e+00
9.094719999999999345e+03 1.581283072241992160e+00
9.097649999999999636e+03 1.622961177121960974e+00
9.100579999999999927e+03 1.639765483116026878e+00
9.103510000000000218e+03 1.546575050108318417e+00
9.106440000000000509e+03 1.406026445692218019e+00
9.109370000000000800e+03 1.469414434470779129e+00
9.112299999999999272e+03 1.543636458700744063e+00
9.115229999999999563e+03 1.684414888379034858e+00
9.118159999999999854e+03 1.642532919963327398e+00
9.121090000000000146e+03 1.632479269008084488e+00
9.124020000000000437e+03 1.596986585086399790e+00
9.126950000000000728e+03 1.451046401836722843e+00
9.129879999999999200e+03 1.412643314925875693e+00
9.132809999999999491e+03 1.498909116666065300e+00
9.135739999999999782e+03 1.536568576250575191e+00
9.138670000000000073e+03 1.516464166713125561e+00
9.141600000000000364e+03 1.523151170349888783e+00
9.144530000000000655e+03 1.428611334480950346e+00
9.147459999999999127e+03 1.590203489047335328e+00
9.150389999999999418e+03 1.510776829680236855e+00
9.153319999999999709e+03 1.443311112109034067e+00
9.156250000000000000e+03 1.581743469022748982e+00
9.159180000000000291e+03 1.607246488836787890e+00
9.162110000000000582e+03 1.596796392306365941e+00
9.165040000000000873e+03 1.545896457036861849e+00
9.167969999999999345e+03 1.491989103338246858e+00
9.170899999999999636e+03 1.530833947581484278e+00
9.173829999999999927e+03 1.558700950692357035e+00
9.176760000000000218e+03 1.605240343280868842e+00
9.179690000000000509e+03 1.557938757406313490e+00
9.182620000000000800e+03 1.572384172243055600e+00
9.185549999999999272e+03 1.568674040177264306e+00
9.188479999999999563e+03 1.543503238021556756e+00
9.191409999999999854e+03 1.597206547720535497e+00
9.194340000000000146e+03 1.605271381380597662e+00
9.197270000000000437e+03 1.524959003264333646e+00
9.200200000000000728e+03 1.556521558139133621e+00
9.203129999999999200e+03 1.618904925926982541e+00
9.206059999999999491e+03 1.627097068778943889e+00
9.208989999999999782e+03 1.496055736756963128e+00
9.211920000000000073e+03 1.506347474793654495e+00
9.214850000000000364e+03 1.583547178618521123e+00
9.217780000000000655e+03 1.578546520211175030e+00
9.220709999999999127e+03 1.426415333462943469e+00
9.223639999999999418e+03 1.437275728455667201e+00
9.226569999999999709e+03 1.450052391716472711e+00
9.229500000000000000e+03 1.618881978609256755e+00
9.232430000000000291e+03 1.675002155851079699e+00
9.235360000000000582e+03 1.583184516379824158e+00
9.238290000000000873e+03 1.601383182868900246e+00
9.241219999999999345e+03 1.568356773748054600e+00
9.244149999999999636e+03 1.474070639135341754e+00
9.247079999999999927e+03 1.482808565046806581e+00
9.250010000000000218e+03 1.479018867853953978e+00
9.252940000000000509e+03 1.498539007857624838e+00
9.255870000000000800e+03 1.435569456367654206e+00
9.258799999999999272e+03 1.626288867944641670e+00
9.261729999999999563e+03 1.695270727514679443e+00
9.264659999999999854e+03 1.579940319419951944e+00
9.267590000000000146e+03 1.573554252891756322e+00
9.270520000000000437e+03 1.620132204140097176e+00
9.273450000000000728e+03 1.599411539457712417e+00
9.276379999999999200e+03 1.595459874675287049e+00
9.279309999999999491e+03 1.622611987617775586e+00
9.282239999999999782e+03 1.541916967232120905e+00
9.285170000000000073e+03 1.485943535126053705e+00
9.288100000000000364e+03 1.545756240055948139e+00
9.291030000000000655e+03 1.538220414253484547e+00
9.293959999999999127e+03 1.515793954292153911e+00
9.296889999999999418e+03 1.429495726139167200e+00
9.299819999999999709e+03 1.243217886590664900e+00
9.302750000000000000e+03 1.262302855723430151e+00
9.305680000000000291e+03 1.597195741223209176e+00
9.308610000000000582e+03 1.561451489177416274e+00
9.311540000000000873e+03 1.466796697795440307e+00
9.314469999999999345e+03 1.784866544826945400e+00
9.317399999999999636e+03 1.503772540233534682e+00
9.320329999999999927e+03 1.520516362271035371e+00
9.323260000000000218e+03 1.226021928347353684e+00
9.326190000000000509e+03 9.017993966137625161e-01
9.329120000000000800e+03 1.098080664561060793e+00
9.332049999999999272e+03 1.319183702755029275e+00
9.334979999999999563e+03 1.523561279922102996e+00
9.337909999999999854e+03 1.713024691665245625e+00
9.340840000000000146e+03 1.736755583452882945e+00
9.343770000000000437e+03 1.662610821204715039e+00
9.346700000000000728e+03 1.455430271383009622e+00
9.349629999999999200e+03 1.556739042792305350e+00
9.352559999999999491e+03 1.585830303252063755e+00
9.355489999999999782e+03 1.387999586999507429e+00
9.358420000000000073e+03 1.364787525749973973e+00
9.361350000000000364e+03 1.459965860438157126e+00
9.364280000000000655e+03 1.405112179392629335e+00
9.367209999999999127e+03 1.106143908870729886e+00
9.370139999999999418e+03 9.725696455305539168e-01
9.373069999999999709e+03 2.109770146415558045e+00
9.376000000000000000e+03 4.137906135395957641e+00
9.378930000000000291e+03 2.893740763442703923e+00
9.381860000000000582e+03 1.702987096407962531e+00
9.384790000000000873e+03 1.645056916430317928e+00
9.387719999999999345e+03 1.576217771837753245e+00
9.390649999999999636e+03 1.406202225956270313e+00
9.393579999999999927e+03 1.436028111555856190e+00
9.396510000000000218e+03 1.420415304408817025e+00
9.399440000000000509e+03 1.514441155816640405e+00
9.402370000000000800e+03 1.461905176049570709e+00
9.405299999999999272e+03 1.546899957919582791e+00
9.408229999999999563e+03 1.486458285644983279e+00
9.411159999999999854e+03 1.487925469997575245e+00
9.414090000000000146e+03 1.581530665840772398e+00
9.417020000000000437e+03 1.669933584806942539e+00
9.419950000000000728e+03 1.475758290092928693e+00
9.422879999999999200e+03 1.533336778382674126e+00
9.425809999999999491e+03 1.487583622440203035e+00
9.428739999999999782e+03 1.477589604363770182e+00
9.431670000000000073e+03 1.241334290456557188e+00
9.434600000000000364e+03 1.255238883867218824e+00
9.437530000000000655e+03 1.728979541344779269e+00
9.440459999999999127e+03 1.539206008962755723e+00
9.443389999999999418e+03 1.400217890517124752e+00
9.446319999999999709e+03 1.580259816516316418e+00
9.449250000000000000e+03 1.440452466262023723e+00
9.452180000000000291e+03 1.285770618941172394e+00
9.455110000000000582e+03 1.537611913082630233e+00
9.458040000000000873e+03 1.336192029357230027e+00
9.460969999999999345e+03 1.247650180769782624e+00
9.463899999999999636e+03 1.405746173543131583e+00
9.466829999999999927e+03 1.441437436654751103e+00
9.469760000000000218e+03 1.123561161870513692e+00
9.472690000000000509e+03 9.091180054913676756e-01
9.475620000000000800e+03 6.939416684453824091e-01
9.478549999999999272e+03 7.879992203915244797e-01
9.481479999999999563e+03 1.628143937875701219e+00
9.484409999999999854e+03 1.723487217329852994e+00
9.487340000000000146e+03 1.676692061440868908e+00
9.490270000000000437e+03 1.635918563314348262e+00
9.493200000000000728e+03 1.516627899956968006e+00
9.496129999999999200e+03 1.348232445464007334e+00
9.499059999999999491e+03 1.315695101879437612e+00
9.501989999999999782e+03 1.313617345412152027e+00
9.504920000000000073e+03 1.358980066167533973e+00
9.507850000000000364e+03 1.410687477521769262e+00
9.510780000000000655e+03 1.472770068073499417e+00
9.513709999999999127e+03 1.406739996283693506e+00
9.516639999999999418e+03 1.551055611228363329e+00
9.519569999999999709e+03 1.960465611833264621e+00
9.522500000000000000e+03 1.666398772425708774e+00
9.525430000000000291e+03 1.684589797663480493e+00
9.528360000000000582e+03 1.609383753896455937e+00
9.531290000000000873e+03 1.494121991726639731e+00
9.534219999999999345e+03 1.589169669075923608e+00
9.537149999999999636e+03 1.437760302412609992e+00
9.540079999999999927e+03 1.376293099059715974e+00
9.543010000000000218e+03 1.424652428928005810e+00
9.545940000000000509e+03 1.510288463343720355e+00
9.548870000000000800e+03 1.626383612542206869e+00
9.551799999999999272e+03 1.462712059805797660e+00
9.554729999999999563e+03 1.525748665247150138e+00
9.557659999999999854e+03 1.542186358398256907e+00
9.560590000000000146e+03 1.504886599276728409e+00
9.563520000000000437e+03 1.830318543553705934e+00
9.566450000000000728e+03 1.630430714399789816e+00
9.569379999999999200e+03 1.348034118440258222e+00
9.572309999999999491e+03 1.633682572647553677e+00
9.575239999999999782e+03 1.521877590256649482e+00
9.578170000000000073e+03 1.609582289806688493e+00
9.581100000000000364e+03 1.613599275804257882e+00
9.584030000000000655e+03 1.500533213607348149e+00
9.586959999999999127e+03 1.415830481257028595e+00
9.589889999999999418e+03 1.402496624154355942e+00
9.592819999999999709e+03 1.480763980475606312e+00
9.595750000000000000e+03 1.534726852879046977e+00
9.598680000000000291e+03 1.552389632380920981e+00
9.601610000000000582e+03 1.497711348365193595e+00
9.604540000000000873e+03 1.434729446565296440e+00
9.607469999999999345e+03 1.610963695553191410e+00
9.610399999999999636e+03 1.604119147056001005e+00
9.613329999999999927e+03 1.728087452955187286e+00
9.616260000000000218e+03 1.656579620809499609e+00
9.619190000000000509e+03 1.567401182043893781e+00
9.622120000000000800e+03 1.693329071064448410e+00
9.625049999999999272e+03 1.678095811432783302e+00
9.627979999999999563e+03 1.636321390865697500e+00
9.630909999999999854e+03 1.565376309713858660e+00
9.633840000000000146e+03 1.474625318382033479e+00
9.636770000000000437e+03 1.774675080051586029e+00
9.639700000000000728e+03 1.776531818712571598e+00
9.642629999999999200e+03 1.650632257310354900e+00
9.645559999999999491e+03 1.585698335711190232e+00
9.648489999999999782e+03 1.696013048170240456e+00
9.651420000000000073e+03 1.469481355608132533e+00
9.654350000000000364e+03 1.507771431704521659e+00
9.657280000000000655e+03 1.701226845146550204e+00
9.660209999999999127e+03 1.640726891276230726e+00
9.663139999999999418e+03 1.632824303365113749e+00
9.666069999999999709e+03 1.578768807237082461e+00
9.669000000000000000e+03 1.194474306097642380e+00
9.671930000000000291e+03 1.608451054209048658e+00
9.674860000000000582e+03 1.606160091929482725e+00
9.677790000000000873e+03 1.593397892720600284e+00
9.680719999999999345e+03 1.636765803490734417e+00
9.683649999999999636e+03 1.410215680358616774e+00
9.686579999999999927e+03 1.087342533083642371e+00
9.689510000000000218e+03 1.371099547158031617e+00
9.692440000000000509e+03 1.640286144300627136e+00
9.695370000000000800e+03 1.587312522498873335e+00
9.698299999999999272e+03 1.437484001038454418e+00
9.701229999999999563e+03 1.370031770753957989e+00
9.704159999999999854e+03 1.370274768676544630e+00
9.707090000000000146e+03 1.270358618226510083e+00
9.710020000000000437e+03 1.100125322032373898e+00
9.712950000000000728e+03 1.158219444242607477e+00
9.715879999999999200e+03 1.589917042121685498e+00
9.718809999999999491e+03 1.989114120140180075e+00
9.721739999999999782e+03 2.033718124740942379e+00
9.724670000000000073e+03 1.912804144203029244e+00
9.727600000000000364e+03 1.588470962669387587e+00
9.730530000000000655e+03 1.376812765953621120e+00
9.733459999999999127e+03 1.203117788079263839e+00
9.736389999999999418e+03 1.330785755641769486e+00
9.739319999999999709e+03 1.380585585414557670e+00
9.742250000000000000e+03 1.316331293615352616e+00
9.745180000000000291e+03 1.390473024213927822e+00
9.748110000000000582e+03 1.392003523908712292e+00
9.751040000000000873e+03 1.512926572978909423e+00
9.753969999999999345e+03 1.409453035249454977e+00
9.756899999999999636e+03 1.490058861085947095e+00
9.759829999999999927e+03 1.274562934833642691e+00
9.762760000000000218e+03 1.126869052901975810e+00
9.765690000000000509e+03 1.310634720059766778e+00
9.768620000000000800e+03 1.398516570265197156e+00
9.771549999999999272e+03 1.218762202845275811e+00
9.774479999999999563e+03 1.230206960569210084e+00
9.777409999999999854e+03 1.293027473467030397e+00
9.780340000000000146e+03 1.196387052930182771e+00
9.783270000000000437e+03 1.127923346221671563e+00
9.786200000000000728e+03 1.134146777648701088e+00
9.789129999999999200e+03 1.378511344792928250e+00
9.792059999999999491e+03 1.274223260070174168e+00
9.794989999999999782e+03 1.566142220684577868e+00
9.797920000000000073e+03 1.889201261898434403e+00
9.800850000000000364e+03 1.612228005081018933e+00
9.803780000000000655e+03 1.353346561364196843e+00
9.806709999999999127e+03 1.396483374936111410e+00
9.809639999999999418e+03 1.441058524492648374e+00
9.812569999999999709e+03 1.466209782522605698e+00
9.815500000000000000e+03 1.068379674159372739e+00
9.818430000000000291e+03 1.168771164686758235e+00
9.821360000000000582e+03 1.658060222181144683e+00
9.824290000000000873e+03 1.556898338975257090e+00
9.827219999999999345e+03 1.533363157745161631e+00
9.830149999999999636e+03 1.543493641575238051e+00
9.833079999999999927e+03 1.664020509323281383e+00
9.836010000000000218e+03 1.290459211598765643e+00
9.838940000000000509e+03 1.362296872554518146e+00
9.841870000000000800e+03 1.400789604838927005e+00
9.844799999999999272e+03 1.376746373781421839e+00
9.847729999999999563e+03 1.576343006586668816e+00
9.850659999999999854e+03 1.494579030891575178e+00
9.853590000000000146e+03 1.728861619122306736e+00
9.856520000000000437e+03 1.596617853710446289e+00
9.859450000000000728e+03 1.489472966253461816e+00
9.862379999999999200e+03 1.380547776696617879e+00
9.865309999999999491e+03 1.168449263848122754e+00
9.868239999999999782e+03 1.290491860729096274e+00
9.871170000000000073e+03 1.350989491908434204e+00
9.874100000000000364e+03 1.878572127001740366e+00
9.877030000000000655e+03 1.725884536989036766e+00
9.879959999999999127e+03 1.336938742881815800e+00
9.882889999999999418e+03 9.853238445034382398e-01
9.885819999999999709e+03 1.339551381452411372e+00
9.888750000000000000e+03 1.673940398604014224e+00
9.891680000000000291e+03 1.627187642842507831e+00
9.894610000000000582e+03 1.676694700495057422e+00
9.897540000000000873e+03 1.174207142739472021e+00
9.900469999999999345e+03 1.208291472509523068e+00
9.903399999999999636e+03 1.377728769237087647e+00
9.906329999999999927e+03 1.202219184929393947e+00
9.909260000000000218e+03 1.705118419227715121e+00
9.912190000000000509e+03 2.252902277435317124e+00
9.915120000000000800e+03 1.759212726000340066e+00
9.918049999999999272e+03 1.015770004187935838e+00
9.920979999999999563e+03 1.073375299285829865e+00
9.923909999999999854e+03 1.230437783382073436e+00
9.926840000000000146e+03 1.407816190425957181e+00
9.929770000000000437e+03 1.395702328900023881e+00
9.932700000000000728e+03 1.564417076747159685e+00
9.935629999999999200e+03 1.408388538563242198e+00
9.938559999999999491e+03 1.273224440523293977e+00
9.941489999999999782e+03 9.640428953046932259e-01
9.944420000000000073e+03 1.441774180090207080e+00
9.947350000000000364e+03 7.149889459972823547e-01
9.950280000000000655e+03 3.198492429921482305e-01
9.953209999999999127e+03 8.169242327260713976e-01
9.956139999999999418e+03 1.320124858350378183e+00
9.959069999999999709e+03 1.456314686853491525e+00
9.962000000000000000e+03 1.654653004129293281e+00
9.964930000000000291e+03 1.085440633303911051e+00
9.967860000000000582e+03 1.495967493990553177e+00
9.970790000000000873e+03 2.036483214537498476e+00
9.973719999999999345e+03 1.519645957702026706e+00
9.976649999999999636e+03 1.163154097386880803e+00
9.979579999999999927e+03 1.272638532149701129e+00
9.982510000000000218e+03 1.553314531174031288e+00
9.985440000000000509e+03 1.574783929309782948e+00
9.988370000000000800e+03 1.651911102447164659e+00
9.991299999999999272e+03 1.409008663840729536e+00
9.994229999999999563e+03 9.352192090929328794e-01
9.997159999999999854e+03 1.493672395350952753e+00
1.000009000000000015e+04 1.264928151041498028e+00
1.000302000000000044e+04 1.283169430488958040e+00
1.000595000000000073e+04 1.815641594111292223e+00
1.000887999999999920e+04 2.225987076120922836e+00
1.001180999999999949e+04 1.145228481166558288e+00
1.001473999999999978e+04 3.038189054143766166e-01
1.001767000000000007e+04 7.021958998949495191e-03
1.002060000000000036e+04 9.463652943272644613e-01
1.002353000000000065e+04 1.580626273717033348e+00
1.002645999999999913e+04 1.861535252007341157e+00
1.002938999999999942e+04 1.765733739089321519e+00
1.003231999999999971e+04 1.709856241766047225e+00
1.003525000000000000e+04 1.560168664369933511e+00
1.003818000000000029e+04 1.978231803900220021e+00
1.004111000000000058e+04 2.518241014481238160e+00
1.004404000000000087e+04 2.086787986405861162e+00
1.004696999999999935e+04 2.145605943298982687e+00
1.004989999999999964e+04 1.770421161556148482e+00
1.005282999999999993e+04 1.725126762807519532e+00
1.005576000000000022e+04 2.094802842538246779e+00
1.005869000000000051e+04 1.774048654109645629e+00
1.006162000000000080e+04 1.800748475807612214e+00
1.006454999999999927e+04 1.805987818801426004e+00
1.006747999999999956e+04 1.879395504775680736e+00
1.007040999999999985e+04 1.597154616677914030e+00
1.007334000000000015e+04 1.144661778847064992e+00
1.007627000000000044e+04 1.159203136457641170e+00
1.007920000000000073e+04 1.869158289779802029e+00
1.008212999999999920e+04 1.523001626712362944e+00
1.008505999999999949e+04 1.210447498311422176e+00
1.008798999999999978e+04 1.638706641659624541e+00
1.009092000000000007e+04 1.287044990843297487e+00
1.009385000000000036e+04 1.459835389246683102e+00
1.009678000000000065e+04 2.170162354569617147e+00
1.009970999999999913e+04 2.930502305968726962e+00
1.010263999999999942e+04 2.779119265643545500e+00
1.010556999999999971e+04 2.428081992193142025e+00
1.010850000000000000e+04 1.203700914807398492e+00
1.011143000000000029e+04 1.050823063084395992e+00
1.011436000000000058e+04 1.586859473400180409e+00
1.011729000000000087e+04 2.218250982868464671e+00
1.012021999999999935e+04 4.477335738035856494e+00
1.012314999999999964e+04 3.359385768950281292e+00
1.012607999999999993e+04 9.438402515242191315e-01
1.012901000000000022e+04 9.286014463295603205e-01
1.013194000000000051e+04 1.888416259589370982e+00
1.013487000000000080e+04 1.863749963074603722e+00
1.013779999999999927e+04 1.541416028826121387e+00
1.014072999999999956e+04 2.076247493137583167e+00
1.014365999999999985e+04 1.983213826258619861e+00
1.014659000000000015e+04 1.631595676626331315e+00
1.014952000000000044e+04 2.373573963573816226e+00
1.015245000000000073e+04 1.932497737425008966e+00


==> anc/UH88_SNIFS_195.txt <==
3.298679999999999836e+03 -8.791541126509229143e-01
3.301059999999999945e+03 -7.800249684933338035e-01
3.303440000000000055e+03 3.311949050275269091e-01
3.305820000000000164e+03 1.025627008806910156e+00
3.308199999999999818e+03 8.064059065273723181e-01
3.310579999999999927e+03 -9.817890585912580903e-01
3.312960000000000036e+03 -6.388064947887102107e-01
3.315340000000000146e+03 1.027080187415372992e+00
3.317719999999999800e+03 1.871092113908892351e-01
3.320099999999999909e+03 -6.364333308230519792e-01
3.322480000000000018e+03 6.248421650007367212e-02
3.324860000000000127e+03 -2.341810642115817187e-01
3.327239999999999782e+03 3.041413222482130529e-01
3.329619999999999891e+03 1.274074555888341231e-01
3.332000000000000000e+03 -1.250607693479710125e+00
3.334380000000000109e+03 -8.482547207917397192e-02
3.336760000000000218e+03 -8.843779651580619960e-01
3.339139999999999873e+03 -1.011457503468940144e+00
3.341519999999999982e+03 -9.756428132549074816e-02
3.343900000000000091e+03 -3.592466461077054585e-01
3.346280000000000200e+03 7.458240074221482718e-01
3.348659999999999854e+03 -8.808692463964387653e-02
3.351039999999999964e+03 -8.753485643649213666e-01
3.353420000000000073e+03 -3.842827471935869044e-01
3.355800000000000182e+03 1.306082148368575002e-01
3.358179999999999836e+03 -9.215935353226888394e-01
3.360559999999999945e+03 5.750156772618625345e-01
3.362940000000000055e+03 8.863553352387555373e-01
3.365320000000000164e+03 -5.244693184462295710e-01
3.367699999999999818e+03 -9.725258835492105458e-01
3.370079999999999927e+03 3.981380360698080767e-01
3.372460000000000036e+03 9.013833507722849303e-01
3.374840000000000146e+03 9.900780201785436968e-03
3.377219999999999800e+03 6.633718020816081751e-01
3.379599999999999909e+03 7.558615283482481573e-01
3.381980000000000018e+03 -3.069083241887465285e-01
3.384360000000000127e+03 -6.149866057173279943e-01
3.386739999999999782e+03 1.087744155512444383e-01
3.389119999999999891e+03 -1.992933403793687164e-01
3.391500000000000000e+03 3.637736381240316841e-01
3.393880000000000109e+03 4.386498052041900020e-01
3.396260000000000218e+03 5.558928255747426217e-01
3.398639999999999873e+03 1.247329668570011041e+00
3.401019999999999982e+03 6.676454727677061385e-01
3.403400000000000091e+03 2.094366239215548209e-01
3.405780000000000200e+03 -6.666125834146909845e-01
3.408159999999999854e+03 4.705856787376936357e-01
3.410539999999999964e+03 5.260322007367225217e-01
3.412920000000000073e+03 6.741149285606862218e-01
3.415300000000000182e+03 5.947905511253769317e-01
3.417679999999999836e+03 2.066600440793191218e-01
3.420059999999999945e+03 1.063955621838259313e+00
3.422440000000000055e+03 2.859708755698882054e-01
3.424820000000000164e+03 1.112966171452601793e-01
3.427199999999999818e+03 1.588172134250254719e-01
3.429579999999999927e+03 1.117398586818523915e-01
3.431960000000000036e+03 7.062489392034593250e-01
3.434340000000000146e+03 4.025278558200202639e-01
3.436719999999999800e+03 4.487509291879770434e-01
3.439099999999999909e+03 1.097350832530343379e+00
3.441480000000000018e+03 9.435194923374462528e-01
3.443860000000000127e+03 -2.051440096709034322e-01
3.446239999999999782e+03 -3.581161767562014431e-01
3.448619999999999891e+03 4.632739230003404263e-01
3.451000000000000000e+03 6.277349396037814611e-01
3.453380000000000109e+03 7.042691767650443024e-01
3.455760000000000218e+03 9.312031018907567237e-01
3.458139999999999873e+03 7.421284769262455061e-01
3.460519999999999982e+03 -2.076862584783848997e-01
3.462900000000000091e+03 3.836457372936284416e-01
3.465280000000000200e+03 -2.121109559782314580e-01
3.467659999999999854e+03 -8.215891383869972087e-02
3.470039999999999964e+03 3.970271651209042463e-01
3.472420000000000073e+03 4.886139127948476713e-01
3.474800000000000182e+03 2.367353206849515390e-01
3.477179999999999836e+03 9.941755179272904197e-02
3.479559999999999945e+03 6.035991266012321610e-01
3.481940000000000055e+03 2.270631502151455594e-01
3.484320000000000164e+03 2.014961001537945440e-01
3.486699999999999818e+03 -4.575562840888258154e-01
3.489079999999999927e+03 6.139698751357665352e-02
3.491460000000000036e+03 3.008532306925801869e-01
3.493840000000000146e+03 3.462045615792714304e-01
3.496219999999999800e+03 2.316401027540951896e-01
3.498599999999999909e+03 1.134626031804663038e+00
3.500980000000000018e+03 1.029573987484746045e+00
3.503360000000000127e+03 4.757622349291825148e-01
3.505739999999999782e+03 1.595898245328494502e-01
3.508119999999999891e+03 2.690045490306543496e-01
3.510500000000000000e+03 1.371837592549064178e-01
3.512880000000000109e+03 1.071733415970093306e+00
3.515260000000000218e+03 6.774933725589304956e-01
3.517639999999999873e+03 7.254260898302787863e-01
3.520019999999999982e+03 5.360462466230909717e-01
3.522400000000000091e+03 5.690149933449849540e-01
3.524780000000000200e+03 4.560413342810095139e-01
3.527159999999999854e+03 3.452009083622820662e-01
3.529539999999999964e+03 1.462819287549775304e-01
3.531920000000000073e+03 7.786348410902738104e-01
3.534300000000000182e+03 1.744992403482714671e-01
3.536679999999999836e+03 1.236697287371917864e-01
3.539059999999999945e+03 2.769951298483201985e-01
3.541440000000000055e+03 -3.187292674849568144e-03
3.543820000000000164e+03 5.272327892188729548e-01
3.546199999999999818e+03 3.312844316934746569e-01
3.548579999999999927e+03 4.455779645740500783e-01
3.550960000000000036e+03 8.115079229141191064e-01
3.553340000000000146e+03 4.284736302914609607e-01
3.555719999999999800e+03 4.755969678370108311e-01
3.558099999999999909e+03 1.457989212962599035e-01
3.560480000000000018e+03 5.363139722387852970e-01
3.562860000000000127e+03 5.589680154000579160e-01
3.565239999999999782e+03 -2.875458390236150796e-01
3.567619999999999891e+03 -1.109868239779171067e-01
3.570000000000000000e+03 8.035223093649689341e-01
3.572380000000000109e+03 7.291002713954406467e-01
3.574760000000000218e+03 3.469447535982730924e-01
3.577139999999999873e+03 3.467400530209143739e-01
3.579519999999999982e+03 -1.359081127227666497e-01
3.581900000000000091e+03 2.130949218796957811e-01
3.584280000000000200e+03 6.073854677853981476e-01
3.586659999999999854e+03 4.730761813810749894e-01
3.589039999999999964e+03 6.657274942932345230e-01
3.591420000000000073e+03 5.138038362383561264e-01
3.593800000000000182e+03 4.227799591065836138e-01
3.596179999999999836e+03 6.701099303178377209e-01
3.598559999999999945e+03 2.963429358146926762e-01
3.600940000000000055e+03 4.503755498792932910e-01
3.603320000000000164e+03 6.526839939332040874e-01
3.605699999999999818e+03 3.428900982632510641e-01
3.608079999999999927e+03 3.947362113321201682e-01
3.610460000000000036e+03 3.501506558008630754e-01
3.612840000000000146e+03 7.920380146085589379e-01
3.615219999999999800e+03 8.765253179559863161e-01
3.617599999999999909e+03 2.675506170006884399e-01
3.619980000000000018e+03 4.537123510035687146e-01
3.622360000000000127e+03 5.161601102103084981e-01
3.624739999999999782e+03 7.173079356880893709e-01
3.627119999999999891e+03 8.221787589966580434e-01
3.629500000000000000e+03 8.239597322752663100e-01
3.631880000000000109e+03 9.141119794804001275e-01
3.634260000000000218e+03 7.043613779430900612e-01
3.636639999999999873e+03 6.792550444741835003e-01
3.639019999999999982e+03 4.339497554816296176e-01
3.641400000000000091e+03 2.974169689278438056e-01
3.643780000000000200e+03 7.979021976015925333e-01
3.646159999999999854e+03 8.553141379196119720e-01
3.648539999999999964e+03 5.751432283789550404e-01
3.650920000000000073e+03 8.735889447867706270e-01
3.653300000000000182e+03 8.867400139468618603e-01
3.655679999999999836e+03 5.789896510371514982e-01
3.658059999999999945e+03 2.715787659093521489e-01
3.660440000000000055e+03 3.654138115210913140e-01
3.662820000000000164e+03 6.967793544741476275e-01
3.665199999999999818e+03 3.370356382929807215e-01
3.667579999999999927e+03 1.006090059712650975e-01
3.669960000000000036e+03 4.636362245383942593e-01
3.672340000000000146e+03 6.995559341062714820e-01
3.674719999999999800e+03 5.169140487932734063e-01
3.677099999999999909e+03 6.624844815845484236e-01
3.679480000000000018e+03 5.479099118401752344e-01
3.681860000000000127e+03 5.406538384037675726e-01
3.684239999999999782e+03 3.352705740236164300e-01
3.686619999999999891e+03 5.095297638897793302e-01
3.689000000000000000e+03 7.129887721849286208e-01
3.691380000000000109e+03 7.027035763533500123e-01
3.693760000000000218e+03 4.021822346070969556e-01
3.696139999999999873e+03 4.423454327594408264e-01
3.698519999999999982e+03 7.018284078318288710e-01
3.700900000000000091e+03 6.272793051694596222e-01
3.703280000000000200e+03 8.254932000164703076e-01
3.705659999999999854e+03 6.207796020365081713e-01
3.708039999999999964e+03 3.356947436780063909e-01
3.710420000000000073e+03 5.923169828570890028e-01
3.712800000000000182e+03 7.254567694175598769e-01
3.715179999999999836e+03 6.748370935438648965e-01
3.717559999999999945e+03 6.739966050326163804e-01
3.719940000000000055e+03 6.540356236999602668e-01
3.722320000000000164e+03 2.954968620652587696e-01
3.724699999999999818e+03 4.026150955692382460e-01
3.727079999999999927e+03 7.859432392895835395e-01
3.729460000000000036e+03 2.574419704620476423e-01
3.731840000000000146e+03 6.914747408855201338e-02
3.734219999999999800e+03 1.529866814379700068e-01
3.736599999999999909e+03 6.805230974548566181e-01
3.738980000000000018e+03 7.649514118395430717e-01
3.741360000000000127e+03 1.204492241646944573e+00
3.743739999999999782e+03 9.454385241283285168e-01
3.746119999999999891e+03 3.178249373266973654e-01
3.748500000000000000e+03 3.892735187565754540e-01
3.750880000000000109e+03 8.096267066979385696e-01
3.753260000000000218e+03 5.444890029884691396e-01
3.755639999999999873e+03 5.054379394828405481e-01
3.758019999999999982e+03 6.402854272332018093e-01
3.760400000000000091e+03 6.548832062001318510e-01
3.762780000000000200e+03 8.273287886332354457e-01
3.765159999999999854e+03 6.291662086891338657e-01
3.767539999999999964e+03 9.046310397296551675e-02
3.769920000000000073e+03 3.866697260315837825e-01
3.772300000000000182e+03 7.846447952973846229e-01
3.774679999999999836e+03 7.851814069376541472e-01
3.777059999999999945e+03 6.878962279248942435e-01
3.779440000000000055e+03 6.108475857604426240e-01
3.781820000000000164e+03 4.807852628846306375e-01
3.784199999999999818e+03 6.537593581140329624e-01
3.786579999999999927e+03 7.809349435057835187e-01
3.788960000000000036e+03 5.949384855334765021e-01
3.791340000000000146e+03 1.302352188652522447e-01
3.793719999999999800e+03 2.494888202661812160e-01
3.796099999999999909e+03 6.248604212386960066e-01
3.798480000000000018e+03 4.973757959866932366e-01
3.800860000000000127e+03 5.345092484676086109e-01
3.803239999999999782e+03 5.054625438177630103e-01
3.805619999999999891e+03 2.952858940090865025e-01
3.808000000000000000e+03 2.508119484877093797e-01
3.810380000000000109e+03 2.723248971786275674e-01
3.812760000000000218e+03 4.228517113344920642e-01
3.815139999999999873e+03 2.910857047420216670e-01
3.817519999999999982e+03 3.105555268188888163e-01
3.819900000000000091e+03 3.361953344011692213e-01
3.822280000000000200e+03 2.715870533675646681e-01
3.824659999999999854e+03 4.378383319678791907e-01
3.827039999999999964e+03 5.329365773670058370e-01
3.829420000000000073e+03 6.318992077602982871e-01
3.831800000000000182e+03 5.777241650079928403e-01
3.834179999999999836e+03 7.121623597115275262e-01
3.836559999999999945e+03 5.452167565821779416e-01
3.838940000000000055e+03 6.015904955896586026e-01
3.841320000000000164e+03 9.491466657733567125e-01
3.843699999999999818e+03 6.051166557928323586e-01
3.846079999999999927e+03 2.229871934050189075e-01
3.848460000000000036e+03 3.876883501292990308e-01
3.850840000000000146e+03 4.975483181485633177e-01
3.853219999999999800e+03 4.891909132096967094e-01
3.855599999999999909e+03 4.429500527783605257e-01
3.857980000000000018e+03 5.297877092559116763e-01
3.860360000000000127e+03 5.452869043401562532e-01
3.862739999999999782e+03 4.627293963134436194e-01
3.865119999999999891e+03 5.371165743102221946e-01
3.867500000000000000e+03 3.637592210660220982e-01
3.869880000000000109e+03 3.073190369565151903e-01
3.872260000000000218e+03 6.932317194867211319e-01
3.874639999999999873e+03 6.609898429274804199e-01
3.877019999999999982e+03 4.443130400495877153e-01
3.879400000000000091e+03 3.225890386358511441e-01
3.881780000000000200e+03 5.502307164091813085e-01
3.884159999999999854e+03 4.999249838047232775e-01
3.886539999999999964e+03 3.240787398012655030e-01
3.888920000000000073e+03 5.810373165278326368e-01
3.891300000000000182e+03 7.667223304790884431e-01
3.893679999999999836e+03 6.442804688774461663e-01
3.896059999999999945e+03 5.404942994372289311e-01
3.898440000000000055e+03 5.189760075332093825e-01
3.900820000000000164e+03 5.091354735307724866e-01
3.903199999999999818e+03 1.000270516399498488e+00
3.905579999999999927e+03 7.250931882123977656e-01
3.907960000000000036e+03 6.717702336000879182e-01
3.910340000000000146e+03 4.338017499516690911e-01
3.912719999999999800e+03 4.896330150242896306e-01
3.915099999999999909e+03 8.394469713193033478e-01
3.917480000000000018e+03 7.222153753067878101e-01
3.919860000000000127e+03 3.031756952424559115e-01
3.922239999999999782e+03 4.990940999051259319e-01
3.924619999999999891e+03 8.060372439600994587e-01
3.927000000000000000e+03 4.908442381072176675e-01
3.929380000000000109e+03 9.256368451865419900e-01
3.931760000000000218e+03 9.553567351356673232e-01
3.934139999999999873e+03 9.637968000953376357e-01
3.936519999999999982e+03 4.088610013388817577e-01
3.938900000000000091e+03 6.260871456979270055e-01
3.941280000000000200e+03 7.698984505666018885e-01
3.943659999999999854e+03 7.805034904718674005e-01
3.946039999999999964e+03 8.170432506003250106e-01
3.948420000000000073e+03 7.451447792200980302e-01
3.950800000000000182e+03 7.899113952742179423e-01
3.953179999999999836e+03 6.559464003933711540e-01
3.955559999999999945e+03 7.486994264032822421e-01
3.957940000000000055e+03 6.897450129322520995e-01
3.960320000000000164e+03 4.520895843045680818e-01
3.962699999999999818e+03 6.366467538602108567e-01
3.965079999999999927e+03 2.711135898846346870e-01
3.967460000000000036e+03 3.290462272214412787e-01
3.969840000000000146e+03 8.285813459176792906e-01
3.972219999999999800e+03 9.023894045072448078e-01
3.974599999999999909e+03 8.799870388905650653e-01
3.976980000000000018e+03 6.672009832559775422e-01
3.979360000000000127e+03 6.862830891024861435e-01
3.981739999999999782e+03 8.165700887789473228e-01
3.984119999999999891e+03 1.190759415534249355e+00
3.986500000000000000e+03 8.913651856487985192e-01
3.988880000000000109e+03 6.736872951395593834e-01
3.991260000000000218e+03 6.295442274477358602e-01
3.993639999999999873e+03 6.932071596674820313e-01
3.996019999999999982e+03 9.162379842155475851e-01
3.998400000000000091e+03 7.802672105630442667e-01
4.000780000000000200e+03 7.677263364318287486e-01
4.003159999999999854e+03 4.679146460717148459e-01
4.005539999999999964e+03 4.816703867099730862e-01
4.007920000000000073e+03 4.267707437277147298e-01
4.010300000000000182e+03 9.241829945651268696e-01
4.012679999999999836e+03 7.710225911047313696e-01
4.015059999999999945e+03 4.014190689521487387e-01
4.017440000000000055e+03 4.793418721919748271e-01
4.019820000000000164e+03 3.380803200930596053e-01
4.022199999999999818e+03 6.032102060964390500e-01
4.024579999999999927e+03 4.412673637241268931e-01
4.026960000000000036e+03 5.419258374505514508e-01
4.029340000000000146e+03 4.265248015442286156e-01
4.031719999999999800e+03 6.274031900391077166e-01
4.034099999999999909e+03 9.798778241074165285e-01
4.036480000000000018e+03 8.592469901998883719e-01
4.038860000000000127e+03 6.022431766001508091e-01
4.041239999999999782e+03 5.406658356841990143e-01
4.043619999999999891e+03 7.262736132844433978e-01
4.046000000000000000e+03 7.381004393508431294e-01
4.048380000000000109e+03 7.158581603700649998e-01
4.050760000000000218e+03 6.314952035289540522e-01
4.053139999999999873e+03 4.270365234048885683e-01
4.055519999999999982e+03 6.017944656127194314e-01
4.057900000000000091e+03 7.555961411687486251e-01
4.060280000000000200e+03 6.644537520106144068e-01
4.062659999999999854e+03 5.999846526305229188e-01
4.065039999999999964e+03 8.012641745004809302e-01
4.067420000000000073e+03 6.179786041031598565e-01
4.069800000000000182e+03 5.040612542937303875e-01
4.072179999999999836e+03 7.026631133834017051e-01
4.074559999999999945e+03 7.249401595701403522e-01
4.076940000000000055e+03 7.609369809720406552e-01
4.079320000000000164e+03 6.334887155038451123e-01
4.081699999999999818e+03 5.806542411238673207e-01
4.084079999999999927e+03 8.300699371575850360e-01
4.086460000000000036e+03 8.008564800497125491e-01
4.088840000000000146e+03 9.378297437831931704e-01
4.091219999999999800e+03 7.060038270248306658e-01
4.093599999999999909e+03 7.083231259563104176e-01
4.095980000000000018e+03 7.488515818496558341e-01
4.098359999999999673e+03 6.862849831131617728e-01
4.100739999999999782e+03 7.543816075871756510e-01
4.103119999999999891e+03 9.735944908156456412e-01
4.105500000000000000e+03 8.804369147042728772e-01
4.107880000000000109e+03 8.109577967683748723e-01
4.110260000000000218e+03 8.018799239021453529e-01
4.112640000000000327e+03 9.112270007657801152e-01
4.115020000000000437e+03 7.534580500878266252e-01
4.117399999999999636e+03 7.467627883915696207e-01
4.119779999999999745e+03 5.499876875986176028e-01
4.122159999999999854e+03 5.588436187824996626e-01
4.124539999999999964e+03 8.093602558941004332e-01
4.126920000000000073e+03 5.547077891873202216e-01
4.129300000000000182e+03 5.824215389154562272e-01
4.131680000000000291e+03 5.870505429838719369e-01
4.134060000000000400e+03 5.628683174784203658e-01
4.136439999999999600e+03 5.671475914331544077e-01
4.138819999999999709e+03 9.535381776670147635e-01
4.141199999999999818e+03 8.047010735148393268e-01
4.143579999999999927e+03 6.480410432416279232e-01
4.145960000000000036e+03 7.055992314580804559e-01
4.148340000000000146e+03 6.347934096332429332e-01
4.150720000000000255e+03 6.333675724283285291e-01
4.153100000000000364e+03 6.634244357032337280e-01
4.155479999999999563e+03 4.726587169747355488e-01
4.157859999999999673e+03 6.122806493689187946e-01
4.160239999999999782e+03 5.416551229908267429e-01
4.162619999999999891e+03 4.370495264175714434e-01
4.165000000000000000e+03 5.723226597357169432e-01
4.167380000000000109e+03 5.658463574996299705e-01
4.169760000000000218e+03 5.715394114447502893e-01
4.172140000000000327e+03 4.826628344582336583e-01
4.174520000000000437e+03 4.438821652568998855e-01
4.176899999999999636e+03 5.898867200087900553e-01
4.179279999999999745e+03 5.301038659862623570e-01
4.181659999999999854e+03 7.555880076434856596e-01
4.184039999999999964e+03 7.193124404243921299e-01
4.186420000000000073e+03 5.478119714735567580e-01
4.188800000000000182e+03 5.421240045814526010e-01
4.191180000000000291e+03 7.323085700530908015e-01
4.193560000000000400e+03 6.111813176321854169e-01
4.195939999999999600e+03 6.207948883419177610e-01
4.198319999999999709e+03 6.354214482970815814e-01
4.200699999999999818e+03 6.966538199500461603e-01
4.203079999999999927e+03 7.470728412787330797e-01
4.205460000000000036e+03 9.336294059782151988e-01
4.207840000000000146e+03 1.033738106179589167e+00
4.210220000000000255e+03 5.195533098161535523e-01
4.212600000000000364e+03 6.322305111350235984e-01
4.214979999999999563e+03 5.713334321448777509e-01
4.217359999999999673e+03 5.110637004385369941e-01
4.219739999999999782e+03 4.374199189556153833e-01
4.222119999999999891e+03 5.353625620225616055e-01
4.224500000000000000e+03 7.198649673014991812e-01
4.226880000000000109e+03 7.491408925671373398e-01
4.229260000000000218e+03 5.748268449208013831e-01
4.231640000000000327e+03 5.367683940744507609e-01
4.234020000000000437e+03 5.155098610787417490e-01
4.236399999999999636e+03 5.855984011736802275e-01
4.238779999999999745e+03 6.728390055087407617e-01
4.241159999999999854e+03 8.274898097123702945e-01
4.243539999999999964e+03 5.771750006621431117e-01
4.245920000000000073e+03 8.506906567138804443e-01
4.248300000000000182e+03 9.427528515895853278e-01
4.250680000000000291e+03 7.763406941726079813e-01
4.253060000000000400e+03 5.551960697142291901e-01
4.255439999999999600e+03 6.931960255892449796e-01
4.257819999999999709e+03 4.590205478925899474e-01
4.260199999999999818e+03 5.915971679581270015e-01
4.262579999999999927e+03 8.211047706142445834e-01
4.264960000000000036e+03 6.605367636329010361e-01
4.267340000000000146e+03 7.063210032600040211e-01
4.269720000000000255e+03 6.804794806200237245e-01
4.272100000000000364e+03 6.528439628676755424e-01
4.274479999999999563e+03 9.776121285171892605e-01
4.276859999999999673e+03 1.015063710597433833e+00
4.279239999999999782e+03 7.130730168106884648e-01
4.281619999999999891e+03 4.627317992712149941e-01
4.284000000000000000e+03 5.203603697301040221e-01
4.286380000000000109e+03 5.197110838938775457e-01
4.288760000000000218e+03 5.348243364978879644e-01
4.291140000000000327e+03 4.971864725498307824e-01
4.293520000000000437e+03 4.923228818956827402e-01
4.295899999999999636e+03 4.483802356681956813e-01
4.298279999999999745e+03 6.598718579354566627e-01
4.300659999999999854e+03 6.401499572741605748e-01
4.303039999999999964e+03 7.429640977850306971e-01
4.305420000000000073e+03 7.996126365938560632e-01
4.307800000000000182e+03 1.052993843189379497e+00
4.310180000000000291e+03 9.968938917069803951e-01
4.312560000000000400e+03 7.986919245986883187e-01
4.314939999999999600e+03 7.572729194928478069e-01
4.317319999999999709e+03 7.678026849161792011e-01
4.319699999999999818e+03 5.937587808563452585e-01
4.322079999999999927e+03 4.625908417371950576e-01
4.324460000000000036e+03 4.522113856207936045e-01
4.326840000000000146e+03 6.553075903967918725e-01
4.329220000000000255e+03 6.504413743110704083e-01
4.331600000000000364e+03 7.635670774373302105e-01
4.333979999999999563e+03 8.051875456433538192e-01
4.336359999999999673e+03 7.181460163415375186e-01
4.338739999999999782e+03 7.971486895711726861e-01
4.341119999999999891e+03 9.669314952540687402e-01
4.343500000000000000e+03 8.473434623984815728e-01
4.345880000000000109e+03 9.281123897377898668e-01
4.348260000000000218e+03 8.623438701502400550e-01
4.350640000000000327e+03 5.725293725984866855e-01
4.353020000000000437e+03 4.654077613936231095e-01
4.355399999999999636e+03 7.083914001813135242e-01
4.357779999999999745e+03 5.206505238832338511e-01
4.360159999999999854e+03 6.137617019866162815e-01
4.362539999999999964e+03 6.586999218475472206e-01
4.364920000000000073e+03 6.991319897895053037e-01
4.367300000000000182e+03 7.775757757368383372e-01
4.369680000000000291e+03 8.773006579770591395e-01
4.372060000000000400e+03 8.246073735300269991e-01
4.374439999999999600e+03 8.560535209098573128e-01
4.376819999999999709e+03 7.247094077696210057e-01
4.379199999999999818e+03 5.510487536440844547e-01
4.381579999999999927e+03 5.579252639388782020e-01
4.383960000000000036e+03 6.026419546185594056e-01
4.386340000000000146e+03 7.456776482256501914e-01
4.388720000000000255e+03 8.066935492403859431e-01
4.391100000000000364e+03 7.624848815624297727e-01
4.393479999999999563e+03 7.299669049811172705e-01
4.395859999999999673e+03 6.928733750797738677e-01
4.398239999999999782e+03 7.462813204082360263e-01
4.400619999999999891e+03 7.642376795484017160e-01
4.403000000000000000e+03 8.805246825965629132e-01
4.405380000000000109e+03 8.408251596509627168e-01
4.407760000000000218e+03 6.554263551485981498e-01
4.410140000000000327e+03 6.769364682460513594e-01
4.412520000000000437e+03 7.843689866585145110e-01
4.414899999999999636e+03 8.631937073696729357e-01
4.417279999999999745e+03 7.760479012965884049e-01
4.419659999999999854e+03 7.100257878686606627e-01
4.422039999999999964e+03 8.403525038574402029e-01
4.424420000000000073e+03 7.007076790454078719e-01
4.426800000000000182e+03 6.040864229687392672e-01
4.429180000000000291e+03 6.704670067989015880e-01
4.431560000000000400e+03 6.471342587272714830e-01
4.433939999999999600e+03 6.573349302433039165e-01
4.436319999999999709e+03 6.318719744989272913e-01
4.438699999999999818e+03 6.489603727429672508e-01
4.441079999999999927e+03 6.757679432102423611e-01
4.443460000000000036e+03 7.215176478403061422e-01
4.445840000000000146e+03 7.385877880926134953e-01
4.448220000000000255e+03 7.826353330549337128e-01
4.450600000000000364e+03 7.169159349668550174e-01
4.452979999999999563e+03 7.149480835820452018e-01
4.455359999999999673e+03 7.812741232878389619e-01
4.457739999999999782e+03 7.507009121854608669e-01
4.460119999999999891e+03 8.508931916415137797e-01
4.462500000000000000e+03 7.586788500700387683e-01
4.464880000000000109e+03 8.007440094155340304e-01
4.467260000000000218e+03 7.476158986710312870e-01
4.469640000000000327e+03 7.462978680273795185e-01
4.472020000000000437e+03 8.161499041810701405e-01
4.474399999999999636e+03 7.857323685261514701e-01
4.476779999999999745e+03 7.836463377815490183e-01
4.479159999999999854e+03 8.335219098624215839e-01
4.481539999999999964e+03 7.477585096911343321e-01
4.483920000000000073e+03 7.121767501624550745e-01
4.486300000000000182e+03 6.741489295166704920e-01
4.488680000000000291e+03 7.582906900026464836e-01
4.491060000000000400e+03 8.496492540475967248e-01
4.493439999999999600e+03 6.964006100710026237e-01
4.495819999999999709e+03 6.965966955482237877e-01
4.498199999999999818e+03 7.345389990726419738e-01
4.500579999999999927e+03 7.126991109205942365e-01
4.502960000000000036e+03 7.658691537556452378e-01
4.505340000000000146e+03 8.667561177754704582e-01
4.507720000000000255e+03 8.453623802230028073e-01
4.510100000000000364e+03 7.490658704758790254e-01
4.512479999999999563e+03 8.879218976213149039e-01
4.514859999999999673e+03 9.033117009426534505e-01
4.517239999999999782e+03 7.787206034204655625e-01
4.519619999999999891e+03 8.280300970374575575e-01
4.522000000000000000e+03 9.138477031955908325e-01
4.524380000000000109e+03 7.381377993632013412e-01
4.526760000000000218e+03 8.290782012169776172e-01
4.529140000000000327e+03 8.750939509132431571e-01
4.531520000000000437e+03 8.939659295897806057e-01
4.533899999999999636e+03 9.711478790699772379e-01
4.536279999999999745e+03 7.855163848369053348e-01
4.538659999999999854e+03 7.424051135358724629e-01
4.541039999999999964e+03 7.426432712764491351e-01
4.543420000000000073e+03 7.117898357560836775e-01
4.545800000000000182e+03 6.377137900931538761e-01
4.548180000000000291e+03 7.558086920277032883e-01
4.550560000000000400e+03 9.358303214672907266e-01
4.552939999999999600e+03 8.828981549847532140e-01
4.555319999999999709e+03 8.526880827833336340e-01
4.557699999999999818e+03 6.328248712945694354e-01
4.560079999999999927e+03 6.559339556792094239e-01
4.562460000000000036e+03 7.845112429025133949e-01
4.564840000000000146e+03 6.516875766613819954e-01
4.567220000000000255e+03 7.556824016208223416e-01
4.569600000000000364e+03 7.805301409281433234e-01
4.571979999999999563e+03 7.381306764984784108e-01
4.574359999999999673e+03 7.000143304538417599e-01
4.576739999999999782e+03 7.465447235852377128e-01
4.579119999999999891e+03 6.739692913556976084e-01
4.581500000000000000e+03 8.142884959690681601e-01
4.583880000000000109e+03 6.677761844871680230e-01
4.586260000000000218e+03 9.982013397258565623e-01
4.588640000000000327e+03 8.232800124512037465e-01
4.591020000000000437e+03 6.571526881767786321e-01
4.593399999999999636e+03 4.926248676265127524e-01
4.595779999999999745e+03 8.740083167591740088e-01
4.598159999999999854e+03 7.922020699254082032e-01
4.600539999999999964e+03 8.099119829804275472e-01
4.602920000000000073e+03 8.495858530694211375e-01
4.605300000000000182e+03 6.657566280808606685e-01
4.607680000000000291e+03 7.387582274188874143e-01
4.610060000000000400e+03 8.515784884941672850e-01
4.612439999999999600e+03 8.456100635569318014e-01
4.614819999999999709e+03 8.960459521902436331e-01
4.617199999999999818e+03 9.752322666655625083e-01
4.619579999999999927e+03 8.331435517815500846e-01
4.621960000000000036e+03 6.401425472519798321e-01
4.624340000000000146e+03 9.556348310550885072e-01
4.626720000000000255e+03 1.081033623221367090e+00
4.629100000000000364e+03 8.521588049172869050e-01
4.631479999999999563e+03 9.137146135564707672e-01
4.633859999999999673e+03 9.585475566505361478e-01
4.636239999999999782e+03 9.102205332642719915e-01
4.638619999999999891e+03 9.090066369514568922e-01
4.641000000000000000e+03 6.336677507824728384e-01
4.643380000000000109e+03 8.542723370335861821e-01
4.645760000000000218e+03 8.008440507578183931e-01
4.648140000000000327e+03 8.625661656520630105e-01
4.650520000000000437e+03 9.630443204520688916e-01
4.652899999999999636e+03 7.389306263392829699e-01
4.655279999999999745e+03 8.376577611531627054e-01
4.657659999999999854e+03 7.181867105146196861e-01
4.660039999999999964e+03 8.955390531307527713e-01
4.662420000000000073e+03 6.695917771151975728e-01
4.664800000000000182e+03 5.479248762265686024e-01
4.667180000000000291e+03 8.013958360801164416e-01
4.669560000000000400e+03 7.698652914927028856e-01
4.671939999999999600e+03 7.144765818354267273e-01
4.674319999999999709e+03 6.747373415867969904e-01
4.676699999999999818e+03 8.778615622643567429e-01
4.679079999999999927e+03 7.123304435048135597e-01
4.681460000000000036e+03 8.371604459696376788e-01
4.683840000000000146e+03 7.091213281510501121e-01
4.686220000000000255e+03 7.264677811094878424e-01
4.688600000000000364e+03 7.243042368276563225e-01
4.690979999999999563e+03 7.768478855901238544e-01
4.693359999999999673e+03 8.076158783354298043e-01
4.695739999999999782e+03 8.641710784575999948e-01
4.698119999999999891e+03 7.819413604398203210e-01
4.700500000000000000e+03 7.233100293803694791e-01
4.702880000000000109e+03 6.779025558782043603e-01
4.705260000000000218e+03 6.638477380351046619e-01
4.707640000000000327e+03 7.530971665359337264e-01
4.710020000000000437e+03 8.590149617126789927e-01
4.712399999999999636e+03 8.976948026593964958e-01
4.714779999999999745e+03 8.243629830764865885e-01
4.717159999999999854e+03 8.902549814800991834e-01
4.719539999999999964e+03 8.979671889266600537e-01
4.721920000000000073e+03 7.565415882274761916e-01
4.724300000000000182e+03 7.137877135348714708e-01
4.726680000000000291e+03 7.577444697255492079e-01
4.729060000000000400e+03 8.012147370586423234e-01
4.731439999999999600e+03 8.228835359046731135e-01
4.733819999999999709e+03 7.877536762767856082e-01
4.736199999999999818e+03 8.640691127359636514e-01
4.738579999999999927e+03 9.388042576993388399e-01
4.740960000000000036e+03 9.457149949813256073e-01
4.743340000000000146e+03 9.472359607089101408e-01
4.745720000000000255e+03 1.030798490353492136e+00
4.748100000000000364e+03 9.668096409879379793e-01
4.750479999999999563e+03 9.543742208885643841e-01
4.752859999999999673e+03 8.368735857764688646e-01
4.755239999999999782e+03 8.473240318137811311e-01
4.757619999999999891e+03 8.305002615852514758e-01
4.760000000000000000e+03 8.279034073364405222e-01
4.762380000000000109e+03 7.918496730858416432e-01
4.764760000000000218e+03 8.246629126790127051e-01
4.767140000000000327e+03 8.779387113295140654e-01
4.769520000000000437e+03 1.000686563138519114e+00
4.771899999999999636e+03 9.501495880514455594e-01
4.774279999999999745e+03 8.440651744810715451e-01
4.776659999999999854e+03 8.399554614339140857e-01
4.779039999999999964e+03 7.581367459422791999e-01
4.781420000000000073e+03 8.463456349336407891e-01
4.783800000000000182e+03 8.669913359338422554e-01
4.786180000000000291e+03 8.543841167368340095e-01
4.788560000000000400e+03 8.904749842226240553e-01
4.790939999999999600e+03 1.083724500374132482e+00
4.793319999999999709e+03 1.043360786442992127e+00
4.795699999999999818e+03 1.004945372326818243e+00
4.798079999999999927e+03 9.587620696480982918e-01
4.800460000000000036e+03 9.231657077824462210e-01
4.802840000000000146e+03 9.511453631117717800e-01
4.805220000000000255e+03 9.119531071677470235e-01
4.807600000000000364e+03 8.324840915691104071e-01
4.809979999999999563e+03 8.733775831012263735e-01
4.812359999999999673e+03 1.001835745420697865e+00
4.814739999999999782e+03 8.984874225118412161e-01
4.817119999999999891e+03 8.622175178587564437e-01
4.819500000000000000e+03 7.857707164439414749e-01
4.821880000000000109e+03 7.602726607469157960e-01
4.824260000000000218e+03 7.935095885657111880e-01
4.826640000000000327e+03 8.666299012097194998e-01
4.829020000000000437e+03 8.536188748388354730e-01
4.831399999999999636e+03 8.420115045696124900e-01
4.833779999999999745e+03 8.739458086939071446e-01
4.836159999999999854e+03 8.630034213388978470e-01
4.838539999999999964e+03 9.082154883337848483e-01
4.840920000000000073e+03 9.237220466631098637e-01
4.843300000000000182e+03 8.309534677916928791e-01
4.845680000000000291e+03 8.956563593358879416e-01
4.848060000000000400e+03 1.046222821290295979e+00
4.850439999999999600e+03 9.777024669118251632e-01
4.852819999999999709e+03 9.580737818106077608e-01
4.855199999999999818e+03 6.580484577181867634e-01
4.857579999999999927e+03 5.210850115728420384e-01
4.859960000000000036e+03 6.984425505339075801e-01
4.862340000000000146e+03 8.934383106959777887e-01
4.864720000000000255e+03 9.831667367218714926e-01
4.867100000000000364e+03 9.858771515345303715e-01
4.869479999999999563e+03 1.161877743509676986e+00
4.871859999999999673e+03 9.669139217151646593e-01
4.874239999999999782e+03 8.099053319397695461e-01
4.876619999999999891e+03 1.019199987301528276e+00
4.879000000000000000e+03 9.310704088948751345e-01
4.881380000000000109e+03 9.317095653284892531e-01
4.883760000000000218e+03 1.122439993790494972e+00
4.886140000000000327e+03 9.488121851461970291e-01
4.888520000000000437e+03 6.273581857812409179e-01
4.890899999999999636e+03 9.295598037780560263e-01
4.893279999999999745e+03 1.017153672552176813e+00
4.895659999999999854e+03 9.000663483645194862e-01
4.898039999999999964e+03 9.226592960039421421e-01
4.900420000000000073e+03 7.915956497073796116e-01
4.902800000000000182e+03 8.259651196189204958e-01
4.905180000000000291e+03 9.288425255494737742e-01
4.907560000000000400e+03 8.776951220031234957e-01
4.909939999999999600e+03 8.112370691445121018e-01
4.912319999999999709e+03 9.421444170211564773e-01
4.914699999999999818e+03 1.063947538906940604e+00
4.917079999999999927e+03 1.026728926294136146e+00
4.919460000000000036e+03 8.710115312515673835e-01
4.921840000000000146e+03 7.402064232712876057e-01
4.924220000000000255e+03 7.399845220477497820e-01
4.926600000000000364e+03 1.062410805281533754e+00
4.928979999999999563e+03 9.838348015120417234e-01
4.931359999999999673e+03 8.233936750617355527e-01
4.933739999999999782e+03 8.992620264819073395e-01
4.936119999999999891e+03 8.021682003829135876e-01
4.938500000000000000e+03 9.181794931152522654e-01
4.940880000000000109e+03 8.860576008575513640e-01
4.943260000000000218e+03 8.585114214747630035e-01
4.945640000000000327e+03 6.508038129147494244e-01
4.948020000000000437e+03 7.992325991644422256e-01
4.950399999999999636e+03 8.476239873098835309e-01
4.952779999999999745e+03 8.365836415834104756e-01
4.955159999999999854e+03 6.691173953555946685e-01
4.957539999999999964e+03 8.040896468093763350e-01
4.959920000000000073e+03 8.168553562538918289e-01
4.962300000000000182e+03 8.446278502711943581e-01
4.964680000000000291e+03 6.159391331912229539e-01
4.967060000000000400e+03 5.843403876478602266e-01
4.969439999999999600e+03 7.007420328658140463e-01
4.971819999999999709e+03 1.096229273101978263e+00
4.974199999999999818e+03 9.077767979404959275e-01
4.976579999999999927e+03 7.021886697449861714e-01
4.978960000000000036e+03 7.243692128410237352e-01
4.981340000000000146e+03 8.514939209864836878e-01
4.983720000000000255e+03 8.820844244585974714e-01
4.986100000000000364e+03 1.056255079266292141e+00
4.988479999999999563e+03 1.072210370820941172e+00
4.990859999999999673e+03 9.067671570751948407e-01
4.993239999999999782e+03 7.168305751754735500e-01
4.995619999999999891e+03 9.398313933079626148e-01
4.998000000000000000e+03 1.032205022196082123e+00
5.000380000000000109e+03 9.229961282897999331e-01
5.002760000000000218e+03 1.036148616680835133e+00
5.005140000000000327e+03 9.150575009566102036e-01
5.007520000000000437e+03 1.070044916772015853e+00
5.009899999999999636e+03 1.161172632862173426e+00
5.012279999999999745e+03 1.069881128534358794e+00
5.014659999999999854e+03 7.930383563230344324e-01
5.017039999999999964e+03 8.948715009876044846e-01
5.019420000000000073e+03 9.724700167012932939e-01
5.021800000000000182e+03 1.204136643037512666e+00
5.024180000000000291e+03 1.129087836638273723e+00
5.026560000000000400e+03 9.999494109401284581e-01
5.028939999999999600e+03 9.622416081804767707e-01
5.031319999999999709e+03 1.093000744158024506e+00
5.033699999999999818e+03 1.194249513887328806e+00
5.036079999999999927e+03 8.930431633520992118e-01
5.038460000000000036e+03 9.950219594883470409e-01
5.040840000000000146e+03 1.111178773930517227e+00
5.043220000000000255e+03 9.308631735497093773e-01
5.045600000000000364e+03 1.101608547829238782e+00
5.047979999999999563e+03 1.147072471341494371e+00
5.050359999999999673e+03 1.179042636121906629e+00
5.052739999999999782e+03 9.716219381183607284e-01
5.055119999999999891e+03 1.148717471668913692e+00
5.057500000000000000e+03 1.264633875162630483e+00
5.059880000000000109e+03 1.084405699990405481e+00
5.062260000000000218e+03 1.108907802911805573e+00
5.064640000000000327e+03 1.108295759986106743e+00
5.067020000000000437e+03 1.162877055689517602e+00
5.069399999999999636e+03 1.120663062058294912e+00
5.071779999999999745e+03 8.929968449871350522e-01
5.074159999999999854e+03 8.615182027726289160e-01
5.076539999999999964e+03 9.826571862321130668e-01
5.078920000000000073e+03 9.624292200007028564e-01
5.081300000000000182e+03 8.278614170677747186e-01
5.083680000000000291e+03 7.872782882171790453e-01
5.086060000000000400e+03 8.901508383764084043e-01
5.088439999999999600e+03 9.909343510383480380e-01
5.090819999999999709e+03 1.072828479790684186e+00
5.093199999999999818e+03 1.027489806957475826e+00
5.095579999999999927e+03 1.109701359300568901e+00
5.097960000000000036e+03 1.123156144427532643e+00
5.098199999999999818e+03 1.228290960736180271e+00
5.100340000000000146e+03 8.887867734409709009e-01
5.101130000000000109e+03 1.049024758750360498e+00
5.102720000000000255e+03 1.183829000921571284e+00
5.104060000000000400e+03 1.193926890149856979e+00
5.105100000000000364e+03 1.330932090379850719e+00
5.106989999999999782e+03 8.758987252286144498e-01
5.107479999999999563e+03 1.064941899586807184e+00
5.109859999999999673e+03 7.894568540595077177e-01
5.109920000000000073e+03 6.977223860847248105e-01
5.112239999999999782e+03 6.684152709955767380e-01
5.112850000000000364e+03 7.574370831117265279e-01
5.114619999999999891e+03 7.441670071897369398e-01
5.115779999999999745e+03 1.022458340138449273e+00
5.117000000000000000e+03 1.102724060510124060e+00
5.118710000000000036e+03 7.678989529065298747e-01
5.119380000000000109e+03 1.088045598922734447e+00
5.121640000000000327e+03 2.150297869613085888e-01
5.121760000000000218e+03 8.611396646080434758e-01
5.124140000000000327e+03 9.212513962655236588e-01
5.124569999999999709e+03 3.596109850193056623e-01
5.126520000000000437e+03 9.106120424442361028e-01
5.127500000000000000e+03 1.140318657540170255e+00
5.128899999999999636e+03 1.093456403860475934e+00
5.130430000000000291e+03 9.988847574260519835e-01
5.131279999999999745e+03 1.254305354766074521e+00
5.133359999999999673e+03 7.823774889650044750e-01
5.133659999999999854e+03 9.569160075788120112e-01
5.136039999999999964e+03 8.149889889791906983e-01
5.136289999999999964e+03 1.262200979397627654e+00
5.138420000000000073e+03 1.107870248930777679e+00
5.139220000000000255e+03 1.019605085064399175e+00
5.140800000000000182e+03 1.151714981522044656e+00
5.142149999999999636e+03 1.236480762814703649e+00
5.143180000000000291e+03 1.066086469993900554e+00
5.145079999999999927e+03 1.331284764723754677e+00
5.145560000000000400e+03 9.485570042330169205e-01
5.147939999999999600e+03 9.369985968752676531e-01
5.148010000000000218e+03 1.079951819538277347e+00
5.150319999999999709e+03 7.132345651834937073e-01
5.150939999999999600e+03 7.979991224074456380e-01
5.153869999999999891e+03 9.269907583080448932e-01
5.156800000000000182e+03 7.156893357004716627e-01
5.159729999999999563e+03 5.411705663022191581e-01
5.162659999999999854e+03 7.910612170488944273e-01
5.165590000000000146e+03 1.243378132842238859e+00
5.168520000000000437e+03 8.937280031623592302e-01
5.171449999999999818e+03 6.116714071267532749e-01
5.174380000000000109e+03 8.367069751242643960e-01
5.177310000000000400e+03 9.946270874121786454e-01
5.180239999999999782e+03 1.050890433591807449e+00
5.183170000000000073e+03 1.047455897536327063e+00
5.186100000000000364e+03 1.187331209265602316e+00
5.189029999999999745e+03 1.159141464023246026e+00
5.191960000000000036e+03 1.063534684838688182e+00
5.194890000000000327e+03 9.116663360828729523e-01
5.197819999999999709e+03 1.232152007463541921e+00
5.200750000000000000e+03 9.373379881200409880e-01
5.203680000000000291e+03 8.244980249971253228e-01
5.206609999999999673e+03 1.090199349646177263e+00
5.209539999999999964e+03 1.057013544672017469e+00
5.212470000000000255e+03 7.400632550159762513e-01
5.215399999999999636e+03 7.990802623701260821e-01
5.218329999999999927e+03 1.035372148877872878e+00
5.221260000000000218e+03 1.038542847700795857e+00
5.224189999999999600e+03 1.008072792336721646e+00
5.227119999999999891e+03 1.076989217729831472e+00
5.230050000000000182e+03 1.156135714228984090e+00
5.232979999999999563e+03 1.103953192732143540e+00
5.235909999999999854e+03 8.574433877691844952e-01
5.238840000000000146e+03 8.038696975514655341e-01
5.241770000000000437e+03 8.425084663696029708e-01
5.244699999999999818e+03 9.883918689290387416e-01
5.247630000000000109e+03 1.238586649281191887e+00
5.250560000000000400e+03 1.009333543020219270e+00
5.253489999999999782e+03 1.165587144280554099e+00
5.256420000000000073e+03 1.149361246193290276e+00
5.259350000000000364e+03 1.030317359333686733e+00
5.262279999999999745e+03 9.537221440524493721e-01
5.265210000000000036e+03 8.917724922727954251e-01
5.268140000000000327e+03 1.134309339573254638e+00
5.271069999999999709e+03 9.738791356016397449e-01
5.274000000000000000e+03 8.353773914078066465e-01
5.276930000000000291e+03 9.591247401392581917e-01
5.279859999999999673e+03 1.235286795988391528e+00
5.282789999999999964e+03 1.237533522599702840e+00
5.285720000000000255e+03 1.042864585178989500e+00
5.288649999999999636e+03 9.831120640951899192e-01
5.291579999999999927e+03 1.171227112320759378e+00
5.294510000000000218e+03 1.139034719466710310e+00
5.297439999999999600e+03 9.367527908610876475e-01
5.300369999999999891e+03 8.684256919521560203e-01
5.303300000000000182e+03 1.009786657628772621e+00
5.306229999999999563e+03 1.249523491989309010e+00
5.309159999999999854e+03 1.168699960776529823e+00
5.312090000000000146e+03 8.592325082938120362e-01
5.315020000000000437e+03 8.914964347887018858e-01
5.317949999999999818e+03 9.678242240310314104e-01
5.320880000000000109e+03 1.070242986540175911e+00
5.323810000000000400e+03 1.028904084463179602e+00
5.326739999999999782e+03 1.059519830214222136e+00
5.329670000000000073e+03 1.195364192021369121e+00
5.332600000000000364e+03 1.103296661928958367e+00
5.335529999999999745e+03 1.115663745170076160e+00
5.338460000000000036e+03 1.111483996863508406e+00
5.341390000000000327e+03 1.111052751867792843e+00
5.344319999999999709e+03 9.949293822544447163e-01
5.347250000000000000e+03 1.065846700814844006e+00
5.350180000000000291e+03 1.104682378095763529e+00
5.353109999999999673e+03 1.140369007499517862e+00
5.356039999999999964e+03 1.153860704449187091e+00
5.358970000000000255e+03 1.097709630568821648e+00
5.361899999999999636e+03 1.035562459731079299e+00
5.364829999999999927e+03 1.059999577786546077e+00
5.367760000000000218e+03 9.847033324357316042e-01
5.370689999999999600e+03 9.610839087985465490e-01
5.373619999999999891e+03 1.174014045317321564e+00
5.376550000000000182e+03 8.649141466285215074e-01
5.379479999999999563e+03 6.816816256172267829e-01
5.382409999999999854e+03 9.999234750873454702e-01
5.385340000000000146e+03 1.164663936267810618e+00
5.388270000000000437e+03 1.082219569727613795e+00
5.391199999999999818e+03 9.983417247028111285e-01
5.394130000000000109e+03 1.014521120949592792e+00
5.397060000000000400e+03 1.131173606978071788e+00
5.399989999999999782e+03 1.234062167407053545e+00
5.402920000000000073e+03 1.138294156509594313e+00
5.405850000000000364e+03 1.101063467313930566e+00
5.408779999999999745e+03 1.149933120383954233e+00
5.411710000000000036e+03 1.147695811075297945e+00
5.414640000000000327e+03 9.507298506367934943e-01
5.417569999999999709e+03 9.881774337460350610e-01
5.420500000000000000e+03 1.027597622497709029e+00
5.423430000000000291e+03 1.052133222887060793e+00
5.426359999999999673e+03 1.183153840036452964e+00
5.429289999999999964e+03 1.098316163663212830e+00
5.432220000000000255e+03 1.058793006569962225e+00
5.435149999999999636e+03 1.100405269318404100e+00
5.438079999999999927e+03 1.188774971502492228e+00
5.441010000000000218e+03 1.198436728561003140e+00
5.443939999999999600e+03 1.173084722385125733e+00
5.446869999999999891e+03 1.149602830387745245e+00
5.449800000000000182e+03 1.120738594312602920e+00
5.452729999999999563e+03 1.048758458151134665e+00
5.455659999999999854e+03 1.084897998227201343e+00
5.458590000000000146e+03 1.059381690755272887e+00
5.461520000000000437e+03 1.180651911974890167e+00
5.464449999999999818e+03 9.466184272144407830e-01
5.467380000000000109e+03 7.711628486932375903e-01
5.470310000000000400e+03 1.018551598114298073e+00
5.473239999999999782e+03 1.073799936712984904e+00
5.476170000000000073e+03 9.217338121154624586e-01
5.479100000000000364e+03 1.015834640940787237e+00
5.482029999999999745e+03 1.011782710199051527e+00
5.484960000000000036e+03 9.847957168609885459e-01
5.487890000000000327e+03 9.623648961009273473e-01
5.490819999999999709e+03 1.005334442028299247e+00
5.493750000000000000e+03 1.151183684256212647e+00
5.496680000000000291e+03 1.086738062143416395e+00
5.499609999999999673e+03 1.000000000000000000e+00
5.502539999999999964e+03 9.534236561019765466e-01
5.505470000000000255e+03 1.028270541561872697e+00
5.508399999999999636e+03 1.044021747806993750e+00
5.511329999999999927e+03 1.070546978938409888e+00
5.514260000000000218e+03 1.100260615644343742e+00
5.517189999999999600e+03 1.124387321433785614e+00
5.520119999999999891e+03 1.107593149956549894e+00
5.523050000000000182e+03 1.072959513475584714e+00
5.525979999999999563e+03 1.044089909988601628e+00
5.528909999999999854e+03 9.993857962848745613e-01
5.531840000000000146e+03 1.082145184545471484e+00
5.534770000000000437e+03 1.179669451489029575e+00
5.537699999999999818e+03 1.080565972854953705e+00
5.540630000000000109e+03 9.518929857832589825e-01
5.543560000000000400e+03 1.053689334610741435e+00
5.546489999999999782e+03 1.007284400626499155e+00
5.549420000000000073e+03 9.435559989823949500e-01
5.552350000000000364e+03 9.936163059105856954e-01
5.555279999999999745e+03 1.166392009871378255e+00
5.558210000000000036e+03 1.133186965385285516e+00
5.561140000000000327e+03 1.109284164481259438e+00
5.564069999999999709e+03 1.014860989246756828e+00
5.567000000000000000e+03 1.002675008249573230e+00
5.569930000000000291e+03 1.133467422466389207e+00
5.572859999999999673e+03 1.183127513698264410e+00
5.575789999999999964e+03 1.158284895170620166e+00
5.578720000000000255e+03 1.033219777824340824e+00
5.581649999999999636e+03 1.076675862899916458e+00
5.584579999999999927e+03 1.146045593413506092e+00
5.587510000000000218e+03 1.163607291134872934e+00
5.590439999999999600e+03 1.132620299784637297e+00
5.593369999999999891e+03 1.004042366767171179e+00
5.596300000000000182e+03 9.917010946255871984e-01
5.599229999999999563e+03 1.077883631360661898e+00
5.602159999999999854e+03 1.110231555079031596e+00
5.605090000000000146e+03 1.117076124563180395e+00
5.608020000000000437e+03 1.078568143860431539e+00
5.610949999999999818e+03 1.244071613114605679e+00
5.613880000000000109e+03 1.166626092350342869e+00
5.616810000000000400e+03 1.062814672374609914e+00
5.619739999999999782e+03 1.057430494572116020e+00
5.622670000000000073e+03 1.060640095641729674e+00
5.625600000000000364e+03 1.136079083511563725e+00
5.628529999999999745e+03 1.052779133984227844e+00
5.631460000000000036e+03 1.112144537426622559e+00
5.634390000000000327e+03 1.151717895962452554e+00
5.637319999999999709e+03 1.133544665369330184e+00
5.640250000000000000e+03 1.075727116088357915e+00
5.643180000000000291e+03 1.143928613580199816e+00
5.646109999999999673e+03 1.185610461562601969e+00
5.649039999999999964e+03 1.129592663691550092e+00
5.651970000000000255e+03 1.014077884103234295e+00
5.654899999999999636e+03 1.072288535053489422e+00
5.657829999999999927e+03 1.159830602446477954e+00
5.660760000000000218e+03 1.189770877916382030e+00
5.663689999999999600e+03 1.144880405662956013e+00
5.666619999999999891e+03 1.147048417114903129e+00
5.669550000000000182e+03 1.108773497565642696e+00
5.672479999999999563e+03 1.130695401088973151e+00
5.675409999999999854e+03 1.117065293642726331e+00
5.678340000000000146e+03 1.030078238313828498e+00
5.681270000000000437e+03 1.056047570117085721e+00
5.684199999999999818e+03 1.138003228829445490e+00
5.687130000000000109e+03 1.250701188245181283e+00
5.690060000000000400e+03 1.240046739997904490e+00
5.692989999999999782e+03 1.140263899210848031e+00
5.695920000000000073e+03 1.234016539079819452e+00
5.698850000000000364e+03 1.134110381249186617e+00
5.701779999999999745e+03 1.132783102500396932e+00
5.704710000000000036e+03 1.124784051498501913e+00
5.707640000000000327e+03 1.147667014532656404e+00
5.710569999999999709e+03 1.263365548807618977e+00
5.713500000000000000e+03 1.170461739540296309e+00
5.716430000000000291e+03 1.152690960520354357e+00
5.719359999999999673e+03 1.207895803772152776e+00
5.722289999999999964e+03 1.171356995108994159e+00
5.725220000000000255e+03 1.076598343970186056e+00
5.728149999999999636e+03 1.057196129554190511e+00
5.731079999999999927e+03 1.132874554393092037e+00
5.734010000000000218e+03 1.100951117911689314e+00
5.736939999999999600e+03 1.061265652272727733e+00
5.739869999999999891e+03 1.062147868724592659e+00
5.742800000000000182e+03 1.098440905546570034e+00
5.745729999999999563e+03 1.230760326662654780e+00
5.748659999999999854e+03 1.121022740233434067e+00
5.751590000000000146e+03 1.168951546950567133e+00
5.754520000000000437e+03 1.227536732411925291e+00
5.757449999999999818e+03 1.281128158092364355e+00
5.760380000000000109e+03 1.270145543454758608e+00
5.763310000000000400e+03 1.123306816469842762e+00
5.766239999999999782e+03 1.137456689955316014e+00
5.769170000000000073e+03 1.222604765663879656e+00
5.772100000000000364e+03 1.234148880459312370e+00
5.775029999999999745e+03 1.087072762349071464e+00
5.777960000000000036e+03 1.131399699291325778e+00
5.780890000000000327e+03 1.230719396642606212e+00
5.783819999999999709e+03 1.097259167857706608e+00
5.786750000000000000e+03 1.075080102318967112e+00
5.789680000000000291e+03 1.101365106610890932e+00
5.792609999999999673e+03 1.260863400349861552e+00
5.795539999999999964e+03 1.269234364864158859e+00
5.798470000000000255e+03 1.150184721681509092e+00
5.801399999999999636e+03 1.148534701855885576e+00
5.804329999999999927e+03 1.262946678696642344e+00
5.807260000000000218e+03 1.180122814408494980e+00
5.810189999999999600e+03 1.081361406626098365e+00
5.813119999999999891e+03 1.237464394609063323e+00
5.816050000000000182e+03 1.235404334487452793e+00
5.818979999999999563e+03 1.173907847039847185e+00
5.821909999999999854e+03 1.211939480343857678e+00
5.824840000000000146e+03 1.230426159824988819e+00
5.827770000000000437e+03 1.192169699262503268e+00
5.830699999999999818e+03 1.205943641612513550e+00
5.833630000000000109e+03 1.134836676700065050e+00
5.836560000000000400e+03 1.167982708612798737e+00
5.839489999999999782e+03 1.087689171978824865e+00
5.842420000000000073e+03 1.128314616050873465e+00
5.845350000000000364e+03 1.234558370408428640e+00
5.848279999999999745e+03 1.198588684888717948e+00
5.851210000000000036e+03 1.091405343940601513e+00
5.854140000000000327e+03 1.094178334696771282e+00
5.857069999999999709e+03 1.201117403177032195e+00
5.860000000000000000e+03 1.228788688661618611e+00
5.862930000000000291e+03 1.123840078197468895e+00
5.865859999999999673e+03 1.131824908689720965e+00
5.868789999999999964e+03 1.208642507228931073e+00
5.871720000000000255e+03 1.304096802069882211e+00
5.874649999999999636e+03 1.224313784753762846e+00
5.877579999999999927e+03 1.085137460828941913e+00
5.880510000000000218e+03 1.185738680168618275e+00
5.883439999999999600e+03 1.223994559241329272e+00
5.886369999999999891e+03 1.096376917353513170e+00
5.889300000000000182e+03 1.134756414507885669e+00
5.892229999999999563e+03 1.125419729594179685e+00
5.895159999999999854e+03 1.096409701173986617e+00
5.898090000000000146e+03 1.094613018060272447e+00
5.901020000000000437e+03 1.152175754450524670e+00
5.903949999999999818e+03 1.129508136257997508e+00
5.906880000000000109e+03 1.161756208808084168e+00
5.909810000000000400e+03 1.157210550743429600e+00
5.912739999999999782e+03 1.206832294798100502e+00
5.915670000000000073e+03 1.323771033842833011e+00
5.918600000000000364e+03 1.289450397595591991e+00
5.921529999999999745e+03 1.161036027415267569e+00
5.924460000000000036e+03 1.133852573400599750e+00
5.927390000000000327e+03 1.172203327392432382e+00
5.930319999999999709e+03 1.161754162951225799e+00
5.933250000000000000e+03 1.185268142278853132e+00
5.936180000000000291e+03 1.134695029869977390e+00
5.939109999999999673e+03 1.127175103525700273e+00
5.942039999999999964e+03 1.208701850617281748e+00
5.944970000000000255e+03 1.287091627146215833e+00
5.947899999999999636e+03 1.344595688977815007e+00
5.950829999999999927e+03 1.195304107330258825e+00
5.953760000000000218e+03 1.155040678078733674e+00
5.956689999999999600e+03 1.186488447971964399e+00
5.959619999999999891e+03 1.208455766615272875e+00
5.962550000000000182e+03 1.183227594957257711e+00
5.965479999999999563e+03 1.253568898214172389e+00
5.968409999999999854e+03 1.210540844281543293e+00
5.971340000000000146e+03 1.118667230376954036e+00
5.974270000000000437e+03 1.207148680059038304e+00
5.977199999999999818e+03 1.312901499259631066e+00
5.980130000000000109e+03 1.272777599238512192e+00
5.983060000000000400e+03 1.245032742065017350e+00
5.985989999999999782e+03 1.251160740160170093e+00
5.988920000000000073e+03 1.306422247180568430e+00
5.991850000000000364e+03 1.173861070074231794e+00
5.994779999999999745e+03 1.275902264024094235e+00
5.997710000000000036e+03 1.252555392570463111e+00
6.000640000000000327e+03 1.223132740044509781e+00
6.003569999999999709e+03 1.214672613966504944e+00
6.006500000000000000e+03 1.218213433965537495e+00
6.009430000000000291e+03 1.182403517214751343e+00
6.012359999999999673e+03 1.275551838641614255e+00
6.015289999999999964e+03 1.308249492252248958e+00
6.018220000000000255e+03 1.266468362708057738e+00
6.021149999999999636e+03 1.314327465852803689e+00
6.024079999999999927e+03 1.294940697119609130e+00
6.027010000000000218e+03 1.280128255409109350e+00
6.029939999999999600e+03 1.245512133229200513e+00
6.032869999999999891e+03 1.250070284327922332e+00
6.035800000000000182e+03 1.142446975240807516e+00
6.038729999999999563e+03 1.303834209035403147e+00
6.041659999999999854e+03 1.294088811373840020e+00
6.044590000000000146e+03 1.301047406164582254e+00
6.047520000000000437e+03 1.214434766222866946e+00
6.050449999999999818e+03 1.247721417901364926e+00
6.053380000000000109e+03 1.227964166298172621e+00
6.056310000000000400e+03 1.271703195732810876e+00
6.059239999999999782e+03 1.229085110755306909e+00
6.062170000000000073e+03 1.142621900481696207e+00
6.065100000000000364e+03 1.231734625259740756e+00
6.068029999999999745e+03 1.373670064904995991e+00
6.070960000000000036e+03 1.325130491085290130e+00
6.073890000000000327e+03 1.210713889419858802e+00
6.076819999999999709e+03 1.172465589812450748e+00
6.079750000000000000e+03 1.192992979172455614e+00
6.082680000000000291e+03 1.250963059582381298e+00
6.085609999999999673e+03 1.308485843633315326e+00
6.088539999999999964e+03 1.383982102190271846e+00
6.091470000000000255e+03 1.270356159434297139e+00
6.094399999999999636e+03 1.310732094868106268e+00
6.097329999999999927e+03 1.251962589195428688e+00
6.100260000000000218e+03 1.250152295033981398e+00
6.103189999999999600e+03 1.270288461396326340e+00
6.106119999999999891e+03 1.195984618597388360e+00
6.109050000000000182e+03 1.275940159746797864e+00
6.111979999999999563e+03 1.307932501947721704e+00
6.114909999999999854e+03 1.299456457481982019e+00
6.117840000000000146e+03 1.242610981339598020e+00
6.120770000000000437e+03 1.241307545253826472e+00
6.123699999999999818e+03 1.270120005960931220e+00
6.126630000000000109e+03 1.204205881896380559e+00
6.129560000000000400e+03 1.136515185914577675e+00
6.132489999999999782e+03 1.193806987869447056e+00
6.135420000000000073e+03 1.232633087596623156e+00
6.138350000000000364e+03 1.345006077536932576e+00
6.141279999999999745e+03 1.274788025719490347e+00
6.144210000000000036e+03 1.247419794914732982e+00
6.147140000000000327e+03 1.233802325237647768e+00
6.150069999999999709e+03 1.254699787297030245e+00
6.153000000000000000e+03 1.267744499740368402e+00
6.155930000000000291e+03 1.120850649024517587e+00
6.158859999999999673e+03 1.206563867998084127e+00
6.161789999999999964e+03 1.315966446313890925e+00
6.164720000000000255e+03 1.249871148033653068e+00
6.167649999999999636e+03 1.149105819894936431e+00
6.170579999999999927e+03 1.262346038427404338e+00
6.173510000000000218e+03 1.236599496510043084e+00
6.176439999999999600e+03 1.212874236058138377e+00
6.179369999999999891e+03 1.198381207082503952e+00
6.182300000000000182e+03 1.209395097132618835e+00
6.185229999999999563e+03 1.361621215556861220e+00
6.188159999999999854e+03 1.176646560474729375e+00
6.191090000000000146e+03 1.249356068270554898e+00
6.194020000000000437e+03 1.273711319345955051e+00
6.196949999999999818e+03 1.253717448821856761e+00
6.199880000000000109e+03 1.207039498071347916e+00
6.202810000000000400e+03 1.365023229145913675e+00
6.205739999999999782e+03 1.368186456206537782e+00
6.208670000000000073e+03 1.322822832663135051e+00
6.211600000000000364e+03 1.224434527545873230e+00
6.214529999999999745e+03 1.201529949194500624e+00
6.217460000000000036e+03 1.165847301029592442e+00
6.220390000000000327e+03 1.253696750797135273e+00
6.223319999999999709e+03 1.274904647942279423e+00
6.226250000000000000e+03 1.304473627855089690e+00
6.229180000000000291e+03 1.308181766677183999e+00
6.232109999999999673e+03 1.287122683300636172e+00
6.235039999999999964e+03 1.298857220902378984e+00
6.237970000000000255e+03 1.383649816828935064e+00
6.240899999999999636e+03 1.323752189558261128e+00
6.243829999999999927e+03 1.120854529975517044e+00
6.246760000000000218e+03 1.307643650097116916e+00
6.249689999999999600e+03 1.196404045934595484e+00
6.252619999999999891e+03 1.260574036686981092e+00
6.255550000000000182e+03 1.278272256543358854e+00
6.258479999999999563e+03 1.321780388068071188e+00
6.261409999999999854e+03 1.277265226461353764e+00
6.264340000000000146e+03 1.242879830899169979e+00
6.267270000000000437e+03 1.283373289356241953e+00
6.270199999999999818e+03 1.240647678082934968e+00
6.273130000000000109e+03 1.223545157971069663e+00
6.276060000000000400e+03 1.324603516131206415e+00
6.278989999999999782e+03 1.364773377508668339e+00
6.281920000000000073e+03 1.301133975125930320e+00
6.284850000000000364e+03 1.327429790181406943e+00
6.287779999999999745e+03 1.244308006735629579e+00
6.290710000000000036e+03 1.174933042896673330e+00
6.293640000000000327e+03 1.359199171831325215e+00
6.296569999999999709e+03 1.342267081009824059e+00
6.299500000000000000e+03 1.244117465226994623e+00
6.302430000000000291e+03 1.384272918223691029e+00
6.305359999999999673e+03 1.252516342263398474e+00
6.308289999999999964e+03 1.334997924648953171e+00
6.311220000000000255e+03 1.259492552130800469e+00
6.314149999999999636e+03 1.198557664372649656e+00
6.317079999999999927e+03 1.190781265012436307e+00
6.320010000000000218e+03 1.308231819344883862e+00
6.322939999999999600e+03 1.246443717714575738e+00
6.325869999999999891e+03 1.378583206189823995e+00
6.328800000000000182e+03 1.354938706139720672e+00
6.331729999999999563e+03 1.350971386366567772e+00
6.334659999999999854e+03 1.316891872346553916e+00
6.337590000000000146e+03 1.335424981188046978e+00
6.340520000000000437e+03 1.294630153920568683e+00
6.343449999999999818e+03 1.296723033929644719e+00
6.346380000000000109e+03 1.253882063972112215e+00
6.349310000000000400e+03 1.210655108469543606e+00
6.352239999999999782e+03 1.341896010485346347e+00
6.355170000000000073e+03 1.363911119518377069e+00
6.358100000000000364e+03 1.316752697733645450e+00
6.361029999999999745e+03 1.365846267180394147e+00
6.363960000000000036e+03 1.342123798415540747e+00
6.366890000000000327e+03 1.420145315659433471e+00
6.369819999999999709e+03 1.395839424557772324e+00
6.372750000000000000e+03 1.342398149887954029e+00
6.375680000000000291e+03 1.276451952747546637e+00
6.378609999999999673e+03 1.256100513819703002e+00
6.381539999999999964e+03 1.296041422532454357e+00
6.384470000000000255e+03 1.370206700059059646e+00
6.387399999999999636e+03 1.300793371680452060e+00
6.390329999999999927e+03 1.363645638323042641e+00
6.393260000000000218e+03 1.435152017784409262e+00
6.396189999999999600e+03 1.287223714801851937e+00
6.399119999999999891e+03 1.240437227645289742e+00
6.402050000000000182e+03 1.316573602222922412e+00
6.404979999999999563e+03 1.233841751844487744e+00
6.407909999999999854e+03 1.259354088803033234e+00
6.410840000000000146e+03 1.325883799335108248e+00
6.413770000000000437e+03 1.458167449438578789e+00
6.416699999999999818e+03 1.522610604925576760e+00
6.419630000000000109e+03 1.331145890967675438e+00
6.422560000000000400e+03 1.239042084233260566e+00
6.425489999999999782e+03 1.302694147224126686e+00
6.428420000000000073e+03 1.234381012286922097e+00
6.431350000000000364e+03 1.252629169067227100e+00
6.434279999999999745e+03 1.299736332836920250e+00
6.437210000000000036e+03 1.259601556773126907e+00
6.440140000000000327e+03 1.383967641025706463e+00
6.443069999999999709e+03 1.388929113211319955e+00
6.446000000000000000e+03 1.326429943724905192e+00
6.448930000000000291e+03 1.247735654182334120e+00
6.451859999999999673e+03 1.329005612511207080e+00
6.454789999999999964e+03 1.388833876639397058e+00
6.457720000000000255e+03 1.323040420397154859e+00
6.460649999999999636e+03 1.454153297010082779e+00
6.463579999999999927e+03 1.299290854351581759e+00
6.466510000000000218e+03 1.257510956488828935e+00
6.469439999999999600e+03 1.310573115474328310e+00
6.472369999999999891e+03 1.420152508021565785e+00
6.475300000000000182e+03 1.337993195039991701e+00
6.478229999999999563e+03 1.392412806684808269e+00
6.481159999999999854e+03 1.328142107005184425e+00
6.484090000000000146e+03 1.404882620612966315e+00
6.487020000000000437e+03 1.361012490241076289e+00
6.489949999999999818e+03 1.264768262108246777e+00
6.492880000000000109e+03 1.238546950185353657e+00
6.495810000000000400e+03 1.242365459845923503e+00
6.498739999999999782e+03 1.371885514455440269e+00
6.501670000000000073e+03 1.428520970805039036e+00
6.504600000000000364e+03 1.315642889164593043e+00
6.507529999999999745e+03 1.274696652158460619e+00
6.510460000000000036e+03 1.381312816820131850e+00
6.513390000000000327e+03 1.388781884982888570e+00
6.516319999999999709e+03 1.318725833724740060e+00
6.519250000000000000e+03 1.267971798924026006e+00
6.522180000000000291e+03 1.262618931132333477e+00
6.525109999999999673e+03 1.272320735844606032e+00
6.528039999999999964e+03 1.212449110577758171e+00
6.530970000000000255e+03 1.370347418023766028e+00
6.533899999999999636e+03 1.361161555527101941e+00
6.536829999999999927e+03 1.208641201375720620e+00
6.539760000000000218e+03 1.264674475156462918e+00
6.542689999999999600e+03 1.341234757414898171e+00
6.545619999999999891e+03 1.402809188540743213e+00
6.548550000000000182e+03 1.314738830114634549e+00
6.551479999999999563e+03 1.302675837730408404e+00
6.554409999999999854e+03 1.269663573229462550e+00
6.557340000000000146e+03 1.134137615124296783e+00
6.560270000000000437e+03 1.122776235396230282e+00
6.563199999999999818e+03 1.229743132964927543e+00
6.566130000000000109e+03 1.341033787487510676e+00
6.569060000000000400e+03 1.433145467077546753e+00
6.571989999999999782e+03 1.405259986038291942e+00
6.574920000000000073e+03 1.441377153601195005e+00
6.577850000000000364e+03 1.492523351614387650e+00
6.580779999999999745e+03 1.451802942857526535e+00
6.583710000000000036e+03 1.171623297199035241e+00
6.586640000000000327e+03 1.242766664036684121e+00
6.589569999999999709e+03 1.345867089544266149e+00
6.592500000000000000e+03 1.252207991029912870e+00
6.595430000000000291e+03 1.315682754483543659e+00
6.598359999999999673e+03 1.424773693705976063e+00
6.601289999999999964e+03 1.337992485291377376e+00
6.604220000000000255e+03 1.372150758265355597e+00
6.607149999999999636e+03 1.292042215483477419e+00
6.610079999999999927e+03 1.337180741676001539e+00
6.613010000000000218e+03 1.313132675232284940e+00
6.615939999999999600e+03 1.317159072106434570e+00
6.618869999999999891e+03 1.360627064197701186e+00
6.621800000000000182e+03 1.400418510033580421e+00
6.624729999999999563e+03 1.309251018959092461e+00
6.627659999999999854e+03 1.416639709401778635e+00
6.630590000000000146e+03 1.282468485013193327e+00
6.633520000000000437e+03 1.234554264177673444e+00
6.636449999999999818e+03 1.272681912296113271e+00
6.639380000000000109e+03 1.307441859234951043e+00
6.642310000000000400e+03 1.387934140795287208e+00
6.645239999999999782e+03 1.428589163219767144e+00
6.648170000000000073e+03 1.321398133685483423e+00
6.651100000000000364e+03 1.295326673467540601e+00
6.654029999999999745e+03 1.325711305221223935e+00
6.656960000000000036e+03 1.392988524296079333e+00
6.659890000000000327e+03 1.355290851520011275e+00
6.662819999999999709e+03 1.452440700803711460e+00
6.665750000000000000e+03 1.379306803271240112e+00
6.668680000000000291e+03 1.318700299135723730e+00
6.671609999999999673e+03 1.297426414595715949e+00
6.674539999999999964e+03 1.414054936916316230e+00
6.677470000000000255e+03 1.393295970826190944e+00
6.680399999999999636e+03 1.429545471243421462e+00
6.683329999999999927e+03 1.352311298422515407e+00
6.686260000000000218e+03 1.313746510008910962e+00
6.689189999999999600e+03 1.231152660240350638e+00
6.692119999999999891e+03 1.329124675232739028e+00
6.695050000000000182e+03 1.489933086155280861e+00
6.697979999999999563e+03 1.407112734358034745e+00
6.700909999999999854e+03 1.397132877553744157e+00
6.703840000000000146e+03 1.394271195448192779e+00
6.706770000000000437e+03 1.491466748722039215e+00
6.709699999999999818e+03 1.435466859755186508e+00
6.712630000000000109e+03 1.452391903951229191e+00
6.715560000000000400e+03 1.506748538248013913e+00
6.718489999999999782e+03 1.344908444597974206e+00
6.721420000000000073e+03 1.416623353570245269e+00
6.724350000000000364e+03 1.448163350056901777e+00
6.727279999999999745e+03 1.427426113849124656e+00
6.730210000000000036e+03 1.383515817162343176e+00
6.733140000000000327e+03 1.259437096841638626e+00
6.736069999999999709e+03 1.348695012801399473e+00
6.739000000000000000e+03 1.381562303037681350e+00
6.741930000000000291e+03 1.372846852726557820e+00
6.744859999999999673e+03 1.386719378116811896e+00
6.747789999999999964e+03 1.400263926672661752e+00
6.750720000000000255e+03 1.358887277692627515e+00
6.753649999999999636e+03 1.395064259796468642e+00
6.756579999999999927e+03 1.357720216440039485e+00
6.759510000000000218e+03 1.342282798174613268e+00
6.762439999999999600e+03 1.290816940944401914e+00
6.765369999999999891e+03 1.371534897106296169e+00
6.768300000000000182e+03 1.452494904108404095e+00
6.771229999999999563e+03 1.467674107236943470e+00
6.774159999999999854e+03 1.362283024841022261e+00
6.777090000000000146e+03 1.442949333205759688e+00
6.780020000000000437e+03 1.339504894746068153e+00
6.782949999999999818e+03 1.364751376636636815e+00
6.785880000000000109e+03 1.417237918711356848e+00
6.788810000000000400e+03 1.399523731791904702e+00
6.791739999999999782e+03 1.403644626482336344e+00
6.794670000000000073e+03 1.405631286854054141e+00
6.797600000000000364e+03 1.451726311669440550e+00
6.800529999999999745e+03 1.484451436684422365e+00
6.803460000000000036e+03 1.433503079032732330e+00
6.806390000000000327e+03 1.402012577432095064e+00
6.809319999999999709e+03 1.398509710036090592e+00
6.812250000000000000e+03 1.370631000123465837e+00
6.815180000000000291e+03 1.368571052699577129e+00
6.818109999999999673e+03 1.318015585430417858e+00
6.821039999999999964e+03 1.308410610625956316e+00
6.823970000000000255e+03 1.386048493745456911e+00
6.826899999999999636e+03 1.318098652864173159e+00
6.829829999999999927e+03 1.392268226106132767e+00
6.832760000000000218e+03 1.408439046141224393e+00
6.835689999999999600e+03 1.315537920888727230e+00
6.838619999999999891e+03 1.342072484762923512e+00
6.841550000000000182e+03 1.436138131629697279e+00
6.844479999999999563e+03 1.459071968243766060e+00
6.847409999999999854e+03 1.346872537949888038e+00
6.850340000000000146e+03 1.357940150386824252e+00
6.853270000000000437e+03 1.307250119661936605e+00
6.856199999999999818e+03 1.437470923794456512e+00
6.859130000000000109e+03 1.429880078921777820e+00
6.862060000000000400e+03 1.481373202806945066e+00
6.864989999999999782e+03 1.390880683768487502e+00
6.867920000000000073e+03 1.329338500596232597e+00
6.870850000000000364e+03 1.414769712810331592e+00
6.873779999999999745e+03 1.342867493476192386e+00
6.876710000000000036e+03 1.271260043306849274e+00
6.879640000000000327e+03 1.478404156843466932e+00
6.882569999999999709e+03 1.510882176154780376e+00
6.885500000000000000e+03 1.452590451578749997e+00
6.888430000000000291e+03 1.457614543437302235e+00
6.891359999999999673e+03 1.471744139601709245e+00
6.894289999999999964e+03 1.396743367911027489e+00
6.897220000000000255e+03 1.349123917367020642e+00
6.900149999999999636e+03 1.323830746450034290e+00
6.903079999999999927e+03 1.547120577096765093e+00
6.906010000000000218e+03 1.551552569536752690e+00
6.908939999999999600e+03 1.377616768026642902e+00
6.911869999999999891e+03 1.482601498123481631e+00
6.914800000000000182e+03 1.439674181058714808e+00
6.917729999999999563e+03 1.486961557238963616e+00
6.920659999999999854e+03 1.357101393217790664e+00
6.923590000000000146e+03 1.373819264173624877e+00
6.926520000000000437e+03 1.456941596406096773e+00
6.929449999999999818e+03 1.380043697254432988e+00
6.932380000000000109e+03 1.533557197242519266e+00
6.935310000000000400e+03 1.442821471218302065e+00
6.938239999999999782e+03 1.602273941277870373e+00
6.941170000000000073e+03 1.437163777687002320e+00
6.944100000000000364e+03 1.404928149317853814e+00
6.947029999999999745e+03 1.390904520692865631e+00
6.949960000000000036e+03 1.534572877300748761e+00
6.952890000000000327e+03 1.491138137994845625e+00
6.955819999999999709e+03 1.477656459235320963e+00
6.958750000000000000e+03 1.482103237249181582e+00
6.961680000000000291e+03 1.470052319715819955e+00
6.964609999999999673e+03 1.563277090205002384e+00
6.967539999999999964e+03 1.416416519866789736e+00
6.970470000000000255e+03 1.354951810871851015e+00
6.973399999999999636e+03 1.382985795002377172e+00
6.976329999999999927e+03 1.438886032457845632e+00
6.979260000000000218e+03 1.531150889651056612e+00
6.982189999999999600e+03 1.526841052235779372e+00
6.985119999999999891e+03 1.458576019565950510e+00
6.988050000000000182e+03 1.419333431338279272e+00
6.990979999999999563e+03 1.432609698561607026e+00
6.993909999999999854e+03 1.496097892610920077e+00
6.996840000000000146e+03 1.460276948158945931e+00
6.999770000000000437e+03 1.509313434646128549e+00
7.002699999999999818e+03 1.428684046197461921e+00
7.005630000000000109e+03 1.484519630609364649e+00
7.008560000000000400e+03 1.523858238489313566e+00
7.011489999999999782e+03 1.526768455277849768e+00
7.014420000000000073e+03 1.488146394906105341e+00
7.017350000000000364e+03 1.434902982406928151e+00
7.020279999999999745e+03 1.372502640809442065e+00
7.023210000000000036e+03 1.404027551938181295e+00
7.026140000000000327e+03 1.488601501819704520e+00
7.029069999999999709e+03 1.425335848560323804e+00
7.032000000000000000e+03 1.354050728538285897e+00
7.034930000000000291e+03 1.461324536011815445e+00
7.037859999999999673e+03 1.438215861319665168e+00
7.040789999999999964e+03 1.346932304994666207e+00
7.043720000000000255e+03 1.415827628900123480e+00
7.046649999999999636e+03 1.519037469518850436e+00
7.049579999999999927e+03 1.500684204528206500e+00
7.052510000000000218e+03 1.462264076772326948e+00
7.055439999999999600e+03 1.331763583973051945e+00
7.058369999999999891e+03 1.424926616358999532e+00
7.061300000000000182e+03 1.438691254229846672e+00
7.064229999999999563e+03 1.415418153576527338e+00
7.067159999999999854e+03 1.463010300727380031e+00
7.070090000000000146e+03 1.412016611705434688e+00
7.073020000000000437e+03 1.494340086228333808e+00
7.075949999999999818e+03 1.434226349530222100e+00
7.078880000000000109e+03 1.488965609576611060e+00
7.081810000000000400e+03 1.498910293412771821e+00
7.084739999999999782e+03 1.478966934777435682e+00
7.087670000000000073e+03 1.437432333287659514e+00
7.090600000000000364e+03 1.404266058905644154e+00
7.093529999999999745e+03 1.505096146244604416e+00
7.096460000000000036e+03 1.467199254469261582e+00
7.099390000000000327e+03 1.362790240104533535e+00
7.102319999999999709e+03 1.387527340849575852e+00
7.105250000000000000e+03 1.450512356225968302e+00
7.108180000000000291e+03 1.435233178634926610e+00
7.111109999999999673e+03 1.503083331093841402e+00
7.114039999999999964e+03 1.383883817396046156e+00
7.116970000000000255e+03 1.465066469236041780e+00
7.119899999999999636e+03 1.502872045758716801e+00
7.122829999999999927e+03 1.426130267142167618e+00
7.125760000000000218e+03 1.435322372052126427e+00
7.128689999999999600e+03 1.364100244009924356e+00
7.131619999999999891e+03 1.425961440536348768e+00
7.134550000000000182e+03 1.443559156216494666e+00
7.137479999999999563e+03 1.440169800093530794e+00
7.140409999999999854e+03 1.431241263586593648e+00
7.143340000000000146e+03 1.392535568244764210e+00
7.146270000000000437e+03 1.504372062148719991e+00
7.149199999999999818e+03 1.575423940764552722e+00
7.152130000000000109e+03 1.529417714719260912e+00
7.155060000000000400e+03 1.517555101491726566e+00
7.157989999999999782e+03 1.465788674451873552e+00
7.160920000000000073e+03 1.483654257234852336e+00
7.163850000000000364e+03 1.430424414870883565e+00
7.166779999999999745e+03 1.565353890836206130e+00
7.169710000000000036e+03 1.565894779988574514e+00
7.172640000000000327e+03 1.513221778104810289e+00
7.175569999999999709e+03 1.480669173504386205e+00
7.178500000000000000e+03 1.374919833515170664e+00
7.181430000000000291e+03 1.378752984478323063e+00
7.184359999999999673e+03 1.414999462266325336e+00
7.187289999999999964e+03 1.513429340139551549e+00
7.190220000000000255e+03 1.609830331291619787e+00
7.193149999999999636e+03 1.483536988171297200e+00
7.196079999999999927e+03 1.429926549698130378e+00
7.199010000000000218e+03 1.396469633863478110e+00
7.201939999999999600e+03 1.395408456137045672e+00
7.204869999999999891e+03 1.503331940211720896e+00
7.207800000000000182e+03 1.612533806274249581e+00
7.210729999999999563e+03 1.483263309535206576e+00
7.213659999999999854e+03 1.461903662345526378e+00
7.216590000000000146e+03 1.460270564055187403e+00
7.219520000000000437e+03 1.359267669874546725e+00
7.222449999999999818e+03 1.350717599196851859e+00
7.225380000000000109e+03 1.487509482978903730e+00
7.228310000000000400e+03 1.510606721565660227e+00
7.231239999999999782e+03 1.475789396006515597e+00
7.234170000000000073e+03 1.479451766410174507e+00
7.237100000000000364e+03 1.503253499467273713e+00
7.240029999999999745e+03 1.424585134905724138e+00
7.242960000000000036e+03 1.388272358832202347e+00
7.245890000000000327e+03 1.486848859689569702e+00
7.248819999999999709e+03 1.462556560985128984e+00
7.251750000000000000e+03 1.522891482043566835e+00
7.254680000000000291e+03 1.450555224154213230e+00
7.257609999999999673e+03 1.448744387938242895e+00
7.260539999999999964e+03 1.538931826968198635e+00
7.263470000000000255e+03 1.482620388319466409e+00
7.266399999999999636e+03 1.375658021700561395e+00
7.269329999999999927e+03 1.358317086452099476e+00
7.272260000000000218e+03 1.457821631094100567e+00
7.275189999999999600e+03 1.542285724618584819e+00
7.278119999999999891e+03 1.533643831888178877e+00
7.281050000000000182e+03 1.438932242477943158e+00
7.283979999999999563e+03 1.491632531958859920e+00
7.286909999999999854e+03 1.432181330110890327e+00
7.289840000000000146e+03 1.415686742682159771e+00
7.292770000000000437e+03 1.411244137870135917e+00
7.295699999999999818e+03 1.303978308741551295e+00
7.298630000000000109e+03 1.224363409409306325e+00
7.301560000000000400e+03 1.186839832668645345e+00
7.304489999999999782e+03 1.340187482120550166e+00
7.307420000000000073e+03 1.513777538025240066e+00
7.310350000000000364e+03 1.588518787932531762e+00
7.313279999999999745e+03 1.573075286232672010e+00
7.316210000000000036e+03 1.573683102331278283e+00
7.319140000000000327e+03 1.503819227447683593e+00
7.322069999999999709e+03 1.535427256663963735e+00
7.325000000000000000e+03 1.509571250657591568e+00
7.327930000000000291e+03 1.497898937447142753e+00
7.330859999999999673e+03 1.551791718071056092e+00
7.333789999999999964e+03 1.510225728198788531e+00
7.336720000000000255e+03 1.524552536810991565e+00
7.339649999999999636e+03 1.561043234970749261e+00
7.342579999999999927e+03 1.387050228267952878e+00
7.345510000000000218e+03 1.436331292608845400e+00
7.348439999999999600e+03 1.506706965103849605e+00
7.351369999999999891e+03 1.448254927982471685e+00
7.354300000000000182e+03 1.500476662469892419e+00
7.357229999999999563e+03 1.531803853205554011e+00
7.360159999999999854e+03 1.431461622336494210e+00
7.363090000000000146e+03 1.442655348076997690e+00
7.366020000000000437e+03 1.369877104118808697e+00
7.368949999999999818e+03 1.391162835469491377e+00
7.371880000000000109e+03 1.440798722612206539e+00
7.374810000000000400e+03 1.447582739045923717e+00
7.377739999999999782e+03 1.553898009403055891e+00
7.380670000000000073e+03 1.561305433036055845e+00
7.383600000000000364e+03 1.530475334290928968e+00
7.386529999999999745e+03 1.481056966901676430e+00
7.389460000000000036e+03 1.470395286899965459e+00
7.392390000000000327e+03 1.519361135732852475e+00
7.395319999999999709e+03 1.523855912495774012e+00
7.398250000000000000e+03 1.508011648665300131e+00
7.401180000000000291e+03 1.505855267077242710e+00
7.404109999999999673e+03 1.515188493634886058e+00
7.407039999999999964e+03 1.519703626742660685e+00
7.409970000000000255e+03 1.510301239146608188e+00
7.412899999999999636e+03 1.459369568101987147e+00
7.415829999999999927e+03 1.487313263207411529e+00
7.418760000000000218e+03 1.560991877950772322e+00
7.421689999999999600e+03 1.551716295010787894e+00
7.424619999999999891e+03 1.422294773576942672e+00
7.427550000000000182e+03 1.473242092965709293e+00
7.430479999999999563e+03 1.525478467551377504e+00
7.433409999999999854e+03 1.492968136084733111e+00
7.436340000000000146e+03 1.368301306415841356e+00
7.439270000000000437e+03 1.345773117416745324e+00
7.442199999999999818e+03 1.482489914056329239e+00
7.445130000000000109e+03 1.491235234510061236e+00
7.448060000000000400e+03 1.547382174900842067e+00
7.450989999999999782e+03 1.549843582779638407e+00
7.453920000000000073e+03 1.611923305400577489e+00
7.456850000000000364e+03 1.547664620511807421e+00
7.459779999999999745e+03 1.565995115163536733e+00
7.462710000000000036e+03 1.638416318538677530e+00
7.465640000000000327e+03 1.608873658811569074e+00
7.468569999999999709e+03 1.621010478337936878e+00
7.471500000000000000e+03 1.522752152732073982e+00
7.474430000000000291e+03 1.511451284015448149e+00
7.477359999999999673e+03 1.519317724717853313e+00
7.480289999999999964e+03 1.552043326021814940e+00
7.483220000000000255e+03 1.515030372083324917e+00
7.486149999999999636e+03 1.517879261661927437e+00
7.489079999999999927e+03 1.534707400662895127e+00
7.492010000000000218e+03 1.476077593949635114e+00
7.494939999999999600e+03 1.521327697737895557e+00
7.497869999999999891e+03 1.606997685014220467e+00
7.500800000000000182e+03 1.537066165087108471e+00
7.503729999999999563e+03 1.499682704735489702e+00
7.506659999999999854e+03 1.451874168450109526e+00
7.509590000000000146e+03 1.465365191681158086e+00
7.512520000000000437e+03 1.547412587407345663e+00
7.515449999999999818e+03 1.500906472757407295e+00
7.518380000000000109e+03 1.512043423143490273e+00
7.521310000000000400e+03 1.522034254607207426e+00
7.524239999999999782e+03 1.516627588837831109e+00
7.527170000000000073e+03 1.581036724746638367e+00
7.530100000000000364e+03 1.597127457560170383e+00
7.533029999999999745e+03 1.655045118512342484e+00
7.535960000000000036e+03 1.583046978609169653e+00
7.538890000000000327e+03 1.585954078262220346e+00
7.541819999999999709e+03 1.557360989699591247e+00
7.544750000000000000e+03 1.688216703871600721e+00
7.547680000000000291e+03 1.754293557916360102e+00
7.550609999999999673e+03 1.511218687568268049e+00
7.553539999999999964e+03 1.396270855631042584e+00
7.556470000000000255e+03 1.466689439974197429e+00
7.559399999999999636e+03 1.494367539679724022e+00
7.562329999999999927e+03 1.490785523705836280e+00
7.565260000000000218e+03 1.608042936694947800e+00
7.568189999999999600e+03 1.588596857219852110e+00
7.571119999999999891e+03 1.516056800809964855e+00
7.574050000000000182e+03 1.481919988706997371e+00
7.576979999999999563e+03 1.573507613364421687e+00
7.579909999999999854e+03 1.534949946951928768e+00
7.582840000000000146e+03 1.462960595965308475e+00
7.585770000000000437e+03 1.365689732991983485e+00
7.588699999999999818e+03 1.394359576938168033e+00
7.591630000000000109e+03 1.483168686730337971e+00
7.594560000000000400e+03 1.534371048278307281e+00
7.597489999999999782e+03 1.537331282545640887e+00
7.600420000000000073e+03 1.528036392412549738e+00
7.603350000000000364e+03 1.554150510142438435e+00
7.606279999999999745e+03 1.509587672249802281e+00
7.609210000000000036e+03 1.573310205446474042e+00
7.612140000000000327e+03 1.626056872180367652e+00
7.615069999999999709e+03 1.468366894163858349e+00
7.618000000000000000e+03 1.379738361060018237e+00
7.620930000000000291e+03 1.398474380134072881e+00
7.623859999999999673e+03 1.502372263929573126e+00
7.626789999999999964e+03 1.549425560145513803e+00
7.629720000000000255e+03 1.632308794906550453e+00
7.632649999999999636e+03 1.569067010817472463e+00
7.635579999999999927e+03 1.506537308811019438e+00
7.638510000000000218e+03 1.451243942007371501e+00
7.641439999999999600e+03 1.506737082748985879e+00
7.644369999999999891e+03 1.559074338367713919e+00
7.647300000000000182e+03 1.533098185881406117e+00
7.650229999999999563e+03 1.627721263959541087e+00
7.653159999999999854e+03 1.622486252643510873e+00
7.656090000000000146e+03 1.528599702357034351e+00
7.659020000000000437e+03 1.437082113739389433e+00
7.661949999999999818e+03 1.335806136326705973e+00
7.664880000000000109e+03 1.447031677882063105e+00
7.667810000000000400e+03 1.579763713725089058e+00
7.670739999999999782e+03 1.545658188453901793e+00
7.673670000000000073e+03 1.527591337760868972e+00
7.676600000000000364e+03 1.544989372222321578e+00
7.679529999999999745e+03 1.561636983343087426e+00
7.682460000000000036e+03 1.547560105676571318e+00
7.685390000000000327e+03 1.518552385573741059e+00
7.688319999999999709e+03 1.498423276188016073e+00
7.691250000000000000e+03 1.519344517195620581e+00
7.694180000000000291e+03 1.535150425835843491e+00
7.697109999999999673e+03 1.477963094600915905e+00
7.700039999999999964e+03 1.429329349568783769e+00
7.702970000000000255e+03 1.427235003990184659e+00
7.705899999999999636e+03 1.536518919487525281e+00
7.708829999999999927e+03 1.615130199567516467e+00
7.711760000000000218e+03 1.532144192736277555e+00
7.714689999999999600e+03 1.515163625260234070e+00
7.717619999999999891e+03 1.230565160808912983e+00
7.720550000000000182e+03 1.246092767817509328e+00
7.723479999999999563e+03 1.497425161158793649e+00
7.726409999999999854e+03 1.539858602714657021e+00
7.729340000000000146e+03 1.578655310920687782e+00
7.732270000000000437e+03 1.544186233000071518e+00
7.735199999999999818e+03 1.565822245004003133e+00
7.738130000000000109e+03 1.467121398860251835e+00
7.741060000000000400e+03 1.548977010764675866e+00
7.743989999999999782e+03 1.576897395096406473e+00
7.746920000000000073e+03 1.548222184758597741e+00
7.749850000000000364e+03 1.496351607879815138e+00
7.752779999999999745e+03 1.447419253087940394e+00
7.755710000000000036e+03 1.549090712880775822e+00
7.758640000000000327e+03 1.657266536995217088e+00
7.761569999999999709e+03 1.596186777123768108e+00
7.764500000000000000e+03 1.571050082883445942e+00
7.767430000000000291e+03 1.539653317804650312e+00
7.770359999999999673e+03 1.614229258354315633e+00
7.773289999999999964e+03 1.531622389632850689e+00
7.776220000000000255e+03 1.491344483374956509e+00
7.779149999999999636e+03 1.524450416224115035e+00
7.782079999999999927e+03 1.650056853342892538e+00
7.785010000000000218e+03 1.500012263953744096e+00
7.787939999999999600e+03 1.445564074635277363e+00
7.790869999999999891e+03 1.482678597150416833e+00
7.793800000000000182e+03 1.525686923789473459e+00
7.796729999999999563e+03 1.534388114105302181e+00
7.799659999999999854e+03 1.548401127040484715e+00
7.802590000000000146e+03 1.454639128970288464e+00
7.805520000000000437e+03 1.503356769260182357e+00
7.808449999999999818e+03 1.590407613611288351e+00
7.811380000000000109e+03 1.650975677986992629e+00
7.814310000000000400e+03 1.542029890215773191e+00
7.817239999999999782e+03 1.542272188686347523e+00
7.820170000000000073e+03 1.658073734364957641e+00
7.823100000000000364e+03 1.495001387918223790e+00
7.826029999999999745e+03 1.528578700647843291e+00
7.828960000000000036e+03 1.533945973031495047e+00
7.831890000000000327e+03 1.534052244805113929e+00
7.834819999999999709e+03 1.516237796020517559e+00
7.837750000000000000e+03 1.540761016209817758e+00
7.840680000000000291e+03 1.590805841204587789e+00
7.843609999999999673e+03 1.567737563285615421e+00
7.846539999999999964e+03 1.595398315258561350e+00
7.849470000000000255e+03 1.516717169103032337e+00
7.852399999999999636e+03 1.554619670904855644e+00
7.855329999999999927e+03 1.543849838832275889e+00
7.858260000000000218e+03 1.563594254766466296e+00
7.861189999999999600e+03 1.464315598025236032e+00
7.864119999999999891e+03 1.505622605768597078e+00
7.867050000000000182e+03 1.595847357242975439e+00
7.869979999999999563e+03 1.573701213997519277e+00
7.872909999999999854e+03 1.659450731691295866e+00
7.875840000000000146e+03 1.647239996502161352e+00
7.878770000000000437e+03 1.545409284837546249e+00
7.881699999999999818e+03 1.576993285615887919e+00
7.884630000000000109e+03 1.540041788314419735e+00
7.887560000000000400e+03 1.518383586120421569e+00
7.890489999999999782e+03 1.632255182683423511e+00
7.893420000000000073e+03 1.647647657710747504e+00
7.896350000000000364e+03 1.566880327489402980e+00
7.899279999999999745e+03 1.612090963272233335e+00
7.902210000000000036e+03 1.712283005269519931e+00
7.905140000000000327e+03 1.557965493397767576e+00
7.908069999999999709e+03 1.499258399170576572e+00
7.911000000000000000e+03 1.660192793226141772e+00
7.913930000000000291e+03 1.720942338342852151e+00
7.916859999999999673e+03 1.686548941636992982e+00
7.919789999999999964e+03 1.853911344129656635e+00
7.922720000000000255e+03 1.686268161231991192e+00
7.925649999999999636e+03 1.634252265963651141e+00
7.928579999999999927e+03 1.539592423817631284e+00
7.931510000000000218e+03 1.532196834345493697e+00
7.934439999999999600e+03 1.635859595349533624e+00
7.937369999999999891e+03 1.603592764686286198e+00
7.940300000000000182e+03 1.511123426464370700e+00
7.943229999999999563e+03 1.523943839288612878e+00
7.946159999999999854e+03 1.666945721213999088e+00
7.949090000000000146e+03 1.703752784463822945e+00
7.952020000000000437e+03 1.563664420515834097e+00
7.954949999999999818e+03 1.448276377514866819e+00
7.957880000000000109e+03 1.586480844415297353e+00
7.960810000000000400e+03 1.589973623054949936e+00
7.963739999999999782e+03 1.622329592488715333e+00
7.966670000000000073e+03 1.432568654205895742e+00
7.969600000000000364e+03 1.491176436873376865e+00
7.972529999999999745e+03 1.715280052713915815e+00
7.975460000000000036e+03 1.648117155399769329e+00
7.978390000000000327e+03 1.734667321872951362e+00
7.981319999999999709e+03 1.643311007718523120e+00
7.984250000000000000e+03 1.591740070632895021e+00
7.987180000000000291e+03 1.513226001620215477e+00
7.990109999999999673e+03 1.543066662678324930e+00
7.993039999999999964e+03 1.683218898239335459e+00
7.995970000000000255e+03 1.784666968712395718e+00
7.998899999999999636e+03 1.683610467970283686e+00
8.001829999999999927e+03 1.598916016451470412e+00
8.004760000000000218e+03 1.542246339607947769e+00
8.007689999999999600e+03 1.624039901189511248e+00
8.010619999999999891e+03 1.646153312111070965e+00
8.013550000000000182e+03 1.634295169794853120e+00
8.016479999999999563e+03 1.599302186753051691e+00
8.019409999999999854e+03 1.623545629217022945e+00
8.022340000000000146e+03 1.517463112899989364e+00
8.025270000000000437e+03 1.743833104808246048e+00
8.028199999999999818e+03 1.873569504397119445e+00
8.031130000000000109e+03 1.767474530227443275e+00
8.034060000000000400e+03 1.541979570954961742e+00
8.036989999999999782e+03 1.542493724791710985e+00
8.039920000000000073e+03 1.595681300889193688e+00
8.042850000000000364e+03 1.599396874390951018e+00
8.045779999999999745e+03 1.554247853865461826e+00
8.048710000000000036e+03 1.466887021671148261e+00
8.051640000000000327e+03 1.605984523586897472e+00
8.054569999999999709e+03 1.702258270286941766e+00
8.057500000000000000e+03 1.491585083761234998e+00
8.060430000000000291e+03 1.478432227756731221e+00
8.063359999999999673e+03 1.559332466379215409e+00
8.066289999999999964e+03 1.666641822756962377e+00
8.069220000000000255e+03 1.449422742482645576e+00
8.072149999999999636e+03 1.571323477944552405e+00
8.075079999999999927e+03 1.416904202587034423e+00
8.078010000000000218e+03 1.572598138963944514e+00
8.080939999999999600e+03 1.741484270059626471e+00
8.083869999999999891e+03 1.673428920480720450e+00
8.086800000000000182e+03 1.593988454413409528e+00
8.089729999999999563e+03 1.552238281305941436e+00
8.092659999999999854e+03 1.621036745065366436e+00
8.095590000000000146e+03 1.679574880926967051e+00
8.098520000000000437e+03 1.816865069112307163e+00
8.101449999999999818e+03 1.764049941580315695e+00
8.104380000000000109e+03 1.624064534764061873e+00
8.107310000000000400e+03 1.610128420575114072e+00
8.110239999999999782e+03 1.513867443372352461e+00
8.113170000000000073e+03 1.647840418315549949e+00
8.116100000000000364e+03 1.643462161993354709e+00
8.119029999999999745e+03 1.619192306672749604e+00
8.121960000000000036e+03 1.578115871474350618e+00
8.124890000000000327e+03 1.593383367916196613e+00
8.127819999999999709e+03 1.615696607875986457e+00
8.130750000000000000e+03 1.663272690144081079e+00
8.133680000000000291e+03 1.582903992626411904e+00
8.136609999999999673e+03 1.586597085857989642e+00
8.139539999999999964e+03 1.630579912260881725e+00
8.142470000000000255e+03 1.596614566920369516e+00
8.145399999999999636e+03 1.653991294825979619e+00
8.148329999999999927e+03 1.762453817050777083e+00
8.151260000000000218e+03 1.706698161150017379e+00
8.154189999999999600e+03 1.621825476685924361e+00
8.157119999999999891e+03 1.468732270141284157e+00
8.160050000000000182e+03 1.480200527257030219e+00
8.162979999999999563e+03 1.478151513639681669e+00
8.165909999999999854e+03 1.531696933377837411e+00
8.168840000000000146e+03 1.494306818541583981e+00
8.171770000000000437e+03 1.661678607265163699e+00
8.174699999999999818e+03 1.795442244151212785e+00
8.177630000000000109e+03 1.738967027345190486e+00
8.180560000000000400e+03 1.630855435320344826e+00
8.183489999999999782e+03 1.609010075669919493e+00
8.186420000000000073e+03 1.622501503337122619e+00
8.189350000000000364e+03 1.471235225611034370e+00
8.192280000000000655e+03 1.529689432924507209e+00
8.195209999999999127e+03 1.632712273511359502e+00
8.198139999999999418e+03 1.680771782820136950e+00
8.201069999999999709e+03 1.621930386841750504e+00
8.204000000000000000e+03 1.674895423173463183e+00
8.206930000000000291e+03 1.641356319634541538e+00
8.209860000000000582e+03 1.428730214890356676e+00
8.212790000000000873e+03 1.609461029546105815e+00
8.215719999999999345e+03 1.561111663442357411e+00
8.218649999999999636e+03 1.744260453822215506e+00
8.221579999999999927e+03 1.666177242337927744e+00
8.224510000000000218e+03 1.573489644687886990e+00
8.227440000000000509e+03 1.591921805936529877e+00
8.230370000000000800e+03 1.550477473083472280e+00
8.233299999999999272e+03 1.708751844947522747e+00
8.236229999999999563e+03 1.646140557009898808e+00
8.239159999999999854e+03 1.662816935854293021e+00
8.242090000000000146e+03 1.687651063536920182e+00
8.245020000000000437e+03 1.657035638734966509e+00
8.247950000000000728e+03 1.609799212993850315e+00
8.250879999999999200e+03 1.776172894949844761e+00
8.253809999999999491e+03 1.701668145507174934e+00
8.256739999999999782e+03 1.795008016355305047e+00
8.259670000000000073e+03 1.494186211874855452e+00
8.262600000000000364e+03 1.529089723969767611e+00
8.265530000000000655e+03 1.516894454402671677e+00
8.268459999999999127e+03 1.514923469031475678e+00
8.271389999999999418e+03 1.570938996238979479e+00
8.274319999999999709e+03 1.733493393019955864e+00
8.277250000000000000e+03 1.608159365975717181e+00
8.280180000000000291e+03 1.600311085194393135e+00
8.283110000000000582e+03 1.561387737858376923e+00
8.286040000000000873e+03 1.532848858246643520e+00
8.288969999999999345e+03 1.623379683827098185e+00
8.291899999999999636e+03 1.516346105141141098e+00
8.294829999999999927e+03 1.556850866439747350e+00
8.297760000000000218e+03 1.705005082230792057e+00
8.300690000000000509e+03 1.663495541334997219e+00
8.303620000000000800e+03 1.506484862153694149e+00
8.306549999999999272e+03 1.471649080071177451e+00
8.309479999999999563e+03 1.656471850416549874e+00
8.312409999999999854e+03 1.728464429324934715e+00
8.315340000000000146e+03 1.395015217873510460e+00
8.318270000000000437e+03 1.467566653501362062e+00
8.321200000000000728e+03 1.416858128976495212e+00
8.324129999999999200e+03 1.494880126885580252e+00
8.327059999999999491e+03 1.519912212266314677e+00
8.329989999999999782e+03 1.399865991823650013e+00
8.332920000000000073e+03 1.563775904049006682e+00
8.335850000000000364e+03 1.553244222001602282e+00
8.338780000000000655e+03 1.384539396604306694e+00
8.341709999999999127e+03 1.423030714616864145e+00
8.344639999999999418e+03 1.966867774856009277e+00
8.347569999999999709e+03 1.751916371323515742e+00
8.350500000000000000e+03 1.624137860937730826e+00
8.353430000000000291e+03 1.911898344507492409e+00
8.356360000000000582e+03 1.648555438177629062e+00
8.359290000000000873e+03 1.625528875299822040e+00
8.362219999999999345e+03 1.608649669328045428e+00
8.365149999999999636e+03 1.818102893187958147e+00
8.368079999999999927e+03 1.692980677805035583e+00
8.371010000000000218e+03 1.520932448165239981e+00
8.373940000000000509e+03 1.619015224409198650e+00
8.376870000000000800e+03 1.508961051180844892e+00
8.379799999999999272e+03 1.634399250229940481e+00
8.382729999999999563e+03 1.712971683852414939e+00
8.385659999999999854e+03 1.623179893664173257e+00
8.388590000000000146e+03 1.454861259834762111e+00
8.391520000000000437e+03 1.553985809578878774e+00
8.394450000000000728e+03 1.494693993157612866e+00
8.397379999999999200e+03 1.830913375974497104e+00
8.400309999999999491e+03 2.229062910287934685e+00
8.403239999999999782e+03 1.217789395862818980e+00
8.406170000000000073e+03 1.227290848691092950e+00
8.409100000000000364e+03 1.410670046325763094e+00
8.412030000000000655e+03 1.418839985158440120e+00
8.414959999999999127e+03 1.835270837877074124e+00
8.417889999999999418e+03 1.521721991982001754e+00
8.420819999999999709e+03 1.642310012534784258e+00
8.423750000000000000e+03 1.444969184198948042e+00
8.426680000000000291e+03 1.490075094167825798e+00
8.429610000000000582e+03 1.802043086008891404e+00
8.432540000000000873e+03 1.619640475263107726e+00
8.435469999999999345e+03 1.616782516180088392e+00
8.438399999999999636e+03 1.613335775152802576e+00
8.441329999999999927e+03 1.683226571565812124e+00
8.444260000000000218e+03 1.695950657959985231e+00
8.447190000000000509e+03 1.606648784901423710e+00
8.450120000000000800e+03 1.657150085209451174e+00
8.453049999999999272e+03 1.699032575323229377e+00
8.455979999999999563e+03 1.538845217288630884e+00
8.458909999999999854e+03 1.714744227564133805e+00
8.461840000000000146e+03 1.568172704308265608e+00
8.464770000000000437e+03 1.658896377444015746e+00
8.467700000000000728e+03 1.736596039241343981e+00
8.470629999999999200e+03 1.400428451042009081e+00
8.473559999999999491e+03 1.483757846414969439e+00
8.476489999999999782e+03 1.664717274680046044e+00
8.479420000000000073e+03 1.864391787790284694e+00
8.482350000000000364e+03 1.830086121707721114e+00
8.485280000000000655e+03 1.521021911304226704e+00
8.488209999999999127e+03 1.409739300069376089e+00
8.491139999999999418e+03 1.644303839558332481e+00
8.494069999999999709e+03 1.578436932462358167e+00
8.497000000000000000e+03 1.446140737744014526e+00
8.499930000000000291e+03 1.638433488432333052e+00
8.502860000000000582e+03 1.721262924663081062e+00
8.505790000000000873e+03 1.758815205442042284e+00
8.508719999999999345e+03 1.569576688563756095e+00
8.511649999999999636e+03 1.411159903189079579e+00
8.514579999999999927e+03 1.511551115211591245e+00
8.517510000000000218e+03 1.580336992565271936e+00
8.520440000000000509e+03 1.584176471861953317e+00
8.523370000000000800e+03 1.593106937239651133e+00
8.526299999999999272e+03 1.632442656485137755e+00
8.529229999999999563e+03 1.517571525431085533e+00
8.532159999999999854e+03 1.546617553698818703e+00
8.535090000000000146e+03 1.459638551000329576e+00
8.538020000000000437e+03 1.385600130833691601e+00
8.540950000000000728e+03 1.397735206092683757e+00
8.543879999999999200e+03 1.866292293559462356e+00
8.546809999999999491e+03 1.932835297655739915e+00
8.549739999999999782e+03 1.699364536638606316e+00
8.552670000000000073e+03 1.645163863687179484e+00
8.555600000000000364e+03 1.631813233756714832e+00
8.558530000000000655e+03 1.670667155085615363e+00
8.561459999999999127e+03 1.525505713649692341e+00
8.564389999999999418e+03 1.534192432606293455e+00
8.567319999999999709e+03 1.661900259711905248e+00
8.570250000000000000e+03 1.501833551494224706e+00
8.573180000000000291e+03 1.545737588452172462e+00
8.576110000000000582e+03 1.557861581910513493e+00
8.579040000000000873e+03 1.723556030277084705e+00
8.581969999999999345e+03 1.770265608771346200e+00
8.584899999999999636e+03 1.599378085042074238e+00
8.587829999999999927e+03 1.441185776717211153e+00
8.590760000000000218e+03 1.555742261624098344e+00
8.593690000000000509e+03 1.569601919335128493e+00
8.596620000000000800e+03 1.593803572925890366e+00
8.599549999999999272e+03 1.423582497780883971e+00
8.602479999999999563e+03 1.431578179498666170e+00
8.605409999999999854e+03 1.526845676038159016e+00
8.608340000000000146e+03 1.651484109541663692e+00
8.611270000000000437e+03 1.585996483240152521e+00
8.614200000000000728e+03 1.660011696407806880e+00
8.617129999999999200e+03 1.691655942064703266e+00
8.620059999999999491e+03 1.740478078884172275e+00
8.622989999999999782e+03 1.735024900658168390e+00
8.625920000000000073e+03 1.859414919935796773e+00
8.628850000000000364e+03 1.726148564885597869e+00
8.631780000000000655e+03 1.636988201979512780e+00
8.634709999999999127e+03 1.707374107084291603e+00
8.637639999999999418e+03 1.707578266486350582e+00
8.640569999999999709e+03 1.635351487041032170e+00
8.643500000000000000e+03 1.492797485567047611e+00
8.646430000000000291e+03 1.544809964584960227e+00
8.649360000000000582e+03 1.739419077445433226e+00
8.652290000000000873e+03 1.685778136252414683e+00
8.655219999999999345e+03 1.599109128247909295e+00
8.658149999999999636e+03 1.561185567953259135e+00
8.661079999999999927e+03 1.603191159464193882e+00
8.664010000000000218e+03 1.969515372095004935e+00
8.666940000000000509e+03 1.645213469164010123e+00
8.669870000000000800e+03 1.549078520647547696e+00
8.672799999999999272e+03 1.499069546442660661e+00
8.675729999999999563e+03 1.535126856479672952e+00
8.678659999999999854e+03 1.678515559096126264e+00
8.681590000000000146e+03 1.448078119167957478e+00
8.684520000000000437e+03 1.675228150264146620e+00
8.687450000000000728e+03 1.670504821479896096e+00
8.690379999999999200e+03 1.807497534553142104e+00
8.693309999999999491e+03 1.563763993752949943e+00
8.696239999999999782e+03 1.537134500610365162e+00
8.699170000000000073e+03 1.568954926214801260e+00
8.702100000000000364e+03 1.615146831921383974e+00
8.705030000000000655e+03 1.695213401291503441e+00
8.707959999999999127e+03 1.621016012105865212e+00
8.710889999999999418e+03 1.619412471426683542e+00
8.713819999999999709e+03 1.611196822637048554e+00
8.716750000000000000e+03 1.653914187569675676e+00
8.719680000000000291e+03 1.539871102022177363e+00
8.722610000000000582e+03 1.521372838767981017e+00
8.725540000000000873e+03 1.591496279129699820e+00
8.728469999999999345e+03 1.668859053897942424e+00
8.731399999999999636e+03 1.807840967097998019e+00
8.734329999999999927e+03 1.759384043338341641e+00
8.737260000000000218e+03 1.678815641183938112e+00
8.740190000000000509e+03 1.632714043408185711e+00
8.743120000000000800e+03 1.565064778039665150e+00
8.746049999999999272e+03 1.449773814199263322e+00
8.748979999999999563e+03 1.555386801032786925e+00
8.751909999999999854e+03 1.559342235218702966e+00
8.754840000000000146e+03 1.574572229755974551e+00
8.757770000000000437e+03 1.645943813731698624e+00
8.760700000000000728e+03 1.515490211036385704e+00
8.763629999999999200e+03 1.609697680539463827e+00
8.766559999999999491e+03 1.851877531548664191e+00
8.769489999999999782e+03 1.766336718927857152e+00
8.772420000000000073e+03 1.422786168505032478e+00
8.775350000000000364e+03 1.724972631990455918e+00
8.778280000000000655e+03 1.685080797076475401e+00
8.781209999999999127e+03 1.556089591016727169e+00
8.784139999999999418e+03 1.545532512588869700e+00
8.787069999999999709e+03 1.628100202371336458e+00
8.790000000000000000e+03 1.767954980353778405e+00
8.792930000000000291e+03 1.743257381620583857e+00
8.795860000000000582e+03 1.574082584608130331e+00
8.798790000000000873e+03 1.448495531552089099e+00
8.801719999999999345e+03 1.518443460943008860e+00
8.804649999999999636e+03 1.485724863920896643e+00
8.807579999999999927e+03 1.412341054013689368e+00
8.810510000000000218e+03 1.645025046182279072e+00
8.813440000000000509e+03 1.578496953175822393e+00
8.816370000000000800e+03 1.557135014537099682e+00
8.819299999999999272e+03 1.334909469963515560e+00
8.822229999999999563e+03 1.347405901977642095e+00
8.825159999999999854e+03 1.424439855040499969e+00
8.828090000000000146e+03 1.591834749341359379e+00
8.831020000000000437e+03 1.459146896738588994e+00
8.833950000000000728e+03 1.737521730821686150e+00
8.836879999999999200e+03 1.713257040473749937e+00
8.839809999999999491e+03 1.539099008180114581e+00
8.842739999999999782e+03 1.412398951911812084e+00
8.845670000000000073e+03 1.465787652433352184e+00
8.848600000000000364e+03 1.582755080383680957e+00
8.851530000000000655e+03 1.889288782016901314e+00
8.854459999999999127e+03 1.788101119515952409e+00
8.857389999999999418e+03 1.597568231677725326e+00
8.860319999999999709e+03 1.741906701144327219e+00
8.863250000000000000e+03 1.789856345116277891e+00
8.866180000000000291e+03 1.874392868726481476e+00
8.869110000000000582e+03 1.582129887912343325e+00
8.872040000000000873e+03 1.441886205900965168e+00
8.874969999999999345e+03 1.567052963696639933e+00
8.877899999999999636e+03 1.619713007714342679e+00
8.880829999999999927e+03 1.445103121442514515e+00
8.883760000000000218e+03 1.704678675340740357e+00
8.886690000000000509e+03 1.730583194828241078e+00
8.889620000000000800e+03 1.450315141628149673e+00
8.892549999999999272e+03 1.819437865486068562e+00
8.895479999999999563e+03 1.712153611700187206e+00
8.898409999999999854e+03 1.496807714907208986e+00
8.901340000000000146e+03 1.739262578475009313e+00
8.904270000000000437e+03 1.710419697928257987e+00
8.907200000000000728e+03 1.584819684659687145e+00
8.910129999999999200e+03 1.532921765436270345e+00
8.913059999999999491e+03 1.508040130590130756e+00
8.915989999999999782e+03 1.724222583500359729e+00
8.918920000000000073e+03 1.588175899724811657e+00
8.921850000000000364e+03 1.261412350944406402e+00
8.924780000000000655e+03 1.340285063898814188e+00
8.927709999999999127e+03 1.583557641369971014e+00
8.930639999999999418e+03 1.592564394705790809e+00
8.933569999999999709e+03 1.691191588729798800e+00
8.936500000000000000e+03 1.555780570580507005e+00
8.939430000000000291e+03 1.347506425952073927e+00
8.942360000000000582e+03 1.593824928002365970e+00
8.945290000000000873e+03 1.570231946030289372e+00
8.948219999999999345e+03 1.514370232131092786e+00
8.951149999999999636e+03 1.498695790206448164e+00
8.954079999999999927e+03 1.496557934807015267e+00
8.957010000000000218e+03 1.751608848548575459e+00
8.959940000000000509e+03 1.688540985351498547e+00
8.962870000000000800e+03 1.644908560796576547e+00
8.965799999999999272e+03 1.566873472720635263e+00
8.968729999999999563e+03 1.490964936148766240e+00
8.971659999999999854e+03 1.520087993044604957e+00
8.974590000000000146e+03 1.585533053106431556e+00
8.977520000000000437e+03 1.743880113123719600e+00
8.980450000000000728e+03 1.570635602102968154e+00
8.983379999999999200e+03 1.663675924547271423e+00
8.986309999999999491e+03 1.566857972482251338e+00
8.989239999999999782e+03 1.646673584107027466e+00
8.992170000000000073e+03 1.529039631251332132e+00
8.995100000000000364e+03 1.458465593058952514e+00
8.998030000000000655e+03 1.579078868572895145e+00
9.000959999999999127e+03 1.711706404981062635e+00
9.003889999999999418e+03 1.649383442474411821e+00
9.006819999999999709e+03 1.655535753893873085e+00
9.009750000000000000e+03 1.867297123825157446e+00
9.012680000000000291e+03 1.777828262738875065e+00
9.015610000000000582e+03 1.755592896965287641e+00
9.018540000000000873e+03 1.816134145802428712e+00
9.021469999999999345e+03 1.653001084369889906e+00
9.024399999999999636e+03 1.644489553157040707e+00
9.027329999999999927e+03 1.631043801698267570e+00
9.030260000000000218e+03 1.492780464277413843e+00
9.033190000000000509e+03 1.501521024356451184e+00
9.036120000000000800e+03 1.645743893706006711e+00
9.039049999999999272e+03 1.611389673392961353e+00
9.041979999999999563e+03 1.502693078852111563e+00
9.044909999999999854e+03 1.531841562923182076e+00
9.047840000000000146e+03 1.648750571249140817e+00
9.050770000000000437e+03 1.557890360722280265e+00
9.053700000000000728e+03 1.571883047391150257e+00
9.056629999999999200e+03 1.609588419457065100e+00
9.059559999999999491e+03 1.545702184073835639e+00
9.062489999999999782e+03 1.826776991591099186e+00
9.065420000000000073e+03 1.809200480148154488e+00
9.068350000000000364e+03 1.817148615755986185e+00
9.071280000000000655e+03 1.574681148671047470e+00
9.074209999999999127e+03 1.534061393572300869e+00
9.077139999999999418e+03 1.543378763968819678e+00
9.080069999999999709e+03 1.508741920954408622e+00
9.083000000000000000e+03 1.485122984905843158e+00
9.085930000000000291e+03 1.543163678536276784e+00
9.088860000000000582e+03 1.734378423747808817e+00
9.091790000000000873e+03 1.632854640450569050e+00
9.094719999999999345e+03 1.724997920812075813e+00
9.097649999999999636e+03 1.689640600777459589e+00
9.100579999999999927e+03 1.624441142781186898e+00
9.103510000000000218e+03 1.594178811904114035e+00
9.106440000000000509e+03 1.738667890388155168e+00
9.109370000000000800e+03 1.799341443721423017e+00
9.112299999999999272e+03 1.752117951639469151e+00
9.115229999999999563e+03 1.523750783232931338e+00
9.118159999999999854e+03 1.544877713481991544e+00
9.121090000000000146e+03 1.747922168410374510e+00
9.124020000000000437e+03 1.761680264108665517e+00
9.126950000000000728e+03 1.724559964498130649e+00
9.129879999999999200e+03 1.760163194535186992e+00
9.132809999999999491e+03 1.860641206563144134e+00
9.135739999999999782e+03 1.726176865147912576e+00
9.138670000000000073e+03 1.767526503500581381e+00
9.141600000000000364e+03 1.864267572889573676e+00
9.144530000000000655e+03 1.727754588259417856e+00
9.147459999999999127e+03 1.584325711629056777e+00
9.150389999999999418e+03 1.794751882518176966e+00
9.153319999999999709e+03 1.748258394959928186e+00
9.156250000000000000e+03 1.555548106552948839e+00
9.159180000000000291e+03 1.669697140658214840e+00
9.162110000000000582e+03 1.644743706517620918e+00
9.165040000000000873e+03 1.473782386882930284e+00
9.167969999999999345e+03 1.445990132318536459e+00
9.170899999999999636e+03 1.535348267717484116e+00
9.173829999999999927e+03 1.705956424144494665e+00
9.176760000000000218e+03 1.537414770604387915e+00
9.179690000000000509e+03 1.593917607733195130e+00
9.182620000000000800e+03 1.708666392072249796e+00
9.185549999999999272e+03 1.666536862821841325e+00
9.188479999999999563e+03 1.673283170576316925e+00
9.191409999999999854e+03 1.420137082447532562e+00
9.194340000000000146e+03 1.548195444471480053e+00
9.197270000000000437e+03 1.699576507238805156e+00
9.200200000000000728e+03 1.737942162576636695e+00
9.203129999999999200e+03 1.627562915385599940e+00
9.206059999999999491e+03 1.501514787074684110e+00
9.208989999999999782e+03 1.690819993703513768e+00
9.211920000000000073e+03 1.884289280253692578e+00
9.214850000000000364e+03 1.786794455342398225e+00
9.217780000000000655e+03 1.610646784424626832e+00
9.220709999999999127e+03 1.608810889775320163e+00
9.223639999999999418e+03 1.575730221037686452e+00
9.226569999999999709e+03 1.739117367685067306e+00
9.229500000000000000e+03 1.762978985160242873e+00
9.232430000000000291e+03 1.689109392851815494e+00
9.235360000000000582e+03 1.562334315016565833e+00
9.238290000000000873e+03 1.500466930953825440e+00
9.241219999999999345e+03 1.727675707597155164e+00
9.244149999999999636e+03 1.757904218018842668e+00
9.247079999999999927e+03 1.641037402259873268e+00
9.250010000000000218e+03 1.614858396632406379e+00
9.252940000000000509e+03 1.707780166695069379e+00
9.255870000000000800e+03 1.665109534039199479e+00
9.258799999999999272e+03 1.612706434620395424e+00
9.261729999999999563e+03 1.586408917266620477e+00
9.264659999999999854e+03 1.517323956784080830e+00
9.267590000000000146e+03 1.558454145901074339e+00
9.270520000000000437e+03 1.661167350015365196e+00
9.273450000000000728e+03 1.638622979422809323e+00
9.276379999999999200e+03 1.649034165633907589e+00
9.279309999999999491e+03 1.612681701238249943e+00
9.282239999999999782e+03 1.604323129304020767e+00
9.285170000000000073e+03 1.748554665509968631e+00
9.288100000000000364e+03 1.723334043158171847e+00
9.291030000000000655e+03 1.618134647246493918e+00
9.293959999999999127e+03 1.775332008939096262e+00
9.296889999999999418e+03 1.637207972167326941e+00
9.299819999999999709e+03 1.419188810225014086e+00
9.302750000000000000e+03 1.556200283893167891e+00
9.305680000000000291e+03 1.547077235960863995e+00
9.308610000000000582e+03 1.627929050163608782e+00
9.311540000000000873e+03 1.849491415528863092e+00
9.314469999999999345e+03 1.990951985906105337e+00
9.317399999999999636e+03 1.829149447861202704e+00
9.320329999999999927e+03 1.831251711743257626e+00
9.323260000000000218e+03 1.400116105734485972e+00
9.326190000000000509e+03 1.342653809004132226e+00
9.329120000000000800e+03 1.773768548484256691e+00
9.332049999999999272e+03 1.691539776711671106e+00
9.334979999999999563e+03 1.671910205694117080e+00
9.337909999999999854e+03 1.639886943056747537e+00
9.340840000000000146e+03 1.770689579362644706e+00
9.343770000000000437e+03 1.782587021467979760e+00
9.346700000000000728e+03 1.703962941769028294e+00
9.349629999999999200e+03 1.596465863637475113e+00
9.352559999999999491e+03 1.615157896230557055e+00
9.355489999999999782e+03 1.613467012619198560e+00
9.358420000000000073e+03 1.593768199987519729e+00
9.361350000000000364e+03 1.480069869458250365e+00
9.364280000000000655e+03 1.654093760176245098e+00
9.367209999999999127e+03 1.621474299864312796e+00
9.370139999999999418e+03 1.481935483886020588e+00
9.373069999999999709e+03 1.592791286287938313e+00
9.376000000000000000e+03 1.204339905280647827e+00
9.378930000000000291e+03 1.791285040114480864e+00
9.381860000000000582e+03 1.916739134710187198e+00
9.384790000000000873e+03 1.738808488858071266e+00
9.387719999999999345e+03 1.612882898155796330e+00
9.390649999999999636e+03 1.658029292922458042e+00
9.393579999999999927e+03 1.558651559649092189e+00
9.396510000000000218e+03 1.632929352122789446e+00
9.399440000000000509e+03 1.828227184321088661e+00
9.402370000000000800e+03 1.753814169416712421e+00
9.405299999999999272e+03 1.652627025006222272e+00
9.408229999999999563e+03 1.647726761869150236e+00
9.411159999999999854e+03 1.857640534646935349e+00
9.414090000000000146e+03 1.901953966869418755e+00
9.417020000000000437e+03 1.793354502003063455e+00
9.419950000000000728e+03 1.724089492768916543e+00
9.422879999999999200e+03 1.284065479428430301e+00
9.425809999999999491e+03 1.276803830687297969e+00
9.428739999999999782e+03 1.614594966429296008e+00
9.431670000000000073e+03 1.675239447944911086e+00
9.434600000000000364e+03 1.278152955610164510e+00
9.437530000000000655e+03 1.339234654747249786e+00
9.440459999999999127e+03 1.181367343307214934e+00
9.443389999999999418e+03 2.017005033906533296e+00
9.446319999999999709e+03 2.126326238491686116e+00
9.449250000000000000e+03 1.571134679435653991e+00
9.452180000000000291e+03 1.668926655271296244e+00
9.455110000000000582e+03 1.949305804376086693e+00
9.458040000000000873e+03 2.191137348885585201e+00
9.460969999999999345e+03 2.075554077216724913e+00
9.463899999999999636e+03 2.202474463120025483e+00
9.466829999999999927e+03 1.954729039257469880e+00
9.469760000000000218e+03 1.719011391740014938e+00
9.472690000000000509e+03 2.003583466599177410e+00
9.475620000000000800e+03 1.699912769048681715e+00
9.478549999999999272e+03 1.130421323274015233e+00
9.481479999999999563e+03 1.634775534483698722e+00
9.484409999999999854e+03 1.701908127191497533e+00
9.487340000000000146e+03 1.600867162559693080e+00
9.490270000000000437e+03 1.593550064103674169e+00
9.493200000000000728e+03 1.432490314430718170e+00
9.496129999999999200e+03 1.279286759489790537e+00
9.499059999999999491e+03 1.448100158998472997e+00
9.501989999999999782e+03 1.652936466252902914e+00
9.504920000000000073e+03 1.565329817825350744e+00
9.507850000000000364e+03 1.540264193555897609e+00
9.510780000000000655e+03 1.726484231360388755e+00
9.513709999999999127e+03 1.671757296267635029e+00
9.516639999999999418e+03 1.007407350471174023e+00
9.519569999999999709e+03 8.897192622503898862e-01
9.522500000000000000e+03 1.193920805348598790e+00
9.525430000000000291e+03 1.764685630877478983e+00
9.528360000000000582e+03 1.633806771409102021e+00
9.531290000000000873e+03 1.383049326389768297e+00
9.534219999999999345e+03 1.476756304803650277e+00
9.537149999999999636e+03 1.680057961844141134e+00
9.540079999999999927e+03 1.566866975019084451e+00
9.543010000000000218e+03 1.542139180639735097e+00
9.545940000000000509e+03 1.657284100870088928e+00
9.548870000000000800e+03 1.600366927129279304e+00
9.551799999999999272e+03 1.773342902539212895e+00
9.554729999999999563e+03 1.528222862802108173e+00
9.557659999999999854e+03 1.256546728449270622e+00
9.560590000000000146e+03 1.465166701870060706e+00
9.563520000000000437e+03 1.638774385035839387e+00
9.566450000000000728e+03 1.644355361967411389e+00
9.569379999999999200e+03 1.825064205969487707e+00
9.572309999999999491e+03 1.915504112510401757e+00
9.575239999999999782e+03 1.713933441293728155e+00
9.578170000000000073e+03 1.607806489332317845e+00
9.581100000000000364e+03 1.573068574950106768e+00
9.584030000000000655e+03 1.743013693283386623e+00
9.586959999999999127e+03 1.904623900464227360e+00
9.589889999999999418e+03 1.775931983685217652e+00
9.592819999999999709e+03 1.846180213068159270e+00
9.595750000000000000e+03 1.765937982617612034e+00
9.598680000000000291e+03 1.679722834009000909e+00
9.601610000000000582e+03 1.567336959422431564e+00
9.604540000000000873e+03 1.506616370495079238e+00
9.607469999999999345e+03 1.813459890603709823e+00
9.610399999999999636e+03 1.848030966849105949e+00
9.613329999999999927e+03 1.787366734393602608e+00
9.616260000000000218e+03 1.690012990596033715e+00
9.619190000000000509e+03 1.522734613654892932e+00
9.622120000000000800e+03 1.665432294057594520e+00
9.625049999999999272e+03 1.764377637696617374e+00
9.627979999999999563e+03 1.770199116061075717e+00
9.630909999999999854e+03 1.601797087072970083e+00
9.633840000000000146e+03 1.555487857546427266e+00
9.636770000000000437e+03 1.484860902767138002e+00
9.639700000000000728e+03 1.472823349621894096e+00
9.642629999999999200e+03 1.430657086319447213e+00
9.645559999999999491e+03 1.533364946372798299e+00
9.648489999999999782e+03 1.780152833015245850e+00
9.651420000000000073e+03 1.747546690684807169e+00
9.654350000000000364e+03 1.584106133275454908e+00
9.657280000000000655e+03 1.231922214040696018e+00
9.660209999999999127e+03 1.366496663134461720e+00
9.663139999999999418e+03 1.204620922151504958e+00
9.666069999999999709e+03 1.366027962608566071e+00
9.669000000000000000e+03 1.607741727502218332e+00
9.671930000000000291e+03 1.820823029972500340e+00
9.674860000000000582e+03 1.885613575403117581e+00
9.677790000000000873e+03 1.534930191617807527e+00
9.680719999999999345e+03 1.461659509408995694e+00
9.683649999999999636e+03 1.759082759051947775e+00
9.686579999999999927e+03 1.781798002270158277e+00
9.689510000000000218e+03 1.513552495694999722e+00
9.692440000000000509e+03 1.207949145018141879e+00
9.695370000000000800e+03 1.618866243576212449e+00
9.698299999999999272e+03 1.962868186161845330e+00
9.701229999999999563e+03 1.910999878193844870e+00
9.704159999999999854e+03 1.534220634471280986e+00
9.707090000000000146e+03 1.685762293797674616e+00
9.710020000000000437e+03 1.542599931476313913e+00
9.712950000000000728e+03 1.246367551322131284e+00
9.715879999999999200e+03 1.513349392005543192e+00
9.718809999999999491e+03 1.668181777519124331e+00
9.721739999999999782e+03 1.624996509563181535e+00
9.724670000000000073e+03 1.681389428714917145e+00
9.727600000000000364e+03 1.859848092250849794e+00
9.730530000000000655e+03 1.661538752132081465e+00
9.733459999999999127e+03 1.454025281178935813e+00
9.736389999999999418e+03 1.523754383761623421e+00
9.739319999999999709e+03 1.519844057825114891e+00
9.742250000000000000e+03 1.561415942507571764e+00
9.745180000000000291e+03 1.502830891661181223e+00
9.748110000000000582e+03 1.313602054057975588e+00
9.751040000000000873e+03 1.499210427539199753e+00
9.753969999999999345e+03 1.881782334609332752e+00
9.756899999999999636e+03 1.821244718597408774e+00
9.759829999999999927e+03 1.495015578420944680e+00
9.762760000000000218e+03 8.945407198351822409e-01
9.765690000000000509e+03 7.608992663227659436e-01
9.768620000000000800e+03 1.491303847539715566e+00
9.771549999999999272e+03 1.876730863325272392e+00
9.774479999999999563e+03 1.852357829737739880e+00
9.777409999999999854e+03 1.686717286683298678e+00
9.780340000000000146e+03 1.384982249593651682e+00
9.783270000000000437e+03 1.250923817133275717e+00
9.786200000000000728e+03 1.230824048280519278e+00
9.789129999999999200e+03 1.363351833864435481e+00
9.792059999999999491e+03 1.170356344019319428e+00
9.794989999999999782e+03 6.876106379256173851e-01
9.797920000000000073e+03 1.509709286272511997e-01
9.800850000000000364e+03 -8.506702421122890045e-02
9.803780000000000655e+03 2.686814090119589160e-01
9.806709999999999127e+03 8.047104085780326654e-01
9.809639999999999418e+03 1.252888470630915352e+00
9.812569999999999709e+03 1.531643417658854034e+00
9.815500000000000000e+03 1.631449004053753260e+00
9.818430000000000291e+03 1.683707446745267733e+00
9.821360000000000582e+03 1.542490952961726558e+00
9.824290000000000873e+03 1.068281192317689143e+00
9.827219999999999345e+03 1.108098045945826726e+00
9.830149999999999636e+03 1.890743736512468409e+00
9.833079999999999927e+03 2.279429974394021396e+00
9.836010000000000218e+03 1.912094439983182736e+00
9.838940000000000509e+03 1.578219531071574533e+00
9.841870000000000800e+03 1.622420298719556397e+00
9.844799999999999272e+03 1.726802772455672486e+00
9.847729999999999563e+03 2.345392594616755755e+00
9.850659999999999854e+03 1.932356440062195535e+00
9.853590000000000146e+03 1.929860072843329943e+00
9.856520000000000437e+03 2.062184759565874881e+00
9.859450000000000728e+03 1.967361126392418669e+00
9.862379999999999200e+03 1.937927547336307788e+00
9.865309999999999491e+03 2.155953633237424949e+00
9.868239999999999782e+03 2.101972540898638719e+00
9.871170000000000073e+03 1.218397878368894682e+00
9.874100000000000364e+03 1.278299670425833368e+00
9.877030000000000655e+03 1.416681018284753568e+00
9.879959999999999127e+03 1.804178332104029892e+00
9.882889999999999418e+03 1.766800827604090074e+00
9.885819999999999709e+03 1.547398692370135054e+00
9.888750000000000000e+03 1.508902677487452548e+00
9.891680000000000291e+03 1.977451017546927092e+00
9.894610000000000582e+03 2.489495115718395990e+00
9.897540000000000873e+03 1.786983413942747179e+00
9.900469999999999345e+03 1.461504131464300471e+00
9.903399999999999636e+03 1.316734358631425739e+00
9.906329999999999927e+03 2.307440888523764499e+00
9.909260000000000218e+03 2.433807175378246868e+00
9.912190000000000509e+03 2.289655673267194658e+00
9.915120000000000800e+03 2.125191381235575161e+00
9.918049999999999272e+03 1.681075605547952323e+00
9.920979999999999563e+03 1.530093435492384746e+00
9.923909999999999854e+03 1.764028787375943708e+00
9.926840000000000146e+03 1.704069370049662746e+00
9.929770000000000437e+03 1.441003486345919571e+00
9.932700000000000728e+03 1.669345061651840378e+00
9.935629999999999200e+03 2.077326529598719329e+00
9.938559999999999491e+03 2.194005377204356844e+00
9.941489999999999782e+03 1.982186761242426654e+00
9.944420000000000073e+03 1.354014320834655782e+00
9.947350000000000364e+03 1.377383848005852451e+00
9.950280000000000655e+03 2.048925980716914896e+00
9.953209999999999127e+03 1.822038275395860829e+00
9.956139999999999418e+03 1.262712274712088023e+00
9.959069999999999709e+03 1.425002090492450524e+00
9.962000000000000000e+03 1.868622640383128086e+00
9.964930000000000291e+03 2.000319389358724109e+00
9.967860000000000582e+03 1.896679959439464103e+00
9.970790000000000873e+03 1.518351305028049714e+00
9.973719999999999345e+03 1.500359204897302678e+00
9.976649999999999636e+03 2.128935098793097946e+00
9.979579999999999927e+03 1.901538790248562760e+00
9.982510000000000218e+03 1.200880437776454812e+00
9.985440000000000509e+03 1.377297294388851512e+00
9.988370000000000800e+03 1.682049160787179698e+00
9.991299999999999272e+03 1.951285381595592838e+00
9.994229999999999563e+03 1.899279380875687373e+00
9.997159999999999854e+03 1.674052527540345281e+00
1.000009000000000015e+04 2.164787103950307490e+00
1.000302000000000044e+04 1.840575686941809730e+00
1.000595000000000073e+04 2.095937484573152876e+00
1.000887999999999920e+04 3.542913417346785998e+00
1.001180999999999949e+04 2.731070972610461833e+00
1.001473999999999978e+04 2.584391694426872998e-01
1.001767000000000007e+04 8.410105624057336859e-01
1.002060000000000036e+04 1.693752485094605298e+00
1.002353000000000065e+04 1.478922352222832304e+00
1.002645999999999913e+04 1.943712882234917005e+00
1.002938999999999942e+04 1.856885236624686408e+00
1.003231999999999971e+04 1.181424772901882969e+00
1.003525000000000000e+04 1.071629720629996951e+00
1.003818000000000029e+04 1.282731138589478626e+00
1.004111000000000058e+04 2.129914040651339491e+00
1.004404000000000087e+04 2.099366414638227596e+00
1.004696999999999935e+04 2.367053895491741944e+00
1.004989999999999964e+04 2.419446091072729565e+00
1.005282999999999993e+04 1.437309890493859266e+00
1.005576000000000022e+04 1.851114488411955694e+00
1.005869000000000051e+04 2.313784378455272961e+00
1.006162000000000080e+04 2.052518796359230180e+00
1.006454999999999927e+04 1.446020631113533295e+00
1.006747999999999956e+04 1.716068603000059811e+00
1.007040999999999985e+04 1.796343058335868159e+00
1.007334000000000015e+04 1.202552361487121413e+00
1.007627000000000044e+04 9.741350635340163544e-01
1.007920000000000073e+04 1.244057059443556934e+00
1.008212999999999920e+04 1.559390097322141289e+00
1.008505999999999949e+04 1.928833974709507570e+00
1.008798999999999978e+04 1.832304126237941366e+00
1.009092000000000007e+04 1.735754365662668608e+00
1.009385000000000036e+04 1.049680139105888976e+00
1.009678000000000065e+04 1.401439551049922017e+00
1.009970999999999913e+04 1.498512605293733424e+00
1.010263999999999942e+04 5.772020520341205607e-01
1.010556999999999971e+04 1.081525874413248989e+00
1.010850000000000000e+04 2.140967477259986040e+00
1.011143000000000029e+04 1.880034414811029730e+00
1.011436000000000058e+04 2.013668850981539915e+00
1.011729000000000087e+04 1.867781182023629194e+00
1.012021999999999935e+04 2.526716858204479443e+00
1.012314999999999964e+04 1.782263803573579608e+00
1.012607999999999993e+04 1.287080761735494017e+00
1.012901000000000022e+04 1.918617547950701496e+00
1.013194000000000051e+04 1.638988254750139761e+00
1.013487000000000080e+04 9.794696886317921791e-01
1.013779999999999927e+04 1.931108365832985008e-01
1.014072999999999956e+04 1.009653848659965547e+00
1.014365999999999985e+04 2.812385336280636583e+00
1.014659000000000015e+04 2.065070118964968060e+00
1.014952000000000044e+04 1.036446171569195940e+00
1.015245000000000073e+04 2.518091453499636589e+00


==> anc/UH88_SNIFS_199.txt <==
3.298679999999999836e+03 2.780067302484548475e-01
3.301059999999999945e+03 -1.000533687571481256e-01
3.303440000000000055e+03 3.045248376594102829e-02
3.305820000000000164e+03 7.967522800765117208e-02
3.308199999999999818e+03 -2.744780566977900529e-02
3.310579999999999927e+03 4.393708927084515325e-01
3.312960000000000036e+03 1.783560979037662197e-01
3.315340000000000146e+03 -5.130692151721308880e-01
3.317719999999999800e+03 1.407422696301527257e-03
3.320099999999999909e+03 -3.422241829118721212e-01
3.322480000000000018e+03 -2.875281597467035377e-01
3.324860000000000127e+03 -8.108896367562391794e-02
3.327239999999999782e+03 1.003170460868974823e-01
3.329619999999999891e+03 -9.420682133647426126e-02
3.332000000000000000e+03 -7.305951588364387739e-01
3.334380000000000109e+03 4.538157499451676014e-01
3.336760000000000218e+03 4.406991938255914731e-01
3.339139999999999873e+03 -3.924048418488305656e-01
3.341519999999999982e+03 4.074766830417673735e-01
3.343900000000000091e+03 5.621594950255695000e-01
3.346280000000000200e+03 1.184721876192168732e+00
3.348659999999999854e+03 5.217769845366069248e-01
3.351039999999999964e+03 1.260317051181563119e+00
3.353420000000000073e+03 8.896273988449040493e-01
3.355800000000000182e+03 1.152438410475025571e-01
3.358179999999999836e+03 2.882125548821965269e-02
3.360559999999999945e+03 -1.030414005654551809e-02
3.362940000000000055e+03 6.240474502395840228e-02
3.365320000000000164e+03 -2.124297904313184604e-01
3.367699999999999818e+03 2.120918340836509819e-01
3.370079999999999927e+03 1.875490046556090862e-01
3.372460000000000036e+03 5.993090239219078796e-01
3.374840000000000146e+03 8.967379005590181418e-01
3.377219999999999800e+03 9.969016923615296732e-02
3.379599999999999909e+03 -3.014464791830493429e-01
3.381980000000000018e+03 4.574439633807789729e-01
3.384360000000000127e+03 6.083808214458630292e-01
3.386739999999999782e+03 6.002422603226937881e-01
3.389119999999999891e+03 5.290597633251419296e-01
3.391500000000000000e+03 9.844428723596655717e-02
3.393880000000000109e+03 7.347274143073961872e-01
3.396260000000000218e+03 4.282403050458443716e-01
3.398639999999999873e+03 7.943219837204607003e-02
3.401019999999999982e+03 -3.299537359289360094e-01
3.403400000000000091e+03 7.583701295033733469e-01
3.405780000000000200e+03 1.217531569592733343e+00
3.408159999999999854e+03 2.077879113420277590e-01
3.410539999999999964e+03 -3.900422568583492011e-01
3.412920000000000073e+03 2.328358354602822200e-01
3.415300000000000182e+03 6.718770574893870862e-01
3.417679999999999836e+03 1.365118045554124526e+00
3.420059999999999945e+03 3.836769081618290334e-01
3.422440000000000055e+03 4.433269994038401829e-01
3.424820000000000164e+03 4.492334306939203548e-01
3.427199999999999818e+03 8.723674389990632161e-01
3.429579999999999927e+03 5.467580453281748465e-01
3.431960000000000036e+03 2.260583874015996697e-01
3.434340000000000146e+03 2.283390917648628338e-01
3.436719999999999800e+03 3.354553014644999220e-01
3.439099999999999909e+03 7.474185151201186150e-02
3.441480000000000018e+03 1.457363021303458850e-01
3.443860000000000127e+03 2.820916383299972297e-01
3.446239999999999782e+03 3.464677325064485225e-01
3.448619999999999891e+03 5.997363036885449139e-01
3.451000000000000000e+03 3.504576571598922441e-01
3.453380000000000109e+03 1.539407731226903331e-01
3.455760000000000218e+03 4.239183302877442272e-01
3.458139999999999873e+03 8.944186605476382723e-02
3.460519999999999982e+03 6.915685277054702818e-01
3.462900000000000091e+03 2.738705709456411980e-02
3.465280000000000200e+03 -1.663367265655739669e-01
3.467659999999999854e+03 -1.242804612676633863e-01
3.470039999999999964e+03 -3.936679951296940816e-01
3.472420000000000073e+03 1.304790346227920894e-01
3.474800000000000182e+03 1.485226432522241125e-01
3.477179999999999836e+03 5.265824312711001598e-01
3.479559999999999945e+03 3.068419438024677093e-01
3.481940000000000055e+03 5.937507346041688283e-01
3.484320000000000164e+03 8.447796725114772309e-01
3.486699999999999818e+03 2.724800007958677051e-01
3.489079999999999927e+03 9.875879817656060822e-02
3.491460000000000036e+03 2.418791821791289598e-01
3.493840000000000146e+03 3.952176835593289583e-01
3.496219999999999800e+03 1.279938523530259886e-01
3.498599999999999909e+03 2.836119291095446360e-01
3.500980000000000018e+03 -2.233979752186370654e-02
3.503360000000000127e+03 4.476694983856023269e-01
3.505739999999999782e+03 1.090710929368853693e-01
3.508119999999999891e+03 1.901681676736835525e-01
3.510500000000000000e+03 6.534799185534561072e-01
3.512880000000000109e+03 1.199227773404565323e+00
3.515260000000000218e+03 6.129726739070275876e-01
3.517639999999999873e+03 2.653286698555292200e-01
3.520019999999999982e+03 -7.397381207810123024e-03
3.522400000000000091e+03 2.230139828462389950e-01
3.524780000000000200e+03 6.629397420468643443e-01
3.527159999999999854e+03 5.463845515762798533e-01
3.529539999999999964e+03 4.381912787371926576e-01
3.531920000000000073e+03 3.537187049256581561e-01
3.534300000000000182e+03 2.988186746627365942e-01
3.536679999999999836e+03 -1.125491152189375399e-01
3.539059999999999945e+03 1.868985078015805157e-01
3.541440000000000055e+03 5.332546150554646758e-01
3.543820000000000164e+03 4.834151078294526283e-01
3.546199999999999818e+03 5.327042008096454229e-01
3.548579999999999927e+03 7.889881045098863233e-01
3.550960000000000036e+03 4.340331907948697387e-01
3.553340000000000146e+03 2.261653440825680261e-01
3.555719999999999800e+03 4.086134786101332517e-01
3.558099999999999909e+03 6.297781799339651210e-01
3.560480000000000018e+03 2.730574859020314382e-01
3.562860000000000127e+03 7.621991586139754693e-01
3.565239999999999782e+03 1.040195685871994291e+00
3.567619999999999891e+03 9.018355380649997199e-01
3.570000000000000000e+03 7.049579825601061112e-01
3.572380000000000109e+03 2.590060766964550343e-01
3.574760000000000218e+03 -1.249632059802470788e-03
3.577139999999999873e+03 1.776207343999561261e-01
3.579519999999999982e+03 5.281922004390794401e-01
3.581900000000000091e+03 2.544392898697360739e-01
3.584280000000000200e+03 3.483241203425688215e-01
3.586659999999999854e+03 7.828497127639979514e-01
3.589039999999999964e+03 6.368254892812917900e-01
3.591420000000000073e+03 2.753229742676020497e-01
3.593800000000000182e+03 5.552229450409239542e-01
3.596179999999999836e+03 5.158093823590566007e-01
3.598559999999999945e+03 5.045014696257182907e-01
3.600940000000000055e+03 3.748217296054692227e-01
3.603320000000000164e+03 4.653812005541270724e-01
3.605699999999999818e+03 3.068503342391235011e-01
3.608079999999999927e+03 4.593119572246066595e-01
3.610460000000000036e+03 2.371966885616959286e-01
3.612840000000000146e+03 2.276939882242951518e-01
3.615219999999999800e+03 3.567783096608107551e-01
3.617599999999999909e+03 4.142237490944665756e-01
3.619980000000000018e+03 8.357452957038687957e-01
3.622360000000000127e+03 7.182891068837030657e-01
3.624739999999999782e+03 4.981251587324845298e-01
3.627119999999999891e+03 3.151636686600977066e-01
3.629500000000000000e+03 2.121678680158014252e-01
3.631880000000000109e+03 9.198038508065909183e-03
3.634260000000000218e+03 -3.669566672772379134e-01
3.636639999999999873e+03 4.946704807929045572e-02
3.639019999999999982e+03 3.506557335424839716e-01
3.641400000000000091e+03 2.919142503100772834e-01
3.643780000000000200e+03 3.323887951143343900e-01
3.646159999999999854e+03 4.546668039112876647e-01
3.648539999999999964e+03 5.940370001019852353e-01
3.650920000000000073e+03 7.859484431383860770e-01
3.653300000000000182e+03 7.976206262476708275e-01
3.655679999999999836e+03 6.344946504621242767e-01
3.658059999999999945e+03 4.397615364605137467e-01
3.660440000000000055e+03 3.049445338454198628e-01
3.662820000000000164e+03 5.136352211248516042e-01
3.665199999999999818e+03 7.287201220533932045e-01
3.667579999999999927e+03 4.825367602876255435e-01
3.669960000000000036e+03 2.569712032859446937e-01
3.672340000000000146e+03 3.645457761820699027e-01
3.674719999999999800e+03 5.430366949203218052e-01
3.677099999999999909e+03 4.581130096486646930e-01
3.679480000000000018e+03 5.310217130473132707e-01
3.681860000000000127e+03 4.506761305452590682e-01
3.684239999999999782e+03 4.826181634110637275e-01
3.686619999999999891e+03 4.029116658549574681e-01
3.689000000000000000e+03 3.560004067971679897e-01
3.691380000000000109e+03 4.337816668630496419e-01
3.693760000000000218e+03 3.140657218510020110e-01
3.696139999999999873e+03 4.352662559698095013e-01
3.698519999999999982e+03 5.981846089477212969e-01
3.700900000000000091e+03 5.221965004971436120e-01
3.703280000000000200e+03 4.837956410533786888e-01
3.705659999999999854e+03 6.929794520105631017e-01
3.708039999999999964e+03 2.906772402729356219e-01
3.710420000000000073e+03 1.340184097983995182e-01
3.712800000000000182e+03 2.537880407202965372e-01
3.715179999999999836e+03 4.568394408846854216e-01
3.717559999999999945e+03 4.708308528074860999e-01
3.719940000000000055e+03 4.601072732534079446e-01
3.722320000000000164e+03 6.653103837713315594e-01
3.724699999999999818e+03 4.980286184379105752e-01
3.727079999999999927e+03 5.174011172647622336e-01
3.729460000000000036e+03 2.446311421793565533e-01
3.731840000000000146e+03 3.011139481794867234e-01
3.734219999999999800e+03 6.524459722046900279e-01
3.736599999999999909e+03 6.546177906668222413e-01
3.738980000000000018e+03 6.367457844685001644e-01
3.741360000000000127e+03 7.797207237542396197e-01
3.743739999999999782e+03 8.055279050097954308e-01
3.746119999999999891e+03 5.616894494502970847e-01
3.748500000000000000e+03 2.744262147315011946e-01
3.750880000000000109e+03 3.638045390797653988e-01
3.753260000000000218e+03 4.482574269021240010e-01
3.755639999999999873e+03 3.585940780191883004e-01
3.758019999999999982e+03 4.334401620081864137e-01
3.760400000000000091e+03 5.778246581949368910e-01
3.762780000000000200e+03 4.600864221963344436e-01
3.765159999999999854e+03 1.294530067067554135e-01
3.767539999999999964e+03 3.827465265179744169e-01
3.769920000000000073e+03 5.987521840779288507e-01
3.772300000000000182e+03 5.323438951267722707e-01
3.774679999999999836e+03 4.881779215811555828e-01
3.777059999999999945e+03 5.367384359798664795e-01
3.779440000000000055e+03 4.944817785464682425e-01
3.781820000000000164e+03 4.777010270351068622e-01
3.784199999999999818e+03 5.152026950341828115e-01
3.786579999999999927e+03 5.148404709715360683e-01
3.788960000000000036e+03 2.926155044535402316e-01
3.791340000000000146e+03 2.216091116024564156e-01
3.793719999999999800e+03 3.782246479628679769e-01
3.796099999999999909e+03 3.973163667701374857e-01
3.798480000000000018e+03 6.728707379051938053e-01
3.800860000000000127e+03 9.472343420221458477e-01
3.803239999999999782e+03 6.375210517545525368e-01
3.805619999999999891e+03 4.682228210885349684e-01
3.808000000000000000e+03 4.009064174596193020e-01
3.810380000000000109e+03 3.661837210098088935e-01
3.812760000000000218e+03 6.003662405017173853e-01
3.815139999999999873e+03 4.416332323844434082e-01
3.817519999999999982e+03 4.203682547035242356e-01
3.819900000000000091e+03 4.270910046320833819e-01
3.822280000000000200e+03 4.343128785223013266e-01
3.824659999999999854e+03 3.982507883356725120e-01
3.827039999999999964e+03 3.051570893700029652e-01
3.829420000000000073e+03 3.456008342054204818e-01
3.831800000000000182e+03 3.654763630616318926e-01
3.834179999999999836e+03 4.838414171508607642e-01
3.836559999999999945e+03 3.558029034347866548e-01
3.838940000000000055e+03 2.671639548256407037e-01
3.841320000000000164e+03 5.100568851581568364e-01
3.843699999999999818e+03 6.298898799760394018e-01
3.846079999999999927e+03 6.106474111291507745e-01
3.848460000000000036e+03 5.266034221751257904e-01
3.850840000000000146e+03 4.280945641629196330e-01
3.853219999999999800e+03 3.563357022722800083e-01
3.855599999999999909e+03 2.604029242693697843e-01
3.857980000000000018e+03 3.258233859851840664e-01
3.860360000000000127e+03 4.751994527438025973e-01
3.862739999999999782e+03 3.715547482751460628e-01
3.865119999999999891e+03 4.434951927263181548e-01
3.867500000000000000e+03 4.107860426771617335e-01
3.869880000000000109e+03 4.759186963780215884e-01
3.872260000000000218e+03 5.878387100511451857e-01
3.874639999999999873e+03 7.974670290420919905e-01
3.877019999999999982e+03 5.789179332662317545e-01
3.879400000000000091e+03 5.753869383782992397e-01
3.881780000000000200e+03 5.260940823460290572e-01
3.884159999999999854e+03 5.922548172187296345e-01
3.886539999999999964e+03 7.921817168907254736e-01
3.888920000000000073e+03 5.991013207137119156e-01
3.891300000000000182e+03 3.242171399571193158e-01
3.893679999999999836e+03 3.916524775705775840e-01
3.896059999999999945e+03 5.851244036372137414e-01
3.898440000000000055e+03 7.919415502694419073e-01
3.900820000000000164e+03 7.548626794030319775e-01
3.903199999999999818e+03 2.706997469361491770e-01
3.905579999999999927e+03 2.683936672521697875e-01
3.907960000000000036e+03 3.951491473009418609e-01
3.910340000000000146e+03 4.249027353999296763e-01
3.912719999999999800e+03 4.989462143215825374e-01
3.915099999999999909e+03 5.656316678032996537e-01
3.917480000000000018e+03 5.661967830372139909e-01
3.919860000000000127e+03 6.442040311263351748e-01
3.922239999999999782e+03 4.700721214269767967e-01
3.924619999999999891e+03 4.546873322636125203e-01
3.927000000000000000e+03 4.605494116428188733e-01
3.929380000000000109e+03 3.743449868550371984e-01
3.931760000000000218e+03 5.165045480756171870e-01
3.934139999999999873e+03 6.070971148259902694e-01
3.936519999999999982e+03 5.009749277635831000e-01
3.938900000000000091e+03 8.898611010725919757e-01
3.941280000000000200e+03 7.457682842606563334e-01
3.943659999999999854e+03 8.826624451348327183e-01
3.946039999999999964e+03 6.336233419990653370e-01
3.948420000000000073e+03 5.187946700874108696e-01
3.950800000000000182e+03 4.714963108406258763e-01
3.953179999999999836e+03 4.938545182268933575e-01
3.955559999999999945e+03 5.997806506915477343e-01
3.957940000000000055e+03 3.913380462878448540e-01
3.960320000000000164e+03 3.542206715977319065e-01
3.962699999999999818e+03 7.341468973936131626e-01
3.965079999999999927e+03 5.842625494171699296e-01
3.967460000000000036e+03 1.158649436493162765e+00
3.969840000000000146e+03 1.210276399671956327e+00
3.972219999999999800e+03 8.378878073137803195e-01
3.974599999999999909e+03 6.178226728503380949e-01
3.976980000000000018e+03 5.901032815853672897e-01
3.979360000000000127e+03 6.473175528825213521e-01
3.981739999999999782e+03 7.776847281497546449e-01
3.984119999999999891e+03 7.713766648862244724e-01
3.986500000000000000e+03 6.695868304764127643e-01
3.988880000000000109e+03 8.300493846262039233e-01
3.991260000000000218e+03 5.940875721454734748e-01
3.993639999999999873e+03 5.424422139352923500e-01
3.996019999999999982e+03 7.123889905227346331e-01
3.998400000000000091e+03 7.376305546623446174e-01
4.000780000000000200e+03 7.597587489484434187e-01
4.003159999999999854e+03 7.748970148443291572e-01
4.005539999999999964e+03 8.142870191650359857e-01
4.007920000000000073e+03 8.451104260808069979e-01
4.010300000000000182e+03 7.645065873218761521e-01
4.012679999999999836e+03 6.878575355971195959e-01
4.015059999999999945e+03 5.702521674398005613e-01
4.017440000000000055e+03 4.203088712802737770e-01
4.019820000000000164e+03 5.017186151361892055e-01
4.022199999999999818e+03 5.822754133763492490e-01
4.024579999999999927e+03 6.858202414462806207e-01
4.026960000000000036e+03 6.902431715010305391e-01
4.029340000000000146e+03 5.386675388828954247e-01
4.031719999999999800e+03 4.885842415058007093e-01
4.034099999999999909e+03 4.240391037269422014e-01
4.036480000000000018e+03 3.979804139383436024e-01
4.038860000000000127e+03 5.929941222367072218e-01
4.041239999999999782e+03 5.130705479274559888e-01
4.043619999999999891e+03 6.333033053632366460e-01
4.046000000000000000e+03 7.789253199460300925e-01
4.048380000000000109e+03 7.818003721452780885e-01
4.050760000000000218e+03 7.016484547690234885e-01
4.053139999999999873e+03 6.741322605030866111e-01
4.055519999999999982e+03 6.797545973394534258e-01
4.057900000000000091e+03 7.188008337728306607e-01
4.060280000000000200e+03 5.803837647250404963e-01
4.062659999999999854e+03 4.577889970411741505e-01
4.065039999999999964e+03 5.134811467238123983e-01
4.067420000000000073e+03 5.135255554384164922e-01
4.069800000000000182e+03 5.830159655744289182e-01
4.072179999999999836e+03 7.432187175837960957e-01
4.074559999999999945e+03 5.857383329333675226e-01
4.076940000000000055e+03 8.068451562841612024e-01
4.079320000000000164e+03 7.839817789012042404e-01
4.081699999999999818e+03 8.119844901232758927e-01
4.084079999999999927e+03 7.400266922183701412e-01
4.086460000000000036e+03 5.038319404016545766e-01
4.088840000000000146e+03 4.931079514441259470e-01
4.091219999999999800e+03 4.309978519050359780e-01
4.093599999999999909e+03 4.788809886435307916e-01
4.095980000000000018e+03 7.102402711030672000e-01
4.098359999999999673e+03 8.809775759449216537e-01
4.100739999999999782e+03 7.786990295436426734e-01
4.103119999999999891e+03 8.484544723716477277e-01
4.105500000000000000e+03 8.380695794925732134e-01
4.107880000000000109e+03 5.982751855344112801e-01
4.110260000000000218e+03 8.012393877242929285e-01
4.112640000000000327e+03 7.707544079766180944e-01
4.115020000000000437e+03 6.655944213577346114e-01
4.117399999999999636e+03 8.056128503930637397e-01
4.119779999999999745e+03 6.412324915080941379e-01
4.122159999999999854e+03 8.301604509869722204e-01
4.124539999999999964e+03 8.068411214789430463e-01
4.126920000000000073e+03 5.155224145227765842e-01
4.129300000000000182e+03 5.757190461587835539e-01
4.131680000000000291e+03 6.171013380411254357e-01
4.134060000000000400e+03 6.094239401065317807e-01
4.136439999999999600e+03 6.889764754525262713e-01
4.138819999999999709e+03 5.980257263867944095e-01
4.141199999999999818e+03 5.949664093899549311e-01
4.143579999999999927e+03 7.225363593287075226e-01
4.145960000000000036e+03 4.421288527130603496e-01
4.148340000000000146e+03 6.494500516982021354e-01
4.150720000000000255e+03 6.211580514013351761e-01
4.153100000000000364e+03 5.848015559344035275e-01
4.155479999999999563e+03 6.086386849756714179e-01
4.157859999999999673e+03 6.972842572941295725e-01
4.160239999999999782e+03 8.155534696736476130e-01
4.162619999999999891e+03 7.655364941043022453e-01
4.165000000000000000e+03 6.128553514229706511e-01
4.167380000000000109e+03 6.807250917353196984e-01
4.169760000000000218e+03 6.050236298681944680e-01
4.172140000000000327e+03 7.488510452692078712e-01
4.174520000000000437e+03 5.532090596625351964e-01
4.176899999999999636e+03 6.965346879636977739e-01
4.179279999999999745e+03 8.076207842506787360e-01
4.181659999999999854e+03 7.898581080980497937e-01
4.184039999999999964e+03 8.224698951325021268e-01
4.186420000000000073e+03 7.318443999719178583e-01
4.188800000000000182e+03 5.918154627275250546e-01
4.191180000000000291e+03 4.952035416919464139e-01
4.193560000000000400e+03 5.948018277256201802e-01
4.195939999999999600e+03 6.206168957332599545e-01
4.198319999999999709e+03 5.411767951349668593e-01
4.200699999999999818e+03 5.276642776954464376e-01
4.203079999999999927e+03 7.602077575208624483e-01
4.205460000000000036e+03 6.140190501438774762e-01
4.207840000000000146e+03 6.686333817141106861e-01
4.210220000000000255e+03 6.346906519132605728e-01
4.212600000000000364e+03 7.221024437334756518e-01
4.214979999999999563e+03 7.380391000146044878e-01
4.217359999999999673e+03 6.606090700146848294e-01
4.219739999999999782e+03 6.175490850674303367e-01
4.222119999999999891e+03 7.269764236089332199e-01
4.224500000000000000e+03 7.526782082342097224e-01
4.226880000000000109e+03 5.486925903906835211e-01
4.229260000000000218e+03 8.440081192920210196e-01
4.231640000000000327e+03 7.000643800981941611e-01
4.234020000000000437e+03 8.081441385292412738e-01
4.236399999999999636e+03 6.244350737914812211e-01
4.238779999999999745e+03 6.723278859375386718e-01
4.241159999999999854e+03 6.796453269132615160e-01
4.243539999999999964e+03 7.463011971783619636e-01
4.245920000000000073e+03 5.324059281305123514e-01
4.248300000000000182e+03 7.209414998344257919e-01
4.250680000000000291e+03 8.663684155809729948e-01
4.253060000000000400e+03 6.746170078276757520e-01
4.255439999999999600e+03 5.281293480765049120e-01
4.257819999999999709e+03 5.716511002890353188e-01
4.260199999999999818e+03 4.368241500125354948e-01
4.262579999999999927e+03 5.366567748647519398e-01
4.264960000000000036e+03 7.128329739968780610e-01
4.267340000000000146e+03 5.948272043150878430e-01
4.269720000000000255e+03 5.459177294725232610e-01
4.272100000000000364e+03 7.335386865574636817e-01
4.274479999999999563e+03 7.603742583624719664e-01
4.276859999999999673e+03 7.984584333999468209e-01
4.279239999999999782e+03 7.011531178771276407e-01
4.281619999999999891e+03 5.905371680686367641e-01
4.284000000000000000e+03 6.996496076338353243e-01
4.286380000000000109e+03 8.264981386522324280e-01
4.288760000000000218e+03 7.415374503653654470e-01
4.291140000000000327e+03 7.980196739976467279e-01
4.293520000000000437e+03 8.003532590621553755e-01
4.295899999999999636e+03 8.271009592871939597e-01
4.298279999999999745e+03 7.742759613778635863e-01
4.300659999999999854e+03 8.219971869401979658e-01
4.303039999999999964e+03 8.403568579059904620e-01
4.305420000000000073e+03 6.813576207813430985e-01
4.307800000000000182e+03 5.063264332531881573e-01
4.310180000000000291e+03 7.087018466398313787e-01
4.312560000000000400e+03 8.625024268619524426e-01
4.314939999999999600e+03 9.033970664521826510e-01
4.317319999999999709e+03 7.197164119710973695e-01
4.319699999999999818e+03 7.029348451808764553e-01
4.322079999999999927e+03 8.319106299163321339e-01
4.324460000000000036e+03 9.075168102629518341e-01
4.326840000000000146e+03 6.874122713830957965e-01
4.329220000000000255e+03 7.164527654994325978e-01
4.331600000000000364e+03 8.405058540691634494e-01
4.333979999999999563e+03 6.817254939785830636e-01
4.336359999999999673e+03 6.332086452364837914e-01
4.338739999999999782e+03 5.971555609678184107e-01
4.341119999999999891e+03 8.233054299542345023e-01
4.343500000000000000e+03 8.183307684691206729e-01
4.345880000000000109e+03 7.466688976302331415e-01
4.348260000000000218e+03 7.591792952296855246e-01
4.350640000000000327e+03 6.646414850467767810e-01
4.353020000000000437e+03 6.835680280456867264e-01
4.355399999999999636e+03 7.302463886462070564e-01
4.357779999999999745e+03 7.458676182357930617e-01
4.360159999999999854e+03 8.441370153818459343e-01
4.362539999999999964e+03 8.537095171897108870e-01
4.364920000000000073e+03 7.320514356892311447e-01
4.367300000000000182e+03 7.435393640053814535e-01
4.369680000000000291e+03 6.935699444575899042e-01
4.372060000000000400e+03 8.510002627392937447e-01
4.374439999999999600e+03 8.800846911153875629e-01
4.376819999999999709e+03 6.908644323092600903e-01
4.379199999999999818e+03 6.995677439609433446e-01
4.381579999999999927e+03 6.839025120559454329e-01
4.383960000000000036e+03 6.445278599430561695e-01
4.386340000000000146e+03 7.745593378365721593e-01
4.388720000000000255e+03 9.106189616677987653e-01
4.391100000000000364e+03 8.381343310006467151e-01
4.393479999999999563e+03 7.358150247738244332e-01
4.395859999999999673e+03 7.025969221748102900e-01
4.398239999999999782e+03 7.420404138263834160e-01
4.400619999999999891e+03 7.362361246634022693e-01
4.403000000000000000e+03 7.698506154810939028e-01
4.405380000000000109e+03 6.980264491489670542e-01
4.407760000000000218e+03 6.529360786014783979e-01
4.410140000000000327e+03 7.790011928510132133e-01
4.412520000000000437e+03 7.919132430705015935e-01
4.414899999999999636e+03 8.413169677971529259e-01
4.417279999999999745e+03 8.887364446601363488e-01
4.419659999999999854e+03 8.192721059390184468e-01
4.422039999999999964e+03 7.585247688587376524e-01
4.424420000000000073e+03 9.388416471820519860e-01
4.426800000000000182e+03 8.935434676189343284e-01
4.429180000000000291e+03 7.992371817223720143e-01
4.431560000000000400e+03 7.688836604997595359e-01
4.433939999999999600e+03 7.607902082070823191e-01
4.436319999999999709e+03 8.522709777203554271e-01
4.438699999999999818e+03 9.783860117514735499e-01
4.441079999999999927e+03 1.010557957830012343e+00
4.443460000000000036e+03 8.844425489670060259e-01
4.445840000000000146e+03 8.692096699290031703e-01
4.448220000000000255e+03 7.897584974603927277e-01
4.450600000000000364e+03 7.489671824696741975e-01
4.452979999999999563e+03 7.040886385700293459e-01
4.455359999999999673e+03 7.227410224450626641e-01
4.457739999999999782e+03 8.026491494375415092e-01
4.460119999999999891e+03 8.464259955189368245e-01
4.462500000000000000e+03 7.641533510810746277e-01
4.464880000000000109e+03 7.294350929035303688e-01
4.467260000000000218e+03 7.637876308364878186e-01
4.469640000000000327e+03 8.132817074094774723e-01
4.472020000000000437e+03 8.125797295050775082e-01
4.474399999999999636e+03 7.695439209444460138e-01
4.476779999999999745e+03 7.252350273090505395e-01
4.479159999999999854e+03 7.338895145469357395e-01
4.481539999999999964e+03 8.731070182690916504e-01
4.483920000000000073e+03 9.579874109167495488e-01
4.486300000000000182e+03 7.631301238289603939e-01
4.488680000000000291e+03 6.677234989869659243e-01
4.491060000000000400e+03 7.259360563813191947e-01
4.493439999999999600e+03 7.790406994873950719e-01
4.495819999999999709e+03 8.458494524848534368e-01
4.498199999999999818e+03 8.934162032321527613e-01
4.500579999999999927e+03 9.080878144354035397e-01
4.502960000000000036e+03 7.423738035727278639e-01
4.505340000000000146e+03 7.233806470240330411e-01
4.507720000000000255e+03 7.700727225475467730e-01
4.510100000000000364e+03 7.145718662875878424e-01
4.512479999999999563e+03 7.479338746673146465e-01
4.514859999999999673e+03 7.448411643324982512e-01
4.517239999999999782e+03 8.482259226014841058e-01
4.519619999999999891e+03 8.949953832476628124e-01
4.522000000000000000e+03 8.726949962890603318e-01
4.524380000000000109e+03 8.147495510444908717e-01
4.526760000000000218e+03 7.859776587566441597e-01
4.529140000000000327e+03 8.357036217085344054e-01
4.531520000000000437e+03 8.029077920510199196e-01
4.533899999999999636e+03 7.295850621640120881e-01
4.536279999999999745e+03 6.106118626784704517e-01
4.538659999999999854e+03 6.024195281313826644e-01
4.541039999999999964e+03 6.677810143026368106e-01
4.543420000000000073e+03 8.427952122246831212e-01
4.545800000000000182e+03 8.526801342061649525e-01
4.548180000000000291e+03 9.788522955676698389e-01
4.550560000000000400e+03 8.568932426318730533e-01
4.552939999999999600e+03 9.548359738061205082e-01
4.555319999999999709e+03 8.913459911178231998e-01
4.557699999999999818e+03 8.259214992862681237e-01
4.560079999999999927e+03 7.628368119082886700e-01
4.562460000000000036e+03 8.453379953049731110e-01
4.564840000000000146e+03 7.294534708464781581e-01
4.567220000000000255e+03 7.934247739301066860e-01
4.569600000000000364e+03 9.559522836703319149e-01
4.571979999999999563e+03 8.572059292456034596e-01
4.574359999999999673e+03 8.281153207649682990e-01
4.576739999999999782e+03 9.128507985978798756e-01
4.579119999999999891e+03 1.059504747710503292e+00
4.581500000000000000e+03 8.776462063600886099e-01
4.583880000000000109e+03 6.723891477006451733e-01
4.586260000000000218e+03 8.377203218356004122e-01
4.588640000000000327e+03 1.037368224758968394e+00
4.591020000000000437e+03 1.054427812944716658e+00
4.593399999999999636e+03 9.638326027554443565e-01
4.595779999999999745e+03 9.031485003695439717e-01
4.598159999999999854e+03 7.950928338266245454e-01
4.600539999999999964e+03 7.522857903160314885e-01
4.602920000000000073e+03 8.502569426860077106e-01
4.605300000000000182e+03 1.030133808724722932e+00
4.607680000000000291e+03 9.557743743108862988e-01
4.610060000000000400e+03 5.760262469660163420e-01
4.612439999999999600e+03 7.105839607447913542e-01
4.614819999999999709e+03 8.041529672445804078e-01
4.617199999999999818e+03 8.849286706229168020e-01
4.619579999999999927e+03 9.574997138437808530e-01
4.621960000000000036e+03 7.971558054030574159e-01
4.624340000000000146e+03 9.120530207191300809e-01
4.626720000000000255e+03 6.907251541370345027e-01
4.629100000000000364e+03 7.768150000435185554e-01
4.631479999999999563e+03 9.827765923195785902e-01
4.633859999999999673e+03 8.309256545663424864e-01
4.636239999999999782e+03 7.830631640517342618e-01
4.638619999999999891e+03 8.082514936180243970e-01
4.641000000000000000e+03 9.093050593382195901e-01
4.643380000000000109e+03 7.933459449712612077e-01
4.645760000000000218e+03 7.326158391535545489e-01
4.648140000000000327e+03 7.685907663261956069e-01
4.650520000000000437e+03 1.037823244626669528e+00
4.652899999999999636e+03 9.809096714993159605e-01
4.655279999999999745e+03 7.449327976346664659e-01
4.657659999999999854e+03 8.621756533599517214e-01
4.660039999999999964e+03 8.513915565776052352e-01
4.662420000000000073e+03 8.525082093911621195e-01
4.664800000000000182e+03 8.994245698063282335e-01
4.667180000000000291e+03 8.487030583667195538e-01
4.669560000000000400e+03 9.165404568491366533e-01
4.671939999999999600e+03 9.013078123775936090e-01
4.674319999999999709e+03 8.859158826891332383e-01
4.676699999999999818e+03 8.455970895772697560e-01
4.679079999999999927e+03 8.346625173751784921e-01
4.681460000000000036e+03 7.804966224889364756e-01
4.683840000000000146e+03 8.287715141584083289e-01
4.686220000000000255e+03 9.040332237757866540e-01
4.688600000000000364e+03 1.006908577059035137e+00
4.690979999999999563e+03 8.883140689510585775e-01
4.693359999999999673e+03 7.075067455171304420e-01
4.695739999999999782e+03 8.165040717859424202e-01
4.698119999999999891e+03 7.954775519137240458e-01
4.700500000000000000e+03 7.992827502851657107e-01
4.702880000000000109e+03 8.761010096506099964e-01
4.705260000000000218e+03 8.889187352918742624e-01
4.707640000000000327e+03 8.966235916359658331e-01
4.710020000000000437e+03 8.432562686200639757e-01
4.712399999999999636e+03 8.991249363422230134e-01
4.714779999999999745e+03 9.700519763196202572e-01
4.717159999999999854e+03 8.528637025628668100e-01
4.719539999999999964e+03 8.530734172589303776e-01
4.721920000000000073e+03 9.064011374793115028e-01
4.724300000000000182e+03 1.092308445628768609e+00
4.726680000000000291e+03 1.061525261491378824e+00
4.729060000000000400e+03 9.214745048243221381e-01
4.731439999999999600e+03 9.258640398765572987e-01
4.733819999999999709e+03 7.785501919967539042e-01
4.736199999999999818e+03 7.331196757339707437e-01
4.738579999999999927e+03 7.844857576383319486e-01
4.740960000000000036e+03 9.275044135708744308e-01
4.743340000000000146e+03 1.054292379655392020e+00
4.745720000000000255e+03 1.034044795804681005e+00
4.748100000000000364e+03 1.053206994685622844e+00
4.750479999999999563e+03 1.004009782426237951e+00
4.752859999999999673e+03 8.880032491090420477e-01
4.755239999999999782e+03 8.883554944361483630e-01
4.757619999999999891e+03 9.535561146575246561e-01
4.760000000000000000e+03 9.875620692872925099e-01
4.762380000000000109e+03 9.231295310630185380e-01
4.764760000000000218e+03 8.995000442205276503e-01
4.767140000000000327e+03 9.443744557346206436e-01
4.769520000000000437e+03 8.628612633149811417e-01
4.771899999999999636e+03 8.285630794775368235e-01
4.774279999999999745e+03 8.444713619122757864e-01
4.776659999999999854e+03 8.233968751752945847e-01
4.779039999999999964e+03 8.674108947777825485e-01
4.781420000000000073e+03 9.555611770017387041e-01
4.783800000000000182e+03 9.990916216678880080e-01
4.786180000000000291e+03 9.652442964121702440e-01
4.788560000000000400e+03 9.703275671826898652e-01
4.790939999999999600e+03 9.527550139121075956e-01
4.793319999999999709e+03 7.985875306775260807e-01
4.795699999999999818e+03 8.044244661109182237e-01
4.798079999999999927e+03 8.854193769315099605e-01
4.800460000000000036e+03 9.396896130905028066e-01
4.802840000000000146e+03 9.247345206343493551e-01
4.805220000000000255e+03 9.471004518376981984e-01
4.807600000000000364e+03 9.374837127910571333e-01
4.809979999999999563e+03 8.413961913712214580e-01
4.812359999999999673e+03 9.013010928902259744e-01
4.814739999999999782e+03 8.268921657865840880e-01
4.817119999999999891e+03 8.094822509484034256e-01
4.819500000000000000e+03 8.809609339981260279e-01
4.821880000000000109e+03 8.584224899478846149e-01
4.824260000000000218e+03 7.718334750357301877e-01
4.826640000000000327e+03 7.430659392025633636e-01
4.829020000000000437e+03 7.438996031534976794e-01
4.831399999999999636e+03 8.826087365021800801e-01
4.833779999999999745e+03 9.737906476096827024e-01
4.836159999999999854e+03 9.180315124403182203e-01
4.838539999999999964e+03 8.836098472498250533e-01
4.840920000000000073e+03 8.348702337334945600e-01
4.843300000000000182e+03 7.688474214290236253e-01
4.845680000000000291e+03 7.958212674944852294e-01
4.848060000000000400e+03 7.856313894212483273e-01
4.850439999999999600e+03 8.883833503999952752e-01
4.852819999999999709e+03 9.761011117645552737e-01
4.855199999999999818e+03 9.277249546485596410e-01
4.857579999999999927e+03 6.693910404710297080e-01
4.859960000000000036e+03 7.956564470368918673e-01
4.862340000000000146e+03 9.751562978758726574e-01
4.864720000000000255e+03 9.698238731091429754e-01
4.867100000000000364e+03 9.417862294625003461e-01
4.869479999999999563e+03 8.175976546409843282e-01
4.871859999999999673e+03 8.159059474119093602e-01
4.874239999999999782e+03 7.411913515318863110e-01
4.876619999999999891e+03 9.208513409587711918e-01
4.879000000000000000e+03 9.499675406477000594e-01
4.881380000000000109e+03 1.010933975759695569e+00
4.883760000000000218e+03 9.674305189696161822e-01
4.886140000000000327e+03 7.912858876254890150e-01
4.888520000000000437e+03 7.411500719549526384e-01
4.890899999999999636e+03 8.490200746584183333e-01
4.893279999999999745e+03 9.948212378905144648e-01
4.895659999999999854e+03 1.011581851384314223e+00
4.898039999999999964e+03 9.307910917709587562e-01
4.900420000000000073e+03 1.012348308080846193e+00
4.902800000000000182e+03 1.077389294581332813e+00
4.905180000000000291e+03 8.871777170664002510e-01
4.907560000000000400e+03 1.014389727383394835e+00
4.909939999999999600e+03 1.133890509137198688e+00
4.912319999999999709e+03 8.837843844991418729e-01
4.914699999999999818e+03 8.835270587467413117e-01
4.917079999999999927e+03 8.122745466084579924e-01
4.919460000000000036e+03 7.770209051612134710e-01
4.921840000000000146e+03 9.232272805689941686e-01
4.924220000000000255e+03 1.008990395601848888e+00
4.926600000000000364e+03 9.882495860296269807e-01
4.928979999999999563e+03 1.030782667107648098e+00
4.931359999999999673e+03 8.515061753807814382e-01
4.933739999999999782e+03 7.891397797560625316e-01
4.936119999999999891e+03 8.666140532558934684e-01
4.938500000000000000e+03 8.817932184144349206e-01
4.940880000000000109e+03 9.022782976578429537e-01
4.943260000000000218e+03 1.003963808485140552e+00
4.945640000000000327e+03 1.002379077655325412e+00
4.948020000000000437e+03 8.548458126152028713e-01
4.950399999999999636e+03 9.995786971816299493e-01
4.952779999999999745e+03 7.436000612939931420e-01
4.955159999999999854e+03 7.616596192152146338e-01
4.957539999999999964e+03 1.003322887236047123e+00
4.959920000000000073e+03 1.057985776943690226e+00
4.962300000000000182e+03 9.923440102375455929e-01
4.964680000000000291e+03 7.654223099335175640e-01
4.967060000000000400e+03 9.133717347489577199e-01
4.969439999999999600e+03 9.224610236280089692e-01
4.971819999999999709e+03 9.461747123213760657e-01
4.974199999999999818e+03 1.083709404172525925e+00
4.976579999999999927e+03 8.763223062798919383e-01
4.978960000000000036e+03 6.420136900805980540e-01
4.981340000000000146e+03 7.639603217423188708e-01
4.983720000000000255e+03 1.059031995190041320e+00
4.986100000000000364e+03 1.026574622712600249e+00
4.988479999999999563e+03 9.918910930608126897e-01
4.990859999999999673e+03 1.125846132801324284e+00
4.993239999999999782e+03 1.051346198124059050e+00
4.995619999999999891e+03 1.011781410994533115e+00
4.998000000000000000e+03 8.669538507158588425e-01
5.000380000000000109e+03 9.762348090723378391e-01
5.002760000000000218e+03 1.004469417552257715e+00
5.005140000000000327e+03 1.075056130068591687e+00
5.007520000000000437e+03 8.802005610755507803e-01
5.009899999999999636e+03 8.955042395892444107e-01
5.012279999999999745e+03 1.067944883256508160e+00
5.014659999999999854e+03 1.107948364509049766e+00
5.017039999999999964e+03 1.065870268602307380e+00
5.019420000000000073e+03 1.073747401088813058e+00
5.021800000000000182e+03 9.212795724858700019e-01
5.024180000000000291e+03 8.609469556587134864e-01
5.026560000000000400e+03 8.875872798456986290e-01
5.028939999999999600e+03 9.997908703853062296e-01
5.031319999999999709e+03 1.000303278776351057e+00
5.033699999999999818e+03 9.860553153642760416e-01
5.036079999999999927e+03 1.198685267372726182e+00
5.038460000000000036e+03 1.147688977079075690e+00
5.040840000000000146e+03 1.023922690780291411e+00
5.043220000000000255e+03 7.407922501683775751e-01
5.045600000000000364e+03 8.749791878255813726e-01
5.047979999999999563e+03 9.139532519051423165e-01
5.050359999999999673e+03 9.492569446397312038e-01
5.052739999999999782e+03 1.005499260042123311e+00
5.055119999999999891e+03 9.211495335839390286e-01
5.057500000000000000e+03 7.740621741113454801e-01
5.059880000000000109e+03 8.259960428901980123e-01
5.062260000000000218e+03 9.657671585030196404e-01
5.064640000000000327e+03 9.929073698039714291e-01
5.067020000000000437e+03 1.038783772252744653e+00
5.069399999999999636e+03 9.725103293554911987e-01
5.071779999999999745e+03 8.544131159750413262e-01
5.074159999999999854e+03 8.528354308002300543e-01
5.076539999999999964e+03 9.397646307449573078e-01
5.078920000000000073e+03 1.036359212714103917e+00
5.081300000000000182e+03 1.084710114089904476e+00
5.083680000000000291e+03 1.020009171145458859e+00
5.086060000000000400e+03 8.136345468364801770e-01
5.088439999999999600e+03 7.510741862413807812e-01
5.090819999999999709e+03 9.336210714225936513e-01
5.093199999999999818e+03 9.698375949443550637e-01
5.095579999999999927e+03 9.644946519858746958e-01
5.097960000000000036e+03 9.438232572710107959e-01
5.098199999999999818e+03 1.119351981429251186e+00
5.100340000000000146e+03 8.992058133127250885e-01
5.101130000000000109e+03 5.981392335224950951e-01
5.102720000000000255e+03 8.572764697554366986e-01
5.104060000000000400e+03 6.717666222857560099e-01
5.105100000000000364e+03 7.874619057069743855e-01
5.106989999999999782e+03 5.493740715354101800e-01
5.107479999999999563e+03 9.214977400865536072e-01
5.109859999999999673e+03 1.109409011848914162e+00
5.109920000000000073e+03 1.143457545150965871e+00
5.112239999999999782e+03 1.128891201117405041e+00
5.112850000000000364e+03 1.309505491762302576e+00
5.114619999999999891e+03 1.028133039743841515e+00
5.115779999999999745e+03 1.407060644801370053e+00
5.117000000000000000e+03 9.356966959242050130e-01
5.118710000000000036e+03 1.163404239023260178e+00
5.119380000000000109e+03 8.412781870419852037e-01
5.121640000000000327e+03 1.085965335046636504e+00
5.121760000000000218e+03 7.972718429156705477e-01
5.124140000000000327e+03 9.581882514705647447e-01
5.124569999999999709e+03 8.800112615178469211e-01
5.126520000000000437e+03 1.027487751286775275e+00
5.127500000000000000e+03 4.504747912059904325e-01
5.128899999999999636e+03 9.967619256244067971e-01
5.130430000000000291e+03 7.560461257118722411e-01
5.131279999999999745e+03 8.309270460146130910e-01
5.133359999999999673e+03 1.576292387818750029e+00
5.133659999999999854e+03 7.616089955828481139e-01
5.136039999999999964e+03 7.466183092128678700e-01
5.136289999999999964e+03 1.183090755923090542e+00
5.138420000000000073e+03 7.589239876886934022e-01
5.139220000000000255e+03 9.821017773043245747e-01
5.140800000000000182e+03 9.136804620015319678e-01
5.142149999999999636e+03 6.908925283363437364e-01
5.143180000000000291e+03 1.031441516045805695e+00
5.145079999999999927e+03 4.875499603601454734e-01
5.145560000000000400e+03 8.602407427334143319e-01
5.147939999999999600e+03 7.252198724184362177e-01
5.148010000000000218e+03 9.235416345832582197e-01
5.150319999999999709e+03 4.881415036334522117e-01
5.150939999999999600e+03 1.337570543852194538e+00
5.153869999999999891e+03 1.204314859252489045e+00
5.156800000000000182e+03 1.421232844270551077e+00
5.159729999999999563e+03 1.387297489571651887e+00
5.162659999999999854e+03 8.369831024066456404e-01
5.165590000000000146e+03 9.226637483763902026e-01
5.168520000000000437e+03 9.980756544821818288e-01
5.171449999999999818e+03 9.139971843048365630e-01
5.174380000000000109e+03 8.038339893420364257e-01
5.177310000000000400e+03 4.866261284632180106e-01
5.180239999999999782e+03 4.798957659877512438e-01
5.183170000000000073e+03 7.026786524450264748e-01
5.186100000000000364e+03 1.040550656215301295e+00
5.189029999999999745e+03 1.232693869810116638e+00
5.191960000000000036e+03 1.100180250413075544e+00
5.194890000000000327e+03 1.129412737100863540e+00
5.197819999999999709e+03 6.915829701868319024e-01
5.200750000000000000e+03 5.905719783665462908e-01
5.203680000000000291e+03 7.734940060302517573e-01
5.206609999999999673e+03 5.835818748042225224e-01
5.209539999999999964e+03 8.873762734926372575e-01
5.212470000000000255e+03 9.659291431005825324e-01
5.215399999999999636e+03 8.741901317100339019e-01
5.218329999999999927e+03 8.413289652019558806e-01
5.221260000000000218e+03 8.661572326063170513e-01
5.224189999999999600e+03 8.969808783923906015e-01
5.227119999999999891e+03 7.772321912621872331e-01
5.230050000000000182e+03 8.553671005189238397e-01
5.232979999999999563e+03 1.048074672490238557e+00
5.235909999999999854e+03 1.087658310618660806e+00
5.238840000000000146e+03 1.087104681466767087e+00
5.241770000000000437e+03 1.211061215182855477e+00
5.244699999999999818e+03 1.129064988634614242e+00
5.247630000000000109e+03 1.027897271619751640e+00
5.250560000000000400e+03 1.050537389294355917e+00
5.253489999999999782e+03 1.133246353767059178e+00
5.256420000000000073e+03 7.838512309559962921e-01
5.259350000000000364e+03 9.642306233522908165e-01
5.262279999999999745e+03 1.079700311634644194e+00
5.265210000000000036e+03 1.176469681583402815e+00
5.268140000000000327e+03 1.298667456067395198e+00
5.271069999999999709e+03 1.110929774364092015e+00
5.274000000000000000e+03 9.671527880299884972e-01
5.276930000000000291e+03 8.392965691954344942e-01
5.279859999999999673e+03 1.016637971168825150e+00
5.282789999999999964e+03 8.084907009908344211e-01
5.285720000000000255e+03 1.042632526962225414e+00
5.288649999999999636e+03 1.051671458933866488e+00
5.291579999999999927e+03 9.299539359075276179e-01
5.294510000000000218e+03 8.666921019539433058e-01
5.297439999999999600e+03 9.752211149452554295e-01
5.300369999999999891e+03 1.100056537068599960e+00
5.303300000000000182e+03 1.122564523470860331e+00
5.306229999999999563e+03 1.088284123516357838e+00
5.309159999999999854e+03 9.609104443857130473e-01
5.312090000000000146e+03 8.015384430880387878e-01
5.315020000000000437e+03 8.315029044933289759e-01
5.317949999999999818e+03 8.951462215102857778e-01
5.320880000000000109e+03 9.127307109062228196e-01
5.323810000000000400e+03 1.024558640221399530e+00
5.326739999999999782e+03 1.177234958430165790e+00
5.329670000000000073e+03 9.231744352915803864e-01
5.332600000000000364e+03 9.193627038841800658e-01
5.335529999999999745e+03 1.136354429871203164e+00
5.338460000000000036e+03 1.105134289455527608e+00
5.341390000000000327e+03 1.068508645386905265e+00
5.344319999999999709e+03 1.080472981823872747e+00
5.347250000000000000e+03 1.017916768836018448e+00
5.350180000000000291e+03 9.908410430793005430e-01
5.353109999999999673e+03 9.105078150662156977e-01
5.356039999999999964e+03 9.387809413398270353e-01
5.358970000000000255e+03 9.435701782600285359e-01
5.361899999999999636e+03 8.724307771608715845e-01
5.364829999999999927e+03 8.269229797290005290e-01
5.367760000000000218e+03 8.530220067972298370e-01
5.370689999999999600e+03 9.433167132852140480e-01
5.373619999999999891e+03 8.736978593422428663e-01
5.376550000000000182e+03 9.311021273810153875e-01
5.379479999999999563e+03 9.803279622894538470e-01
5.382409999999999854e+03 9.403083571774033533e-01
5.385340000000000146e+03 9.623973152255148600e-01
5.388270000000000437e+03 9.070794352456590381e-01
5.391199999999999818e+03 8.863665495266559446e-01
5.394130000000000109e+03 9.823564664230927113e-01
5.397060000000000400e+03 1.099813523921626901e+00
5.399989999999999782e+03 1.045449581009554541e+00
5.402920000000000073e+03 1.046686529808789512e+00
5.405850000000000364e+03 9.657199579646830179e-01
5.408779999999999745e+03 8.217822502179908950e-01
5.411710000000000036e+03 8.012070435653051437e-01
5.414640000000000327e+03 9.688894756501053029e-01
5.417569999999999709e+03 1.079148980877496111e+00
5.420500000000000000e+03 1.070846935796203381e+00
5.423430000000000291e+03 9.613347691361338043e-01
5.426359999999999673e+03 9.672257818384308869e-01
5.429289999999999964e+03 9.238745695646874978e-01
5.432220000000000255e+03 8.245297131345222796e-01
5.435149999999999636e+03 8.892255006909817183e-01
5.438079999999999927e+03 8.982048071789254795e-01
5.441010000000000218e+03 9.789700829421882355e-01
5.443939999999999600e+03 9.783860733261209308e-01
5.446869999999999891e+03 9.327023827832312541e-01
5.449800000000000182e+03 8.792356558722586035e-01
5.452729999999999563e+03 9.290464541451790570e-01
5.455659999999999854e+03 1.067953203202996804e+00
5.458590000000000146e+03 1.043128868605350368e+00
5.461520000000000437e+03 1.027014841453476324e+00
5.464449999999999818e+03 1.024046393464829396e+00
5.467380000000000109e+03 8.827990412240209750e-01
5.470310000000000400e+03 8.350246890765471441e-01
5.473239999999999782e+03 8.857921931879412236e-01
5.476170000000000073e+03 9.484385258508657435e-01
5.479100000000000364e+03 9.247027048122201665e-01
5.482029999999999745e+03 8.756207285244027583e-01
5.484960000000000036e+03 9.713561994045455394e-01
5.487890000000000327e+03 1.043638166362795161e+00
5.490819999999999709e+03 1.062102746613792004e+00
5.493750000000000000e+03 1.006887339568132145e+00
5.496680000000000291e+03 9.800451727451092721e-01
5.499609999999999673e+03 1.000000000000000000e+00
5.502539999999999964e+03 1.028228745833851265e+00
5.505470000000000255e+03 9.953852926156262493e-01
5.508399999999999636e+03 8.970403575123977458e-01
5.511329999999999927e+03 1.021697066408351340e+00
5.514260000000000218e+03 1.050476593958612703e+00
5.517189999999999600e+03 1.125300238597186198e+00
5.520119999999999891e+03 1.039345054820649317e+00
5.523050000000000182e+03 1.020220804719026875e+00
5.525979999999999563e+03 1.055164015698591751e+00
5.528909999999999854e+03 1.139678913182591291e+00
5.531840000000000146e+03 1.267096365523989965e+00
5.534770000000000437e+03 1.211451445319672748e+00
5.537699999999999818e+03 1.118227828236452615e+00
5.540630000000000109e+03 1.007190540324182093e+00
5.543560000000000400e+03 9.943684465217932367e-01
5.546489999999999782e+03 9.510529786216398440e-01
5.549420000000000073e+03 9.901746585599875417e-01
5.552350000000000364e+03 9.052270227882474041e-01
5.555279999999999745e+03 1.007145653217088821e+00
5.558210000000000036e+03 9.380374706256303652e-01
5.561140000000000327e+03 8.614055880101931795e-01
5.564069999999999709e+03 1.036698789049093516e+00
5.567000000000000000e+03 1.049026952143468305e+00
5.569930000000000291e+03 1.042710520386950890e+00
5.572859999999999673e+03 1.317903597576446595e+00
5.575789999999999964e+03 1.192369331062010263e+00
5.578720000000000255e+03 5.881378583451061237e-01
5.581649999999999636e+03 8.545050084798723189e-01
5.584579999999999927e+03 1.106992806404692997e+00
5.587510000000000218e+03 1.136298713602717170e+00
5.590439999999999600e+03 1.111460118791561591e+00
5.593369999999999891e+03 1.164776391548539625e+00
5.596300000000000182e+03 1.251909046185451846e+00
5.599229999999999563e+03 1.192642863671470987e+00
5.602159999999999854e+03 9.897585678621652061e-01
5.605090000000000146e+03 9.367427796505628512e-01
5.608020000000000437e+03 9.888277123555156978e-01
5.610949999999999818e+03 1.084233122072233435e+00
5.613880000000000109e+03 1.175893638716411838e+00
5.616810000000000400e+03 1.117206062604401584e+00
5.619739999999999782e+03 1.209469294432294895e+00
5.622670000000000073e+03 1.231330738271628755e+00
5.625600000000000364e+03 1.211505299976928907e+00
5.628529999999999745e+03 1.024855922748415971e+00
5.631460000000000036e+03 1.002947097716403224e+00
5.634390000000000327e+03 1.026210436474668919e+00
5.637319999999999709e+03 1.040011145831496675e+00
5.640250000000000000e+03 1.039548138936678745e+00
5.643180000000000291e+03 1.095261216033471152e+00
5.646109999999999673e+03 1.111311478520530915e+00
5.649039999999999964e+03 1.089776711834698375e+00
5.651970000000000255e+03 1.106333548535042066e+00
5.654899999999999636e+03 1.040922193308176258e+00
5.657829999999999927e+03 1.061513130009089201e+00
5.660760000000000218e+03 9.269846917473765213e-01
5.663689999999999600e+03 1.004984724608864344e+00
5.666619999999999891e+03 1.121436903271579633e+00
5.669550000000000182e+03 1.109072764458167493e+00
5.672479999999999563e+03 1.200622559438542014e+00
5.675409999999999854e+03 1.177589655111802358e+00
5.678340000000000146e+03 1.130057344364994387e+00
5.681270000000000437e+03 1.134745119870058661e+00
5.684199999999999818e+03 1.130602537406430352e+00
5.687130000000000109e+03 1.118540286844333931e+00
5.690060000000000400e+03 1.120388940272342371e+00
5.692989999999999782e+03 9.770316298105028441e-01
5.695920000000000073e+03 9.207918971208171044e-01
5.698850000000000364e+03 1.063884679057290006e+00
5.701779999999999745e+03 1.092875162682123813e+00
5.704710000000000036e+03 1.096446485562073914e+00
5.707640000000000327e+03 1.051255761046129500e+00
5.710569999999999709e+03 1.021967205822427616e+00
5.713500000000000000e+03 1.108478201749382164e+00
5.716430000000000291e+03 1.068244512124747247e+00
5.719359999999999673e+03 1.013629611089934546e+00
5.722289999999999964e+03 1.008434208611589167e+00
5.725220000000000255e+03 1.051429183980544968e+00
5.728149999999999636e+03 1.060462234752021393e+00
5.731079999999999927e+03 1.123286009144564002e+00
5.734010000000000218e+03 1.124281638898782187e+00
5.736939999999999600e+03 1.077122803005116980e+00
5.739869999999999891e+03 1.132497319260522106e+00
5.742800000000000182e+03 1.133950104187225305e+00
5.745729999999999563e+03 1.126159522275470115e+00
5.748659999999999854e+03 1.160445651776586429e+00
5.751590000000000146e+03 1.123230419058465657e+00
5.754520000000000437e+03 1.067963568783494077e+00
5.757449999999999818e+03 1.000463172770790443e+00
5.760380000000000109e+03 1.011446668354808232e+00
5.763310000000000400e+03 1.067356633551097111e+00
5.766239999999999782e+03 1.124431899095271303e+00
5.769170000000000073e+03 1.146609457871691884e+00
5.772100000000000364e+03 1.082424456267140789e+00
5.775029999999999745e+03 1.071745642809967203e+00
5.777960000000000036e+03 1.088821692150608422e+00
5.780890000000000327e+03 1.114876930301088365e+00
5.783819999999999709e+03 1.057127483069784324e+00
5.786750000000000000e+03 1.066285114142370816e+00
5.789680000000000291e+03 1.060251774022256788e+00
5.792609999999999673e+03 1.041401531901852806e+00
5.795539999999999964e+03 1.114729450799061050e+00
5.798470000000000255e+03 1.200186683894921336e+00
5.801399999999999636e+03 1.223900037579836786e+00
5.804329999999999927e+03 1.147207884612173379e+00
5.807260000000000218e+03 1.150658897413397774e+00
5.810189999999999600e+03 1.116538613874318520e+00
5.813119999999999891e+03 1.109168858746173880e+00
5.816050000000000182e+03 1.110049841349760369e+00
5.818979999999999563e+03 1.061409776944775896e+00
5.821909999999999854e+03 1.136363545702655298e+00
5.824840000000000146e+03 1.216483351854741324e+00
5.827770000000000437e+03 1.143611297472915345e+00
5.830699999999999818e+03 1.138215389160774027e+00
5.833630000000000109e+03 1.066493936624661298e+00
5.836560000000000400e+03 1.111942553772498732e+00
5.839489999999999782e+03 1.125771946052328998e+00
5.842420000000000073e+03 1.155592071752893357e+00
5.845350000000000364e+03 1.141772733933738682e+00
5.848279999999999745e+03 1.176380866494782351e+00
5.851210000000000036e+03 1.147082389118141643e+00
5.854140000000000327e+03 1.080858396364485552e+00
5.857069999999999709e+03 1.036674009847183164e+00
5.860000000000000000e+03 1.147232043967373993e+00
5.862930000000000291e+03 1.259697221561717706e+00
5.865859999999999673e+03 1.198156544818187452e+00
5.868789999999999964e+03 1.188478239524030533e+00
5.871720000000000255e+03 1.189504172010492855e+00
5.874649999999999636e+03 1.134942512314572882e+00
5.877579999999999927e+03 1.094925263473129018e+00
5.880510000000000218e+03 1.159331954534586373e+00
5.883439999999999600e+03 1.195559009317594956e+00
5.886369999999999891e+03 1.207379794538142370e+00
5.889300000000000182e+03 1.062110313446323007e+00
5.892229999999999563e+03 1.128245510452021705e+00
5.895159999999999854e+03 1.082467482318322238e+00
5.898090000000000146e+03 1.063246963221671004e+00
5.901020000000000437e+03 1.103682455406974405e+00
5.903949999999999818e+03 1.078653994109782799e+00
5.906880000000000109e+03 1.052671757851551870e+00
5.909810000000000400e+03 1.253710595075395728e+00
5.912739999999999782e+03 1.258559040378485649e+00
5.915670000000000073e+03 1.257790849970936486e+00
5.918600000000000364e+03 1.218941682159495388e+00
5.921529999999999745e+03 1.186004345763943313e+00
5.924460000000000036e+03 1.121094247005741451e+00
5.927390000000000327e+03 1.091822377027835023e+00
5.930319999999999709e+03 1.127646694990895648e+00
5.933250000000000000e+03 1.211034242199676703e+00
5.936180000000000291e+03 1.160254818449149461e+00
5.939109999999999673e+03 1.119186258966479608e+00
5.942039999999999964e+03 1.157645374854285869e+00
5.944970000000000255e+03 1.179714906062185431e+00
5.947899999999999636e+03 1.182581116418049971e+00
5.950829999999999927e+03 1.180809353899698877e+00
5.953760000000000218e+03 1.175421825804257470e+00
5.956689999999999600e+03 1.215735187355554192e+00
5.959619999999999891e+03 1.141163051637722248e+00
5.962550000000000182e+03 1.138153274653620706e+00
5.965479999999999563e+03 1.149085576308442880e+00
5.968409999999999854e+03 1.185634947902215686e+00
5.971340000000000146e+03 1.254444844077792443e+00
5.974270000000000437e+03 1.156629119427297958e+00
5.977199999999999818e+03 1.154748122839694080e+00
5.980130000000000109e+03 1.138440964913439934e+00
5.983060000000000400e+03 1.138469655330997643e+00
5.985989999999999782e+03 1.075396245130490591e+00
5.988920000000000073e+03 1.119241154083588485e+00
5.991850000000000364e+03 1.168044925226055186e+00
5.994779999999999745e+03 1.163717439619923244e+00
5.997710000000000036e+03 1.206761622762039021e+00
6.000640000000000327e+03 1.180097449429004630e+00
6.003569999999999709e+03 1.178900429129752681e+00
6.006500000000000000e+03 1.154995519711322416e+00
6.009430000000000291e+03 1.168904039068667577e+00
6.012359999999999673e+03 1.152682006272773840e+00
6.015289999999999964e+03 1.131723572680568779e+00
6.018220000000000255e+03 1.208774646595538904e+00
6.021149999999999636e+03 1.248630407185384872e+00
6.024079999999999927e+03 1.217858178937960112e+00
6.027010000000000218e+03 1.210457947780923860e+00
6.029939999999999600e+03 1.189774114060309307e+00
6.032869999999999891e+03 1.214057168532251207e+00
6.035800000000000182e+03 1.188476980377962455e+00
6.038729999999999563e+03 1.186369069996535019e+00
6.041659999999999854e+03 1.232738655834408892e+00
6.044590000000000146e+03 1.244340807207544142e+00
6.047520000000000437e+03 1.130767296607129380e+00
6.050449999999999818e+03 1.151818483003517413e+00
6.053380000000000109e+03 1.171627114718009510e+00
6.056310000000000400e+03 1.216084132761334979e+00
6.059239999999999782e+03 1.198286711257534609e+00
6.062170000000000073e+03 1.178276709521049348e+00
6.065100000000000364e+03 1.184250723377872738e+00
6.068029999999999745e+03 1.190805029925623648e+00
6.070960000000000036e+03 1.166490354106857641e+00
6.073890000000000327e+03 1.171523478001519347e+00
6.076819999999999709e+03 1.255691589615180570e+00
6.079750000000000000e+03 1.271642376435161204e+00
6.082680000000000291e+03 1.230673621215500946e+00
6.085609999999999673e+03 1.196830034062463799e+00
6.088539999999999964e+03 1.271105867559283231e+00
6.091470000000000255e+03 1.225632497043366076e+00
6.094399999999999636e+03 1.141336477547134409e+00
6.097329999999999927e+03 1.159692159078420826e+00
6.100260000000000218e+03 1.133748563865395909e+00
6.103189999999999600e+03 1.113432555112102706e+00
6.106119999999999891e+03 1.151009092613635154e+00
6.109050000000000182e+03 1.106528586172036865e+00
6.111979999999999563e+03 1.072838999324223996e+00
6.114909999999999854e+03 1.107946754929182598e+00
6.117840000000000146e+03 1.171211483397829323e+00
6.120770000000000437e+03 1.286911892418283188e+00
6.123699999999999818e+03 1.347742048104086043e+00
6.126630000000000109e+03 1.204423589415690943e+00
6.129560000000000400e+03 1.075005517911334474e+00
6.132489999999999782e+03 1.151872949959278136e+00
6.135420000000000073e+03 1.111491807513815822e+00
6.138350000000000364e+03 1.081357970096372023e+00
6.141279999999999745e+03 1.189749974799361176e+00
6.144210000000000036e+03 1.275914498911041361e+00
6.147140000000000327e+03 1.252839540942165542e+00
6.150069999999999709e+03 1.219176188999855803e+00
6.153000000000000000e+03 1.166936434297664249e+00
6.155930000000000291e+03 1.215145110642525950e+00
6.158859999999999673e+03 1.255335812939841533e+00
6.161789999999999964e+03 1.194998092254313971e+00
6.164720000000000255e+03 1.170346189933974435e+00
6.167649999999999636e+03 1.096566605135891992e+00
6.170579999999999927e+03 1.204156626488786186e+00
6.173510000000000218e+03 1.208161667425466490e+00
6.176439999999999600e+03 1.216906690921413015e+00
6.179369999999999891e+03 1.143793092339374873e+00
6.182300000000000182e+03 1.094443754232222066e+00
6.185229999999999563e+03 1.180610180976779722e+00
6.188159999999999854e+03 1.184886378665192419e+00
6.191090000000000146e+03 1.130903977024958484e+00
6.194020000000000437e+03 1.181408152469434869e+00
6.196949999999999818e+03 1.219032273662506771e+00
6.199880000000000109e+03 1.239244735199434455e+00
6.202810000000000400e+03 1.244524009686378108e+00
6.205739999999999782e+03 1.260079248350881365e+00
6.208670000000000073e+03 1.241668853180209808e+00
6.211600000000000364e+03 1.222502063471941458e+00
6.214529999999999745e+03 1.194312379132694391e+00
6.217460000000000036e+03 1.188635620415121386e+00
6.220390000000000327e+03 1.237016599120996263e+00
6.223319999999999709e+03 1.189771145882167369e+00
6.226250000000000000e+03 1.161054896328917563e+00
6.229180000000000291e+03 1.323662731720191887e+00
6.232109999999999673e+03 1.284298988026136845e+00
6.235039999999999964e+03 1.264238295756626718e+00
6.237970000000000255e+03 1.156116111852272255e+00
6.240899999999999636e+03 1.086640545998433405e+00
6.243829999999999927e+03 1.167679913636765932e+00
6.246760000000000218e+03 1.211694330076329429e+00
6.249689999999999600e+03 1.320390272744042193e+00
6.252619999999999891e+03 1.253830685862756367e+00
6.255550000000000182e+03 1.227999334136581355e+00
6.258479999999999563e+03 1.291018170673071452e+00
6.261409999999999854e+03 1.223954625865833146e+00
6.264340000000000146e+03 1.154727020755448308e+00
6.267270000000000437e+03 1.152188095390677791e+00
6.270199999999999818e+03 1.198296580079814877e+00
6.273130000000000109e+03 1.171312236880974078e+00
6.276060000000000400e+03 1.193713222161737919e+00
6.278989999999999782e+03 1.221047589472298522e+00
6.281920000000000073e+03 1.171504075557255220e+00
6.284850000000000364e+03 1.194515814175671542e+00
6.287779999999999745e+03 1.216471274087394860e+00
6.290710000000000036e+03 1.237228612204470002e+00
6.293640000000000327e+03 1.153539023134390273e+00
6.296569999999999709e+03 1.189313503138863082e+00
6.299500000000000000e+03 1.201286160424496208e+00
6.302430000000000291e+03 1.145986176900198883e+00
6.305359999999999673e+03 1.127163499426460769e+00
6.308289999999999964e+03 1.164402202140773390e+00
6.311220000000000255e+03 1.189137400260057875e+00
6.314149999999999636e+03 1.283658352639402755e+00
6.317079999999999927e+03 1.303050409192819670e+00
6.320010000000000218e+03 1.266318338770243024e+00
6.322939999999999600e+03 1.239438605719813902e+00
6.325869999999999891e+03 1.155400850664300538e+00
6.328800000000000182e+03 1.175941422065248876e+00
6.331729999999999563e+03 1.195010244192022952e+00
6.334659999999999854e+03 1.165906398559198864e+00
6.337590000000000146e+03 1.263428229784590018e+00
6.340520000000000437e+03 1.327872280042234010e+00
6.343449999999999818e+03 1.308463591401074266e+00
6.346380000000000109e+03 1.252656434021757637e+00
6.349310000000000400e+03 1.213288111338422626e+00
6.352239999999999782e+03 1.264596808636841319e+00
6.355170000000000073e+03 1.190596365078201879e+00
6.358100000000000364e+03 1.168167767001286217e+00
6.361029999999999745e+03 1.248463916790936823e+00
6.363960000000000036e+03 1.370753419978985477e+00
6.366890000000000327e+03 1.352548177729748335e+00
6.369819999999999709e+03 1.258044666401431755e+00
6.372750000000000000e+03 1.292572924891374653e+00
6.375680000000000291e+03 1.192772816305759820e+00
6.378609999999999673e+03 1.197526436868191713e+00
6.381539999999999964e+03 1.216807791485139845e+00
6.384470000000000255e+03 1.224734998655605756e+00
6.387399999999999636e+03 1.158655444986961935e+00
6.390329999999999927e+03 1.204581620283067700e+00
6.393260000000000218e+03 1.308847530653239222e+00
6.396189999999999600e+03 1.300291889023620806e+00
6.399119999999999891e+03 1.221432549524740896e+00
6.402050000000000182e+03 1.252208226500628463e+00
6.404979999999999563e+03 1.284850887996239477e+00
6.407909999999999854e+03 1.241813484093099662e+00
6.410840000000000146e+03 1.234127168452638701e+00
6.413770000000000437e+03 1.299695548884273855e+00
6.416699999999999818e+03 1.228382029900674910e+00
6.419630000000000109e+03 1.312345637411039823e+00
6.422560000000000400e+03 1.305427066472215847e+00
6.425489999999999782e+03 1.265205570119025014e+00
6.428420000000000073e+03 1.232055084902903941e+00
6.431350000000000364e+03 1.238671359030583341e+00
6.434279999999999745e+03 1.284347331009089821e+00
6.437210000000000036e+03 1.316568349566711760e+00
6.440140000000000327e+03 1.317791560896184100e+00
6.443069999999999709e+03 1.318376945233569852e+00
6.446000000000000000e+03 1.301239241893342724e+00
6.448930000000000291e+03 1.244677054553270379e+00
6.451859999999999673e+03 1.223264829578268209e+00
6.454789999999999964e+03 1.201724137273224136e+00
6.457720000000000255e+03 1.247326595772353164e+00
6.460649999999999636e+03 1.344129113617424709e+00
6.463579999999999927e+03 1.370967370591100964e+00
6.466510000000000218e+03 1.385274140203868409e+00
6.469439999999999600e+03 1.343280528870657298e+00
6.472369999999999891e+03 1.211814598970991863e+00
6.475300000000000182e+03 1.214528030526937474e+00
6.478229999999999563e+03 1.204468568039771315e+00
6.481159999999999854e+03 1.216192285809836404e+00
6.484090000000000146e+03 1.326419880801440021e+00
6.487020000000000437e+03 1.280335292874245967e+00
6.489949999999999818e+03 1.256974880960968211e+00
6.492880000000000109e+03 1.231574196031127499e+00
6.495810000000000400e+03 1.206025467854281885e+00
6.498739999999999782e+03 1.271659193622967310e+00
6.501670000000000073e+03 1.249077649423581793e+00
6.504600000000000364e+03 1.237307593372127368e+00
6.507529999999999745e+03 1.305426586615912043e+00
6.510460000000000036e+03 1.328368144717949617e+00
6.513390000000000327e+03 1.279637717256987051e+00
6.516319999999999709e+03 1.229628487268581871e+00
6.519250000000000000e+03 1.202760117883042934e+00
6.522180000000000291e+03 1.244796802571801919e+00
6.525109999999999673e+03 1.269572247411433930e+00
6.528039999999999964e+03 1.254486337800656770e+00
6.530970000000000255e+03 1.175664129623601450e+00
6.533899999999999636e+03 1.152586363558847138e+00
6.536829999999999927e+03 1.159939255781600176e+00
6.539760000000000218e+03 1.181609826095608051e+00
6.542689999999999600e+03 1.254910684058633263e+00
6.545619999999999891e+03 1.289309646832303313e+00
6.548550000000000182e+03 1.162628386971182204e+00
6.551479999999999563e+03 1.159736498874840649e+00
6.554409999999999854e+03 1.171183601874430158e+00
6.557340000000000146e+03 1.259804711348893269e+00
6.560270000000000437e+03 1.347443521831015012e+00
6.563199999999999818e+03 1.448405164034952897e+00
6.566130000000000109e+03 1.407389923378484564e+00
6.569060000000000400e+03 1.275575137772640755e+00
6.571989999999999782e+03 1.340074525502086500e+00
6.574920000000000073e+03 1.354270271654408164e+00
6.577850000000000364e+03 1.209698922257820275e+00
6.580779999999999745e+03 1.220323262619381177e+00
6.583710000000000036e+03 1.375632779074509537e+00
6.586640000000000327e+03 1.369527620445394112e+00
6.589569999999999709e+03 1.388155831802889262e+00
6.592500000000000000e+03 1.255344156500444175e+00
6.595430000000000291e+03 1.287011560456308601e+00
6.598359999999999673e+03 1.198147535331229641e+00
6.601289999999999964e+03 1.361576776948030920e+00
6.604220000000000255e+03 1.295148115105160480e+00
6.607149999999999636e+03 1.321410695102809285e+00
6.610079999999999927e+03 1.299667777857199225e+00
6.613010000000000218e+03 1.233319593445871609e+00
6.615939999999999600e+03 1.305673942127206777e+00
6.618869999999999891e+03 1.248559570336724267e+00
6.621800000000000182e+03 1.285907494355969405e+00
6.624729999999999563e+03 1.272497951949546069e+00
6.627659999999999854e+03 1.236387788024296386e+00
6.630590000000000146e+03 1.314911470417845063e+00
6.633520000000000437e+03 1.298294934941301992e+00
6.636449999999999818e+03 1.283010281877184688e+00
6.639380000000000109e+03 1.279718451325125184e+00
6.642310000000000400e+03 1.265219737240963926e+00
6.645239999999999782e+03 1.261000975783778344e+00
6.648170000000000073e+03 1.306016993043604080e+00
6.651100000000000364e+03 1.243359839663610078e+00
6.654029999999999745e+03 1.280315266667341856e+00
6.656960000000000036e+03 1.359216180506747973e+00
6.659890000000000327e+03 1.310097952296761514e+00
6.662819999999999709e+03 1.189858569736049310e+00
6.665750000000000000e+03 1.179328390853485953e+00
6.668680000000000291e+03 1.273003583015103413e+00
6.671609999999999673e+03 1.307957446685594771e+00
6.674539999999999964e+03 1.304709230071108950e+00
6.677470000000000255e+03 1.304674695270815921e+00
6.680399999999999636e+03 1.239993762572264568e+00
6.683329999999999927e+03 1.249038569932981346e+00
6.686260000000000218e+03 1.243720437384104871e+00
6.689189999999999600e+03 1.253090271899634622e+00
6.692119999999999891e+03 1.338874294901880591e+00
6.695050000000000182e+03 1.340439702438257941e+00
6.697979999999999563e+03 1.314253702512044208e+00
6.700909999999999854e+03 1.310477895641278812e+00
6.703840000000000146e+03 1.441028473577868008e+00
6.706770000000000437e+03 1.372665903034373969e+00
6.709699999999999818e+03 1.357124693756800671e+00
6.712630000000000109e+03 1.299317123033204568e+00
6.715560000000000400e+03 1.328473029508381309e+00
6.718489999999999782e+03 1.302488742833620927e+00
6.721420000000000073e+03 1.332960222144128348e+00
6.724350000000000364e+03 1.311783811308129266e+00
6.727279999999999745e+03 1.305450554377912242e+00
6.730210000000000036e+03 1.286389405895388638e+00
6.733140000000000327e+03 1.369030462328087783e+00
6.736069999999999709e+03 1.264662538615452414e+00
6.739000000000000000e+03 1.325314439081056950e+00
6.741930000000000291e+03 1.424449705693759061e+00
6.744859999999999673e+03 1.369432816169705136e+00
6.747789999999999964e+03 1.369014352222844844e+00
6.750720000000000255e+03 1.366638854683423832e+00
6.753649999999999636e+03 1.351858067362197824e+00
6.756579999999999927e+03 1.292806635780003210e+00
6.759510000000000218e+03 1.257931871823712022e+00
6.762439999999999600e+03 1.276449958026723674e+00
6.765369999999999891e+03 1.326920873546223012e+00
6.768300000000000182e+03 1.358054566374574224e+00
6.771229999999999563e+03 1.362168897309448123e+00
6.774159999999999854e+03 1.333869356970984299e+00
6.777090000000000146e+03 1.368641702734562982e+00
6.780020000000000437e+03 1.330191797577777280e+00
6.782949999999999818e+03 1.306773050792872537e+00
6.785880000000000109e+03 1.333639474512013923e+00
6.788810000000000400e+03 1.265414383017602562e+00
6.791739999999999782e+03 1.319552618139347100e+00
6.794670000000000073e+03 1.341552406076301995e+00
6.797600000000000364e+03 1.410568388215466706e+00
6.800529999999999745e+03 1.381545699063777333e+00
6.803460000000000036e+03 1.389332596476401838e+00
6.806390000000000327e+03 1.407601142528494220e+00
6.809319999999999709e+03 1.377756249208145434e+00
6.812250000000000000e+03 1.354244196570490333e+00
6.815180000000000291e+03 1.323912662084111957e+00
6.818109999999999673e+03 1.305614922013874857e+00
6.821039999999999964e+03 1.287989529635616748e+00
6.823970000000000255e+03 1.401528748532227642e+00
6.826899999999999636e+03 1.489454596102023132e+00
6.829829999999999927e+03 1.389488207897674688e+00
6.832760000000000218e+03 1.279884462282992130e+00
6.835689999999999600e+03 1.258960960366257043e+00
6.838619999999999891e+03 1.279562844955040690e+00
6.841550000000000182e+03 1.271902373727378910e+00
6.844479999999999563e+03 1.358538885347492675e+00
6.847409999999999854e+03 1.325555395804771885e+00
6.850340000000000146e+03 1.392243641690562805e+00
6.853270000000000437e+03 1.393164671151150280e+00
6.856199999999999818e+03 1.355259280257081311e+00
6.859130000000000109e+03 1.346503312824049781e+00
6.862060000000000400e+03 1.307095985648298653e+00
6.864989999999999782e+03 1.411114350242584248e+00
6.867920000000000073e+03 1.406984309249401432e+00
6.870850000000000364e+03 1.369535736460301578e+00
6.873779999999999745e+03 1.224267487598347248e+00
6.876710000000000036e+03 1.274709390461754133e+00
6.879640000000000327e+03 1.277518446957603082e+00
6.882569999999999709e+03 1.370083011308999676e+00
6.885500000000000000e+03 1.431066562810678233e+00
6.888430000000000291e+03 1.340737357386172945e+00
6.891359999999999673e+03 1.332336122580118465e+00
6.894289999999999964e+03 1.287833118807952815e+00
6.897220000000000255e+03 1.378702421243802378e+00
6.900149999999999636e+03 1.319618009334138531e+00
6.903079999999999927e+03 1.368841213435402437e+00
6.906010000000000218e+03 1.432839623808536800e+00
6.908939999999999600e+03 1.407188822016063767e+00
6.911869999999999891e+03 1.494528679192223652e+00
6.914800000000000182e+03 1.414450396352230799e+00
6.917729999999999563e+03 1.374177782200908249e+00
6.920659999999999854e+03 1.463095933458491871e+00
6.923590000000000146e+03 1.389895906780593604e+00
6.926520000000000437e+03 1.325371216294761956e+00
6.929449999999999818e+03 1.326038440052314860e+00
6.932380000000000109e+03 1.242057035962699230e+00
6.935310000000000400e+03 1.353923187037886500e+00
6.938239999999999782e+03 1.293881722691347047e+00
6.941170000000000073e+03 1.323139672417884993e+00
6.944100000000000364e+03 1.347333570258291369e+00
6.947029999999999745e+03 1.366523878453555163e+00
6.949960000000000036e+03 1.310337689488553226e+00
6.952890000000000327e+03 1.369875746834217312e+00
6.955819999999999709e+03 1.336548430882508853e+00
6.958750000000000000e+03 1.481095191748127426e+00
6.961680000000000291e+03 1.273159082540672671e+00
6.964609999999999673e+03 1.259317322029633202e+00
6.967539999999999964e+03 1.395453008183738186e+00
6.970470000000000255e+03 1.368766668703061740e+00
6.973399999999999636e+03 1.355849285575642771e+00
6.976329999999999927e+03 1.384751269299779208e+00
6.979260000000000218e+03 1.447242055628843005e+00
6.982189999999999600e+03 1.381044804350843203e+00
6.985119999999999891e+03 1.388906749796673168e+00
6.988050000000000182e+03 1.356028801349939306e+00
6.990979999999999563e+03 1.411696919252040550e+00
6.993909999999999854e+03 1.418677850843074628e+00
6.996840000000000146e+03 1.339743424099906655e+00
6.999770000000000437e+03 1.294730580956965360e+00
7.002699999999999818e+03 1.339980104340295908e+00
7.005630000000000109e+03 1.331386015086768460e+00
7.008560000000000400e+03 1.340945360957022103e+00
7.011489999999999782e+03 1.391611436356172238e+00
7.014420000000000073e+03 1.366107588885112190e+00
7.017350000000000364e+03 1.364645112608868560e+00
7.020279999999999745e+03 1.384865986415509509e+00
7.023210000000000036e+03 1.348130665403044270e+00
7.026140000000000327e+03 1.444299752808762660e+00
7.029069999999999709e+03 1.324100066736557446e+00
7.032000000000000000e+03 1.356750798121073798e+00
7.034930000000000291e+03 1.307149027189326906e+00
7.037859999999999673e+03 1.326843817387352464e+00
7.040789999999999964e+03 1.306702709023669806e+00
7.043720000000000255e+03 1.322357985039295247e+00
7.046649999999999636e+03 1.380955777334786472e+00
7.049579999999999927e+03 1.381533480600502850e+00
7.052510000000000218e+03 1.375958066692359205e+00
7.055439999999999600e+03 1.410466989309582697e+00
7.058369999999999891e+03 1.448944224208428055e+00
7.061300000000000182e+03 1.314665142787694974e+00
7.064229999999999563e+03 1.314399822979431365e+00
7.067159999999999854e+03 1.394500861693265703e+00
7.070090000000000146e+03 1.269710699106685992e+00
7.073020000000000437e+03 1.243961499425366046e+00
7.075949999999999818e+03 1.299669281698531798e+00
7.078880000000000109e+03 1.487512278651422992e+00
7.081810000000000400e+03 1.412559486735418535e+00
7.084739999999999782e+03 1.366081791073414209e+00
7.087670000000000073e+03 1.400869608212244266e+00
7.090600000000000364e+03 1.429846437394752146e+00
7.093529999999999745e+03 1.247681446557691087e+00
7.096460000000000036e+03 1.196564042103231085e+00
7.099390000000000327e+03 1.373454261389334574e+00
7.102319999999999709e+03 1.432144958262477452e+00
7.105250000000000000e+03 1.361349275338342713e+00
7.108180000000000291e+03 1.400568770702384835e+00
7.111109999999999673e+03 1.387889664428638481e+00
7.114039999999999964e+03 1.302688855461158424e+00
7.116970000000000255e+03 1.347482178105682049e+00
7.119899999999999636e+03 1.359889019071076177e+00
7.122829999999999927e+03 1.371116329208453166e+00
7.125760000000000218e+03 1.323000552060409563e+00
7.128689999999999600e+03 1.294230145339704707e+00
7.131619999999999891e+03 1.369895604826932400e+00
7.134550000000000182e+03 1.436447303015217170e+00
7.137479999999999563e+03 1.418706517017471969e+00
7.140409999999999854e+03 1.407697843479892130e+00
7.143340000000000146e+03 1.400392637076688596e+00
7.146270000000000437e+03 1.348749736553837231e+00
7.149199999999999818e+03 1.389167858551845880e+00
7.152130000000000109e+03 1.441608696459357741e+00
7.155060000000000400e+03 1.468051190441240550e+00
7.157989999999999782e+03 1.445905571937310397e+00
7.160920000000000073e+03 1.363103447445410898e+00
7.163850000000000364e+03 1.413939086538541723e+00
7.166779999999999745e+03 1.426415187060315892e+00
7.169710000000000036e+03 1.398743852215310612e+00
7.172640000000000327e+03 1.341163264292902113e+00
7.175569999999999709e+03 1.331785824040954136e+00
7.178500000000000000e+03 1.368102264858411576e+00
7.181430000000000291e+03 1.413407114085212912e+00
7.184359999999999673e+03 1.408176861248694900e+00
7.187289999999999964e+03 1.394783947866105489e+00
7.190220000000000255e+03 1.348762162151720068e+00
7.193149999999999636e+03 1.293001254992841353e+00
7.196079999999999927e+03 1.358252542790346906e+00
7.199010000000000218e+03 1.347561138202586939e+00
7.201939999999999600e+03 1.410362294442782494e+00
7.204869999999999891e+03 1.411363255668359962e+00
7.207800000000000182e+03 1.421265134225957016e+00
7.210729999999999563e+03 1.453443212311603450e+00
7.213659999999999854e+03 1.534306563936904455e+00
7.216590000000000146e+03 1.451337664128481419e+00
7.219520000000000437e+03 1.398899225085363573e+00
7.222449999999999818e+03 1.292544961019199246e+00
7.225380000000000109e+03 1.293151694319352396e+00
7.228310000000000400e+03 1.315863910376683377e+00
7.231239999999999782e+03 1.406580089055673000e+00
7.234170000000000073e+03 1.491472216913263260e+00
7.237100000000000364e+03 1.515673005854042188e+00
7.240029999999999745e+03 1.424707693891832605e+00
7.242960000000000036e+03 1.369026540139407500e+00
7.245890000000000327e+03 1.338603875130611520e+00
7.248819999999999709e+03 1.394661237858724423e+00
7.251750000000000000e+03 1.383383730901777797e+00
7.254680000000000291e+03 1.436035372670614985e+00
7.257609999999999673e+03 1.331211956131527874e+00
7.260539999999999964e+03 1.421125859975217676e+00
7.263470000000000255e+03 1.505436959978974976e+00
7.266399999999999636e+03 1.441991885910401283e+00
7.269329999999999927e+03 1.416825310960851514e+00
7.272260000000000218e+03 1.514903752208031751e+00
7.275189999999999600e+03 1.529746537191324141e+00
7.278119999999999891e+03 1.438116610947987928e+00
7.281050000000000182e+03 1.404694960732234765e+00
7.283979999999999563e+03 1.373359534183210773e+00
7.286909999999999854e+03 1.405934931712361280e+00
7.289840000000000146e+03 1.422420786690079098e+00
7.292770000000000437e+03 1.436786542382905596e+00
7.295699999999999818e+03 1.422498276948796825e+00
7.298630000000000109e+03 1.406478486929437999e+00
7.301560000000000400e+03 1.456214486041877976e+00
7.304489999999999782e+03 1.408786810733004824e+00
7.307420000000000073e+03 1.375791055189495404e+00
7.310350000000000364e+03 1.318982702235504956e+00
7.313279999999999745e+03 1.386008056092888463e+00
7.316210000000000036e+03 1.434446471939718748e+00
7.319140000000000327e+03 1.350827860725383411e+00
7.322069999999999709e+03 1.412045983911548452e+00
7.325000000000000000e+03 1.457158484438141999e+00
7.327930000000000291e+03 1.494754396385791662e+00
7.330859999999999673e+03 1.479785337842673743e+00
7.333789999999999964e+03 1.458864710159755163e+00
7.336720000000000255e+03 1.529321354403929911e+00
7.339649999999999636e+03 1.550196014106353770e+00
7.342579999999999927e+03 1.481997145624868839e+00
7.345510000000000218e+03 1.486538665615917187e+00
7.348439999999999600e+03 1.402376031370944354e+00
7.351369999999999891e+03 1.433894944564585883e+00
7.354300000000000182e+03 1.502908235373441981e+00
7.357229999999999563e+03 1.371046865243210844e+00
7.360159999999999854e+03 1.411638080883354851e+00
7.363090000000000146e+03 1.423602845712656606e+00
7.366020000000000437e+03 1.462336451420601868e+00
7.368949999999999818e+03 1.471801581415935090e+00
7.371880000000000109e+03 1.389527473194496210e+00
7.374810000000000400e+03 1.415649849201512378e+00
7.377739999999999782e+03 1.475609196100435172e+00
7.380670000000000073e+03 1.449766413060457948e+00
7.383600000000000364e+03 1.373351110114598095e+00
7.386529999999999745e+03 1.437656190398303169e+00
7.389460000000000036e+03 1.452359248543514170e+00
7.392390000000000327e+03 1.474631064809784897e+00
7.395319999999999709e+03 1.434068868370187655e+00
7.398250000000000000e+03 1.433404370264414140e+00
7.401180000000000291e+03 1.376374939917732299e+00
7.404109999999999673e+03 1.387770428576452941e+00
7.407039999999999964e+03 1.393218180377297166e+00
7.409970000000000255e+03 1.346991298016477989e+00
7.412899999999999636e+03 1.400143826453773110e+00
7.415829999999999927e+03 1.438239243330952322e+00
7.418760000000000218e+03 1.423765036768786629e+00
7.421689999999999600e+03 1.440450448926458904e+00
7.424619999999999891e+03 1.455505064622067302e+00
7.427550000000000182e+03 1.413937423208479593e+00
7.430479999999999563e+03 1.371887640649686269e+00
7.433409999999999854e+03 1.439683226409725680e+00
7.436340000000000146e+03 1.455600553220718352e+00
7.439270000000000437e+03 1.498800831738124506e+00
7.442199999999999818e+03 1.446172525434090250e+00
7.445130000000000109e+03 1.373300549494311573e+00
7.448060000000000400e+03 1.376636268939522623e+00
7.450989999999999782e+03 1.365308221511055020e+00
7.453920000000000073e+03 1.328028653283389593e+00
7.456850000000000364e+03 1.374343300961457404e+00
7.459779999999999745e+03 1.368053545792718095e+00
7.462710000000000036e+03 1.348186822992774481e+00
7.465640000000000327e+03 1.375170954076341490e+00
7.468569999999999709e+03 1.359382120056292109e+00
7.471500000000000000e+03 1.330097381493191122e+00
7.474430000000000291e+03 1.307199127073223721e+00
7.477359999999999673e+03 1.355543344431338504e+00
7.480289999999999964e+03 1.313231495774777491e+00
7.483220000000000255e+03 1.363849976565597810e+00
7.486149999999999636e+03 1.392177920860000029e+00
7.489079999999999927e+03 1.393544729198624266e+00
7.492010000000000218e+03 1.436331482739878540e+00
7.494939999999999600e+03 1.463336090383811516e+00
7.497869999999999891e+03 1.433972388463869985e+00
7.500800000000000182e+03 1.381990243248810701e+00
7.503729999999999563e+03 1.405536527065779362e+00
7.506659999999999854e+03 1.402024345620322743e+00
7.509590000000000146e+03 1.379489443758541878e+00
7.512520000000000437e+03 1.401099418590241896e+00
7.515449999999999818e+03 1.389132837538807674e+00
7.518380000000000109e+03 1.401845184762302798e+00
7.521310000000000400e+03 1.415349593345838430e+00
7.524239999999999782e+03 1.373163349489215923e+00
7.527170000000000073e+03 1.383142578727736050e+00
7.530100000000000364e+03 1.431814278558819709e+00
7.533029999999999745e+03 1.393198358895733957e+00
7.535960000000000036e+03 1.433082928905727416e+00
7.538890000000000327e+03 1.496798652225787452e+00
7.541819999999999709e+03 1.503415722677342803e+00
7.544750000000000000e+03 1.451093830042343713e+00
7.547680000000000291e+03 1.425288165484665637e+00
7.550609999999999673e+03 1.428926244341914620e+00
7.553539999999999964e+03 1.449838798862632450e+00
7.556470000000000255e+03 1.449338017774835174e+00
7.559399999999999636e+03 1.398954193176006999e+00
7.562329999999999927e+03 1.369687271094952363e+00
7.565260000000000218e+03 1.406048079220416636e+00
7.568189999999999600e+03 1.437696383148290957e+00
7.571119999999999891e+03 1.397944993671504488e+00
7.574050000000000182e+03 1.452431630038226951e+00
7.576979999999999563e+03 1.387093412365940415e+00
7.579909999999999854e+03 1.337551290214310296e+00
7.582840000000000146e+03 1.380853008130035198e+00
7.585770000000000437e+03 1.461263452311131417e+00
7.588699999999999818e+03 1.489407543435812276e+00
7.591630000000000109e+03 1.495465428559767718e+00
7.594560000000000400e+03 1.571252248574889876e+00
7.597489999999999782e+03 1.629741534964319616e+00
7.600420000000000073e+03 1.598905464420397049e+00
7.603350000000000364e+03 1.464458585256754208e+00
7.606279999999999745e+03 1.301390545084252892e+00
7.609210000000000036e+03 1.309223087682167552e+00
7.612140000000000327e+03 1.381565917316747161e+00
7.615069999999999709e+03 1.425851811691737137e+00
7.618000000000000000e+03 1.450657469246260378e+00
7.620930000000000291e+03 1.433864465167542290e+00
7.623859999999999673e+03 1.471880879855537172e+00
7.626789999999999964e+03 1.545248636211085325e+00
7.629720000000000255e+03 1.441859000056927353e+00
7.632649999999999636e+03 1.368249467936611730e+00
7.635579999999999927e+03 1.322850138025097211e+00
7.638510000000000218e+03 1.323159043898057607e+00
7.641439999999999600e+03 1.486256095400499300e+00
7.644369999999999891e+03 1.527963360274958271e+00
7.647300000000000182e+03 1.416259375431121237e+00
7.650229999999999563e+03 1.399488313676138018e+00
7.653159999999999854e+03 1.427364665315097536e+00
7.656090000000000146e+03 1.454498541169214842e+00
7.659020000000000437e+03 1.464271851383747158e+00
7.661949999999999818e+03 1.502176727522063882e+00
7.664880000000000109e+03 1.510595756368099618e+00
7.667810000000000400e+03 1.517979039735706248e+00
7.670739999999999782e+03 1.419402445231391807e+00
7.673670000000000073e+03 1.392529102726012269e+00
7.676600000000000364e+03 1.459840527239594898e+00
7.679529999999999745e+03 1.450087173698098697e+00
7.682460000000000036e+03 1.402129955268393458e+00
7.685390000000000327e+03 1.360749796069559148e+00
7.688319999999999709e+03 1.392852984552341189e+00
7.691250000000000000e+03 1.355472577141572543e+00
7.694180000000000291e+03 1.342899797011236629e+00
7.697109999999999673e+03 1.487485599937600433e+00
7.700039999999999964e+03 1.522572909882037973e+00
7.702970000000000255e+03 1.508464665041385988e+00
7.705899999999999636e+03 1.457025963574295924e+00
7.708829999999999927e+03 1.418415520386497430e+00
7.711760000000000218e+03 1.457463760998737756e+00
7.714689999999999600e+03 1.538248359391332087e+00
7.717619999999999891e+03 1.543396508281220436e+00
7.720550000000000182e+03 1.522582585696726776e+00
7.723479999999999563e+03 1.547689081162002545e+00
7.726409999999999854e+03 1.523369300607717136e+00
7.729340000000000146e+03 1.500586215008633095e+00
7.732270000000000437e+03 1.460133455168478811e+00
7.735199999999999818e+03 1.455219484765758908e+00
7.738130000000000109e+03 1.459716929377210315e+00
7.741060000000000400e+03 1.396333091196199749e+00
7.743989999999999782e+03 1.390139555023020890e+00
7.746920000000000073e+03 1.480660514755886004e+00
7.749850000000000364e+03 1.430078358426120744e+00
7.752779999999999745e+03 1.415267453948891196e+00
7.755710000000000036e+03 1.457849141644627533e+00
7.758640000000000327e+03 1.493335289087194706e+00
7.761569999999999709e+03 1.465355483769458900e+00
7.764500000000000000e+03 1.413779925868590803e+00
7.767430000000000291e+03 1.445365690764012001e+00
7.770359999999999673e+03 1.481527393452296781e+00
7.773289999999999964e+03 1.535100449693880931e+00
7.776220000000000255e+03 1.512070538996584945e+00
7.779149999999999636e+03 1.458930188351362345e+00
7.782079999999999927e+03 1.495844109969870939e+00
7.785010000000000218e+03 1.484836067107296431e+00
7.787939999999999600e+03 1.421636488470327420e+00
7.790869999999999891e+03 1.350889561464107436e+00
7.793800000000000182e+03 1.386841739750920732e+00
7.796729999999999563e+03 1.466400136141054578e+00
7.799659999999999854e+03 1.489885242485426087e+00
7.802590000000000146e+03 1.482882914546870268e+00
7.805520000000000437e+03 1.430150231011715567e+00
7.808449999999999818e+03 1.414122040943402991e+00
7.811380000000000109e+03 1.403550708510616918e+00
7.814310000000000400e+03 1.468034686316991966e+00
7.817239999999999782e+03 1.562026992770814804e+00
7.820170000000000073e+03 1.512397441289544675e+00
7.823100000000000364e+03 1.524279045428329038e+00
7.826029999999999745e+03 1.535552223272721895e+00
7.828960000000000036e+03 1.407530626429659426e+00
7.831890000000000327e+03 1.457425249762613673e+00
7.834819999999999709e+03 1.477626110074863552e+00
7.837750000000000000e+03 1.445659535316632160e+00
7.840680000000000291e+03 1.459154120077685413e+00
7.843609999999999673e+03 1.401692485519172138e+00
7.846539999999999964e+03 1.338784586014051481e+00
7.849470000000000255e+03 1.457809558635411395e+00
7.852399999999999636e+03 1.636382979145897032e+00
7.855329999999999927e+03 1.535711182557805587e+00
7.858260000000000218e+03 1.465603100021423355e+00
7.861189999999999600e+03 1.407602606171651338e+00
7.864119999999999891e+03 1.299850746570606841e+00
7.867050000000000182e+03 1.256319207777015334e+00
7.869979999999999563e+03 1.394629187045600016e+00
7.872909999999999854e+03 1.520475310495526866e+00
7.875840000000000146e+03 1.560837633330324881e+00
7.878770000000000437e+03 1.529980642480001984e+00
7.881699999999999818e+03 1.438112273041332489e+00
7.884630000000000109e+03 1.472328393844785754e+00
7.887560000000000400e+03 1.395850649297257995e+00
7.890489999999999782e+03 1.435151029177673232e+00
7.893420000000000073e+03 1.429705146710289698e+00
7.896350000000000364e+03 1.395832551373127561e+00
7.899279999999999745e+03 1.412182840525182392e+00
7.902210000000000036e+03 1.391783205907306753e+00
7.905140000000000327e+03 1.418585510974572861e+00
7.908069999999999709e+03 1.516578784734759822e+00
7.911000000000000000e+03 1.549033879693817450e+00
7.913930000000000291e+03 1.371359319216293837e+00
7.916859999999999673e+03 1.315839261308109354e+00
7.919789999999999964e+03 1.417684267905529261e+00
7.922720000000000255e+03 1.408122940778391508e+00
7.925649999999999636e+03 1.426333622897455911e+00
7.928579999999999927e+03 1.484258354633925636e+00
7.931510000000000218e+03 1.494037556293930979e+00
7.934439999999999600e+03 1.415581311146264509e+00
7.937369999999999891e+03 1.514661531760748137e+00
7.940300000000000182e+03 1.463212631511889628e+00
7.943229999999999563e+03 1.390487403201452477e+00
7.946159999999999854e+03 1.369370804913177420e+00
7.949090000000000146e+03 1.384191910312189799e+00
7.952020000000000437e+03 1.407280695256448055e+00
7.954949999999999818e+03 1.456131894781563796e+00
7.957880000000000109e+03 1.539828296995408241e+00
7.960810000000000400e+03 1.650587809924836558e+00
7.963739999999999782e+03 1.632455575864209640e+00
7.966670000000000073e+03 1.448896636638133950e+00
7.969600000000000364e+03 1.369707429471381577e+00
7.972529999999999745e+03 1.431493247427738202e+00
7.975460000000000036e+03 1.448423381116756392e+00
7.978390000000000327e+03 1.532959143537777180e+00
7.981319999999999709e+03 1.592420154845703317e+00
7.984250000000000000e+03 1.569537303769095393e+00
7.987180000000000291e+03 1.521882049894392130e+00
7.990109999999999673e+03 1.552151208335306842e+00
7.993039999999999964e+03 1.567150448041016775e+00
7.995970000000000255e+03 1.489313722721986588e+00
7.998899999999999636e+03 1.489870100805072095e+00
8.001829999999999927e+03 1.401668335112084218e+00
8.004760000000000218e+03 1.456043725550379975e+00
8.007689999999999600e+03 1.505570056303435100e+00
8.010619999999999891e+03 1.503785826938126791e+00
8.013550000000000182e+03 1.617201800475990492e+00
8.016479999999999563e+03 1.500481163935926565e+00
8.019409999999999854e+03 1.514391058338425244e+00
8.022340000000000146e+03 1.535269208214375958e+00
8.025270000000000437e+03 1.492681902734008359e+00
8.028199999999999818e+03 1.488418860228832408e+00
8.031130000000000109e+03 1.427300779512388873e+00
8.034060000000000400e+03 1.461901287748757161e+00
8.036989999999999782e+03 1.476638813563770913e+00
8.039920000000000073e+03 1.529303976732869108e+00
8.042850000000000364e+03 1.559470315991354106e+00
8.045779999999999745e+03 1.518372269252897366e+00
8.048710000000000036e+03 1.576632142995929131e+00
8.051640000000000327e+03 1.541234448666072288e+00
8.054569999999999709e+03 1.412798973574516781e+00
8.057500000000000000e+03 1.393900031368129344e+00
8.060430000000000291e+03 1.510741028136930009e+00
8.063359999999999673e+03 1.492955711521015250e+00
8.066289999999999964e+03 1.536769545354449207e+00
8.069220000000000255e+03 1.387781216825362707e+00
8.072149999999999636e+03 1.437528382127911675e+00
8.075079999999999927e+03 1.549061548198858773e+00
8.078010000000000218e+03 1.430017952726335251e+00
8.080939999999999600e+03 1.425076346366483948e+00
8.083869999999999891e+03 1.527612091338882205e+00
8.086800000000000182e+03 1.550391666601522944e+00
8.089729999999999563e+03 1.382564632544200700e+00
8.092659999999999854e+03 1.465552897904264018e+00
8.095590000000000146e+03 1.597952863803361767e+00
8.098520000000000437e+03 1.534304336920438550e+00
8.101449999999999818e+03 1.478739717147509403e+00
8.104380000000000109e+03 1.425552911247361942e+00
8.107310000000000400e+03 1.462921201667214843e+00
8.110239999999999782e+03 1.502311028271872573e+00
8.113170000000000073e+03 1.576534800516083079e+00
8.116100000000000364e+03 1.569764994393028967e+00
8.119029999999999745e+03 1.575281815392657325e+00
8.121960000000000036e+03 1.540094159296623744e+00
8.124890000000000327e+03 1.459107177851499237e+00
8.127819999999999709e+03 1.445224300486292579e+00
8.130750000000000000e+03 1.537765993166088530e+00
8.133680000000000291e+03 1.525989443050099537e+00
8.136609999999999673e+03 1.561057601933555583e+00
8.139539999999999964e+03 1.607448359019252981e+00
8.142470000000000255e+03 1.498946787750278897e+00
8.145399999999999636e+03 1.498975999892690369e+00
8.148329999999999927e+03 1.521764401511110476e+00
8.151260000000000218e+03 1.630791303937654924e+00
8.154189999999999600e+03 1.628336192983169894e+00
8.157119999999999891e+03 1.568398120862988687e+00
8.160050000000000182e+03 1.625039317335648548e+00
8.162979999999999563e+03 1.539160554070200027e+00
8.165909999999999854e+03 1.450347901009970908e+00
8.168840000000000146e+03 1.604210138237372796e+00
8.171770000000000437e+03 1.496256145425521655e+00
8.174699999999999818e+03 1.611015500577921644e+00
8.177630000000000109e+03 1.594537140908636630e+00
8.180560000000000400e+03 1.520778300655864834e+00
8.183489999999999782e+03 1.487325746860318265e+00
8.186420000000000073e+03 1.513614811690564999e+00
8.189350000000000364e+03 1.443262366055445556e+00
8.192280000000000655e+03 1.543462251434775112e+00
8.195209999999999127e+03 1.674692702813985745e+00
8.198139999999999418e+03 1.553137711666265908e+00
8.201069999999999709e+03 1.511247512713966623e+00
8.204000000000000000e+03 1.502610398487679078e+00
8.206930000000000291e+03 1.554836350828880498e+00
8.209860000000000582e+03 1.565343685861649847e+00
8.212790000000000873e+03 1.553463449106941896e+00
8.215719999999999345e+03 1.525243697728732695e+00
8.218649999999999636e+03 1.360165606259761795e+00
8.221579999999999927e+03 1.475708399080246647e+00
8.224510000000000218e+03 1.485661386291867281e+00
8.227440000000000509e+03 1.527893468173253222e+00
8.230370000000000800e+03 1.430474601805201473e+00
8.233299999999999272e+03 1.471426629041803880e+00
8.236229999999999563e+03 1.506532835885456389e+00
8.239159999999999854e+03 1.542070033450238409e+00
8.242090000000000146e+03 1.477467115506837736e+00
8.245020000000000437e+03 1.401776491523768930e+00
8.247950000000000728e+03 1.532009662340732215e+00
8.250879999999999200e+03 1.435518199375278581e+00
8.253809999999999491e+03 1.480384011174441294e+00
8.256739999999999782e+03 1.607603318297656791e+00
8.259670000000000073e+03 1.565469599070675288e+00
8.262600000000000364e+03 1.563364164450831151e+00
8.265530000000000655e+03 1.464825177744676354e+00
8.268459999999999127e+03 1.486209614662669543e+00
8.271389999999999418e+03 1.436734951880774824e+00
8.274319999999999709e+03 1.449296217780032370e+00
8.277250000000000000e+03 1.410748330430462660e+00
8.280180000000000291e+03 1.559407854650235903e+00
8.283110000000000582e+03 1.483651450611038092e+00
8.286040000000000873e+03 1.437849093832390235e+00
8.288969999999999345e+03 1.591265494636222799e+00
8.291899999999999636e+03 1.626823474550034510e+00
8.294829999999999927e+03 1.521739503704242491e+00
8.297760000000000218e+03 1.666537365309274543e+00
8.300690000000000509e+03 1.598281779349461695e+00
8.303620000000000800e+03 1.553804866233546855e+00
8.306549999999999272e+03 1.577643885343696928e+00
8.309479999999999563e+03 1.487269393523335204e+00
8.312409999999999854e+03 1.478996416700603111e+00
8.315340000000000146e+03 1.549776488756448245e+00
8.318270000000000437e+03 1.465832152741508798e+00
8.321200000000000728e+03 1.505779837972633262e+00
8.324129999999999200e+03 1.581857995262108574e+00
8.327059999999999491e+03 1.539278606513152514e+00
8.329989999999999782e+03 1.525660865669257404e+00
8.332920000000000073e+03 1.471325062714664789e+00
8.335850000000000364e+03 1.475368442951126458e+00
8.338780000000000655e+03 1.423312504991066207e+00
8.341709999999999127e+03 1.677946999925642002e+00
8.344639999999999418e+03 1.822917471372399012e+00
8.347569999999999709e+03 1.696396681400665463e+00
8.350500000000000000e+03 1.365874755546935937e+00
8.353430000000000291e+03 1.431477075431370372e+00
8.356360000000000582e+03 1.426414390940208499e+00
8.359290000000000873e+03 1.396169935219712555e+00
8.362219999999999345e+03 1.598573081371928328e+00
8.365149999999999636e+03 1.603986808739709113e+00
8.368079999999999927e+03 1.510399366117396447e+00
8.371010000000000218e+03 1.369762608744224286e+00
8.373940000000000509e+03 1.442148844950849940e+00
8.376870000000000800e+03 1.511623853627264147e+00
8.379799999999999272e+03 1.589652070792120009e+00
8.382729999999999563e+03 1.610436416223235190e+00
8.385659999999999854e+03 1.528457685591537940e+00
8.388590000000000146e+03 1.482728274441911465e+00
8.391520000000000437e+03 1.541660290593503069e+00
8.394450000000000728e+03 1.553438404580312238e+00
8.397379999999999200e+03 1.605361278761261890e+00
8.400309999999999491e+03 1.292279904428208059e+00
8.403239999999999782e+03 1.272896608128072149e+00
8.406170000000000073e+03 1.355952976770424367e+00
8.409100000000000364e+03 1.459726522084270561e+00
8.412030000000000655e+03 1.482387993451692809e+00
8.414959999999999127e+03 1.692183981318162944e+00
8.417889999999999418e+03 1.588206573479287398e+00
8.420819999999999709e+03 1.499371589517997094e+00
8.423750000000000000e+03 1.536124799509368311e+00
8.426680000000000291e+03 1.645236502107672916e+00
8.429610000000000582e+03 2.030444356560249020e+00
8.432540000000000873e+03 1.925670231594716286e+00
8.435469999999999345e+03 1.341129236327349705e+00
8.438399999999999636e+03 1.413008319060537810e+00
8.441329999999999927e+03 1.535183647922433448e+00
8.444260000000000218e+03 1.691249406082016460e+00
8.447190000000000509e+03 1.649158673842900269e+00
8.450120000000000800e+03 1.592468134622796905e+00
8.453049999999999272e+03 1.518047607011458133e+00
8.455979999999999563e+03 1.418124424331506095e+00
8.458909999999999854e+03 1.449116246598740165e+00
8.461840000000000146e+03 1.587660901919939915e+00
8.464770000000000437e+03 1.695837893771555915e+00
8.467700000000000728e+03 1.588634344660160735e+00
8.470629999999999200e+03 1.457603735942027301e+00
8.473559999999999491e+03 1.563443422029765273e+00
8.476489999999999782e+03 1.561346097926297860e+00
8.479420000000000073e+03 1.395930845183367408e+00
8.482350000000000364e+03 1.514360328115570420e+00
8.485280000000000655e+03 1.608535879979370087e+00
8.488209999999999127e+03 1.407857571919988171e+00
8.491139999999999418e+03 1.512622892982137923e+00
8.494069999999999709e+03 1.520682008515413575e+00
8.497000000000000000e+03 1.499574455576905274e+00
8.499930000000000291e+03 1.674689037725980434e+00
8.502860000000000582e+03 1.722256991569692586e+00
8.505790000000000873e+03 1.474779804897245805e+00
8.508719999999999345e+03 1.563345339993934768e+00
8.511649999999999636e+03 1.342529706260679134e+00
8.514579999999999927e+03 1.451513652172958357e+00
8.517510000000000218e+03 1.639519542334609392e+00
8.520440000000000509e+03 1.438407193369600767e+00
8.523370000000000800e+03 1.477160774883000238e+00
8.526299999999999272e+03 1.568567046713175595e+00
8.529229999999999563e+03 1.650241985669544276e+00
8.532159999999999854e+03 1.478245259635795561e+00
8.535090000000000146e+03 1.439362682566875495e+00
8.538020000000000437e+03 1.357643659290903804e+00
8.540950000000000728e+03 1.509387646423375529e+00
8.543879999999999200e+03 1.610708006793559077e+00
8.546809999999999491e+03 1.625498423485481680e+00
8.549739999999999782e+03 1.623104704141772103e+00
8.552670000000000073e+03 1.487688988267692691e+00
8.555600000000000364e+03 1.398289375771932574e+00
8.558530000000000655e+03 1.457678345039747914e+00
8.561459999999999127e+03 1.412028965956797055e+00
8.564389999999999418e+03 1.410963221319698535e+00
8.567319999999999709e+03 1.439300448482205841e+00
8.570250000000000000e+03 1.524822916094570990e+00
8.573180000000000291e+03 1.452231638260164770e+00
8.576110000000000582e+03 1.637584405391005804e+00
8.579040000000000873e+03 1.577454307649668319e+00
8.581969999999999345e+03 1.616453614916661730e+00
8.584899999999999636e+03 1.561409425591772093e+00
8.587829999999999927e+03 1.561024059784509088e+00
8.590760000000000218e+03 1.512646692984932040e+00
8.593690000000000509e+03 1.531647978430424883e+00
8.596620000000000800e+03 1.540614062084260327e+00
8.599549999999999272e+03 1.527781362719873748e+00
8.602479999999999563e+03 1.498897492057614356e+00
8.605409999999999854e+03 1.568279034257810345e+00
8.608340000000000146e+03 1.466280069984610579e+00
8.611270000000000437e+03 1.418119799586291530e+00
8.614200000000000728e+03 1.442576823655138396e+00
8.617129999999999200e+03 1.470150777661682451e+00
8.620059999999999491e+03 1.513219683408574268e+00
8.622989999999999782e+03 1.611174515957293885e+00
8.625920000000000073e+03 1.755775162517706933e+00
8.628850000000000364e+03 1.712857677306916182e+00
8.631780000000000655e+03 1.537712939177528826e+00
8.634709999999999127e+03 1.685510967531739457e+00
8.637639999999999418e+03 1.559658199469496243e+00
8.640569999999999709e+03 1.307783527276703328e+00
8.643500000000000000e+03 1.440133073995742752e+00
8.646430000000000291e+03 1.491708149461554056e+00
8.649360000000000582e+03 1.511061498605672737e+00
8.652290000000000873e+03 1.566562829328586703e+00
8.655219999999999345e+03 1.484760132076876848e+00
8.658149999999999636e+03 1.728755471952883038e+00
8.661079999999999927e+03 1.709957578086195973e+00
8.664010000000000218e+03 1.781238980125242621e+00
8.666940000000000509e+03 1.796976430220643905e+00
8.669870000000000800e+03 1.523326447202246081e+00
8.672799999999999272e+03 1.440943105147367120e+00
8.675729999999999563e+03 1.479469445276477835e+00
8.678659999999999854e+03 1.558848925328307100e+00
8.681590000000000146e+03 1.600051132446672630e+00
8.684520000000000437e+03 1.680889594104582718e+00
8.687450000000000728e+03 1.631206477456349724e+00
8.690379999999999200e+03 1.578598598754349602e+00
8.693309999999999491e+03 1.431015022058217845e+00
8.696239999999999782e+03 1.614137592116523079e+00
8.699170000000000073e+03 1.545044218710556860e+00
8.702100000000000364e+03 1.551094039885590803e+00
8.705030000000000655e+03 1.614530251257065174e+00
8.707959999999999127e+03 1.494204317944602955e+00
8.710889999999999418e+03 1.559968527134847571e+00
8.713819999999999709e+03 1.431893121176088135e+00
8.716750000000000000e+03 1.461594242644973951e+00
8.719680000000000291e+03 1.489258832599606119e+00
8.722610000000000582e+03 1.519962087960117003e+00
8.725540000000000873e+03 1.424665900305295274e+00
8.728469999999999345e+03 1.551259105696644269e+00
8.731399999999999636e+03 1.538122989734452384e+00
8.734329999999999927e+03 1.546187615536470217e+00
8.737260000000000218e+03 1.571639852841699492e+00
8.740190000000000509e+03 1.516439564891550074e+00
8.743120000000000800e+03 1.518526982233247891e+00
8.746049999999999272e+03 1.360502608372299749e+00
8.748979999999999563e+03 1.371753724458296908e+00
8.751909999999999854e+03 1.505485317094697795e+00
8.754840000000000146e+03 1.412540321754536699e+00
8.757770000000000437e+03 1.578303068333116288e+00
8.760700000000000728e+03 1.818476682331592764e+00
8.763629999999999200e+03 1.635228655088740046e+00
8.766559999999999491e+03 1.722246602088633782e+00
8.769489999999999782e+03 1.591394537398012066e+00
8.772420000000000073e+03 1.483082920921193093e+00
8.775350000000000364e+03 1.895306107406454110e+00
8.778280000000000655e+03 1.831053608117534370e+00
8.781209999999999127e+03 1.523161047218448472e+00
8.784139999999999418e+03 1.396879977212472257e+00
8.787069999999999709e+03 1.546734195025057712e+00
8.790000000000000000e+03 1.554385194272628778e+00
8.792930000000000291e+03 1.551972412748997332e+00
8.795860000000000582e+03 1.452316750700212822e+00
8.798790000000000873e+03 1.393162893581865180e+00
8.801719999999999345e+03 1.502278806134788924e+00
8.804649999999999636e+03 1.598861263439501190e+00
8.807579999999999927e+03 1.687919531472204637e+00
8.810510000000000218e+03 1.750210599395661148e+00
8.813440000000000509e+03 1.593136625887870528e+00
8.816370000000000800e+03 1.328055879972621645e+00
8.819299999999999272e+03 1.406901817298494395e+00
8.822229999999999563e+03 1.507024700411531803e+00
8.825159999999999854e+03 2.411061557243342701e+00
8.828090000000000146e+03 2.375823257668413291e+00
8.831020000000000437e+03 1.417182946072845118e+00
8.833950000000000728e+03 1.717712189769605269e+00
8.836879999999999200e+03 1.797888917538776221e+00
8.839809999999999491e+03 1.361602310530001470e+00
8.842739999999999782e+03 1.359285637109577616e+00
8.845670000000000073e+03 1.522638774841060139e+00
8.848600000000000364e+03 1.701444958164118670e+00
8.851530000000000655e+03 1.560056046276566244e+00
8.854459999999999127e+03 1.459823640416549217e+00
8.857389999999999418e+03 1.531114738424869781e+00
8.860319999999999709e+03 1.604300321678423957e+00
8.863250000000000000e+03 1.602366352408461481e+00
8.866180000000000291e+03 1.611204770478349202e+00
8.869110000000000582e+03 1.480294796621148823e+00
8.872040000000000873e+03 1.404177216600281275e+00
8.874969999999999345e+03 1.439327279704722518e+00
8.877899999999999636e+03 1.344829736700820622e+00
8.880829999999999927e+03 1.361707478042566866e+00
8.883760000000000218e+03 1.984803157300776943e+00
8.886690000000000509e+03 2.229743724354457779e+00
8.889620000000000800e+03 1.625268124490848232e+00
8.892549999999999272e+03 1.394384436871390243e+00
8.895479999999999563e+03 1.465855568839434353e+00
8.898409999999999854e+03 1.473199735321664372e+00
8.901340000000000146e+03 1.627024279493703318e+00
8.904270000000000437e+03 1.576089838251862441e+00
8.907200000000000728e+03 1.474039550352035377e+00
8.910129999999999200e+03 1.388811791468945511e+00
8.913059999999999491e+03 1.279697380874490253e+00
8.915989999999999782e+03 1.572808902645025153e+00
8.918920000000000073e+03 1.318679055789285126e+00
8.921850000000000364e+03 9.581148519590069190e-01
8.924780000000000655e+03 1.192806394928105140e+00
8.927709999999999127e+03 1.361095034342559407e+00
8.930639999999999418e+03 1.543671071540958506e+00
8.933569999999999709e+03 1.557224938335741271e+00
8.936500000000000000e+03 1.624529084467939866e+00
8.939430000000000291e+03 1.574451251860511825e+00
8.942360000000000582e+03 1.662060519776016543e+00
8.945290000000000873e+03 1.341737982489606296e+00
8.948219999999999345e+03 1.381510171657722719e+00
8.951149999999999636e+03 1.320767668869965439e+00
8.954079999999999927e+03 1.472602752698222606e+00
8.957010000000000218e+03 1.565405042367375099e+00
8.959940000000000509e+03 1.509442337907692888e+00
8.962870000000000800e+03 1.524734621804789914e+00
8.965799999999999272e+03 1.584712716514396158e+00
8.968729999999999563e+03 1.527079508331186997e+00
8.971659999999999854e+03 1.483160707529526778e+00
8.974590000000000146e+03 1.507675826661641683e+00
8.977520000000000437e+03 1.491763748453622807e+00
8.980450000000000728e+03 1.572848708277641228e+00
8.983379999999999200e+03 1.645083901916216895e+00
8.986309999999999491e+03 1.606534080386679442e+00
8.989239999999999782e+03 1.620507415352272496e+00
8.992170000000000073e+03 1.407447541707141259e+00
8.995100000000000364e+03 1.479331586716863045e+00
8.998030000000000655e+03 1.622459863166677785e+00
9.000959999999999127e+03 1.777499761705853887e+00
9.003889999999999418e+03 1.547724180463075250e+00
9.006819999999999709e+03 1.563663172901845311e+00
9.009750000000000000e+03 1.640884256468655433e+00
9.012680000000000291e+03 1.682222485847018278e+00
9.015610000000000582e+03 1.783396757682577771e+00
9.018540000000000873e+03 1.708688790999400187e+00
9.021469999999999345e+03 1.463811208209918835e+00
9.024399999999999636e+03 1.502289457194914801e+00
9.027329999999999927e+03 1.579593696009016890e+00
9.030260000000000218e+03 1.463105797419510967e+00
9.033190000000000509e+03 1.575403102341675243e+00
9.036120000000000800e+03 1.593387189907834678e+00
9.039049999999999272e+03 1.505573122418344401e+00
9.041979999999999563e+03 1.535508743725896297e+00
9.044909999999999854e+03 1.567378493145552110e+00
9.047840000000000146e+03 1.731852373034446391e+00
9.050770000000000437e+03 1.748057016103959027e+00
9.053700000000000728e+03 1.605655220248269677e+00
9.056629999999999200e+03 1.534367571676437558e+00
9.059559999999999491e+03 1.571589475352362708e+00
9.062489999999999782e+03 1.484086263346530599e+00
9.065420000000000073e+03 1.440820097322975668e+00
9.068350000000000364e+03 1.512764279106211252e+00
9.071280000000000655e+03 1.559695451333244387e+00
9.074209999999999127e+03 1.549922415049324709e+00
9.077139999999999418e+03 1.580010767090239021e+00
9.080069999999999709e+03 1.621748850485553728e+00
9.083000000000000000e+03 1.526818137307668577e+00
9.085930000000000291e+03 1.352317688932634487e+00
9.088860000000000582e+03 1.464509303104312155e+00
9.091790000000000873e+03 1.590151965239641640e+00
9.094719999999999345e+03 1.543360393923880025e+00
9.097649999999999636e+03 1.348481442472069247e+00
9.100579999999999927e+03 1.446217806583084187e+00
9.103510000000000218e+03 1.465680675638822317e+00
9.106440000000000509e+03 1.399222044386096320e+00
9.109370000000000800e+03 1.439666190340383789e+00
9.112299999999999272e+03 1.507552812537184428e+00
9.115229999999999563e+03 1.555904598192062505e+00
9.118159999999999854e+03 1.594360720376416074e+00
9.121090000000000146e+03 1.481233711156104693e+00
9.124020000000000437e+03 1.433450566763900369e+00
9.126950000000000728e+03 1.570119468788504058e+00
9.129879999999999200e+03 1.591352349504414398e+00
9.132809999999999491e+03 1.543033057743478098e+00
9.135739999999999782e+03 1.448886201753367686e+00
9.138670000000000073e+03 1.628255035307041076e+00
9.141600000000000364e+03 1.662064563532602568e+00
9.144530000000000655e+03 1.537321705463291499e+00
9.147459999999999127e+03 1.585159002678350859e+00
9.150389999999999418e+03 1.648572423488819938e+00
9.153319999999999709e+03 1.581441111071937078e+00
9.156250000000000000e+03 1.481401810137029873e+00
9.159180000000000291e+03 1.401568513252754222e+00
9.162110000000000582e+03 1.569476241548372508e+00
9.165040000000000873e+03 1.504285023862650172e+00
9.167969999999999345e+03 1.439253115410251471e+00
9.170899999999999636e+03 1.571318239501167557e+00
9.173829999999999927e+03 1.614192622939513599e+00
9.176760000000000218e+03 1.561590067652959712e+00
9.179690000000000509e+03 1.604682595597270334e+00
9.182620000000000800e+03 1.566739736063496480e+00
9.185549999999999272e+03 1.419938274339577644e+00
9.188479999999999563e+03 1.562906026030430384e+00
9.191409999999999854e+03 1.685066942414387370e+00
9.194340000000000146e+03 1.702754231454883138e+00
9.197270000000000437e+03 1.567181298001289580e+00
9.200200000000000728e+03 1.331820318520489099e+00
9.203129999999999200e+03 1.492895846492598766e+00
9.206059999999999491e+03 1.514316815480011957e+00
9.208989999999999782e+03 1.456867862973771688e+00
9.211920000000000073e+03 1.644582101272210606e+00
9.214850000000000364e+03 1.594311139498834962e+00
9.217780000000000655e+03 1.550289970143492457e+00
9.220709999999999127e+03 1.569746127336238750e+00
9.223639999999999418e+03 1.500252592717699063e+00
9.226569999999999709e+03 1.601163779768620454e+00
9.229500000000000000e+03 1.590262792374089074e+00
9.232430000000000291e+03 1.676304179714118270e+00
9.235360000000000582e+03 1.553781448341873483e+00
9.238290000000000873e+03 1.569179859746856698e+00
9.241219999999999345e+03 1.544075168352325056e+00
9.244149999999999636e+03 1.494666690778535978e+00
9.247079999999999927e+03 1.472716556413502964e+00
9.250010000000000218e+03 1.440002286901248096e+00
9.252940000000000509e+03 1.506406119695513413e+00
9.255870000000000800e+03 1.470652165578920201e+00
9.258799999999999272e+03 1.462479454855492911e+00
9.261729999999999563e+03 1.491614921205210331e+00
9.264659999999999854e+03 1.547552933723492563e+00
9.267590000000000146e+03 1.504451443109258602e+00
9.270520000000000437e+03 1.491307142864592983e+00
9.273450000000000728e+03 1.568616583359596417e+00
9.276379999999999200e+03 1.635547806605297527e+00
9.279309999999999491e+03 1.550367669177328045e+00
9.282239999999999782e+03 1.476093930028674617e+00
9.285170000000000073e+03 1.435464452522211554e+00
9.288100000000000364e+03 1.507759483755338081e+00
9.291030000000000655e+03 1.583743661007321446e+00
9.293959999999999127e+03 1.580769352545544848e+00
9.296889999999999418e+03 1.532595185292270790e+00
9.299819999999999709e+03 1.505254242795504460e+00
9.302750000000000000e+03 1.638762266295362258e+00
9.305680000000000291e+03 1.343457798194350294e+00
9.308610000000000582e+03 1.546516041183169987e+00
9.311540000000000873e+03 1.577432430266131336e+00
9.314469999999999345e+03 1.579474006554999699e+00
9.317399999999999636e+03 1.476699899993900278e+00
9.320329999999999927e+03 1.825945240642935730e+00
9.323260000000000218e+03 2.082203701221831071e+00
9.326190000000000509e+03 1.329364726782532369e+00
9.329120000000000800e+03 1.278162137398441534e+00
9.332049999999999272e+03 1.621905939524187046e+00
9.334979999999999563e+03 1.610487410798997709e+00
9.337909999999999854e+03 1.415839836186695955e+00
9.340840000000000146e+03 1.526029236809388845e+00
9.343770000000000437e+03 1.698101498505034224e+00
9.346700000000000728e+03 1.579025115797022316e+00
9.349629999999999200e+03 1.591606564183713823e+00
9.352559999999999491e+03 1.700678187861184520e+00
9.355489999999999782e+03 1.641586750288332119e+00
9.358420000000000073e+03 1.647356609318828324e+00
9.361350000000000364e+03 1.432243927928215976e+00
9.364280000000000655e+03 1.327574129714870876e+00
9.367209999999999127e+03 1.234416631007487108e+00
9.370139999999999418e+03 1.137564156849493635e+00
9.373069999999999709e+03 2.125646352419464424e+00
9.376000000000000000e+03 2.804278760939158399e+00
9.378930000000000291e+03 1.718906887025418495e+00
9.381860000000000582e+03 1.448821597358489255e+00
9.384790000000000873e+03 1.719536623212069681e+00
9.387719999999999345e+03 1.584314984668071302e+00
9.390649999999999636e+03 1.498494117331490516e+00
9.393579999999999927e+03 1.509870855242402721e+00
9.396510000000000218e+03 1.718471018874514034e+00
9.399440000000000509e+03 1.897630996693466354e+00
9.402370000000000800e+03 1.766963233473084482e+00
9.405299999999999272e+03 1.790324034794082309e+00
9.408229999999999563e+03 1.635760377299117385e+00
9.411159999999999854e+03 1.348835324204492814e+00
9.414090000000000146e+03 1.605794384077994907e+00
9.417020000000000437e+03 1.612875111427383823e+00
9.419950000000000728e+03 1.516719921539713356e+00
9.422879999999999200e+03 1.217640533626690003e+00
9.425809999999999491e+03 1.313428628516538188e+00
9.428739999999999782e+03 1.429898876250402573e+00
9.431670000000000073e+03 1.432954278729842157e+00
9.434600000000000364e+03 1.686581384055934052e+00
9.437530000000000655e+03 1.149096209158146920e+00
9.440459999999999127e+03 7.634006943127049638e-01
9.443389999999999418e+03 1.654060878593259343e+00
9.446319999999999709e+03 1.628096609281315388e+00
9.449250000000000000e+03 1.543141745278716392e+00
9.452180000000000291e+03 1.696370164827030402e+00
9.455110000000000582e+03 1.772869527827961367e+00
9.458040000000000873e+03 1.558905561149054764e+00
9.460969999999999345e+03 1.709224137675775745e+00
9.463899999999999636e+03 1.747392795607929372e+00
9.466829999999999927e+03 1.909845466419579640e+00
9.469760000000000218e+03 1.457877644934653327e+00
9.472690000000000509e+03 2.008402970943995225e+00
9.475620000000000800e+03 2.242585767629696303e+00
9.478549999999999272e+03 1.675850662735909324e+00
9.481479999999999563e+03 1.423079129883603855e+00
9.484409999999999854e+03 1.555333477400073328e+00
9.487340000000000146e+03 1.403774429820633607e+00
9.490270000000000437e+03 1.352630747075240558e+00
9.493200000000000728e+03 1.408962315178202029e+00
9.496129999999999200e+03 1.441138276465957935e+00
9.499059999999999491e+03 2.089845908112774264e+00
9.501989999999999782e+03 1.973309496897411863e+00
9.504920000000000073e+03 1.502723360074865067e+00
9.507850000000000364e+03 1.534552321428062527e+00
9.510780000000000655e+03 1.539158166740129952e+00
9.513709999999999127e+03 1.630100513614321178e+00
9.516639999999999418e+03 2.134832403154856006e+00
9.519569999999999709e+03 2.124434215068499388e+00
9.522500000000000000e+03 1.863619987542079359e+00
9.525430000000000291e+03 1.711788855306443091e+00
9.528360000000000582e+03 1.550500103375873406e+00
9.531290000000000873e+03 1.538943700267198844e+00
9.534219999999999345e+03 1.448629303713451888e+00
9.537149999999999636e+03 1.330660952957772869e+00
9.540079999999999927e+03 1.502760268804804289e+00
9.543010000000000218e+03 1.396882975345166811e+00
9.545940000000000509e+03 1.366932979448769236e+00
9.548870000000000800e+03 1.663087382648538615e+00
9.551799999999999272e+03 1.590224904812718609e+00
9.554729999999999563e+03 1.423853479587732229e+00
9.557659999999999854e+03 1.397217076438760142e+00
9.560590000000000146e+03 1.483343474341625612e+00
9.563520000000000437e+03 1.758250130765257602e+00
9.566450000000000728e+03 1.554735283287708381e+00
9.569379999999999200e+03 1.338335243131159480e+00
9.572309999999999491e+03 1.756808530888027020e+00
9.575239999999999782e+03 1.888743084130613648e+00
9.578170000000000073e+03 1.782684020304898809e+00
9.581100000000000364e+03 1.542665912821335139e+00
9.584030000000000655e+03 1.499767799142404767e+00
9.586959999999999127e+03 1.572326944836481832e+00
9.589889999999999418e+03 1.675627046044103841e+00
9.592819999999999709e+03 1.720703934496518706e+00
9.595750000000000000e+03 1.811708987851674335e+00
9.598680000000000291e+03 1.771910719526759603e+00
9.601610000000000582e+03 2.148221971941405073e+00
9.604540000000000873e+03 1.802173101200135852e+00
9.607469999999999345e+03 1.366714727939390306e+00
9.610399999999999636e+03 1.291741293804100410e+00
9.613329999999999927e+03 1.284544623452322121e+00
9.616260000000000218e+03 1.465731669124789027e+00
9.619190000000000509e+03 1.479639796914806293e+00
9.622120000000000800e+03 1.639898295179175847e+00
9.625049999999999272e+03 2.033261720609615963e+00
9.627979999999999563e+03 1.946657607200386719e+00
9.630909999999999854e+03 1.559058872256146699e+00
9.633840000000000146e+03 1.289427257454725195e+00
9.636770000000000437e+03 1.194386241296180096e+00
9.639700000000000728e+03 1.459396745840007226e+00
9.642629999999999200e+03 1.434393712697064949e+00
9.645559999999999491e+03 1.561158652755072485e+00
9.648489999999999782e+03 1.446771405482857320e+00
9.651420000000000073e+03 1.252610925686405308e+00
9.654350000000000364e+03 1.246844537910849704e+00
9.657280000000000655e+03 1.538756869466787025e+00
9.660209999999999127e+03 1.817878561986667973e+00
9.663139999999999418e+03 1.977508335342524015e+00
9.666069999999999709e+03 1.930724619549260668e+00
9.669000000000000000e+03 1.635890349316316161e+00
9.671930000000000291e+03 1.338385693621991335e+00
9.674860000000000582e+03 1.393522013499202350e+00
9.677790000000000873e+03 1.584045273893203154e+00
9.680719999999999345e+03 1.420785422216788385e+00
9.683649999999999636e+03 1.521800572131952967e+00
9.686579999999999927e+03 1.731420240331216442e+00
9.689510000000000218e+03 1.780026531663235767e+00
9.692440000000000509e+03 1.695518938713114210e+00
9.695370000000000800e+03 1.514587920024694556e+00
9.698299999999999272e+03 1.477621262310143457e+00
9.701229999999999563e+03 1.574994529486365868e+00
9.704159999999999854e+03 1.601337861052211098e+00
9.707090000000000146e+03 1.775186343214781415e+00
9.710020000000000437e+03 1.988225860483957330e+00
9.712950000000000728e+03 1.707290867020166081e+00
9.715879999999999200e+03 1.789232854025959885e+00
9.718809999999999491e+03 1.481577222694748119e+00
9.721739999999999782e+03 1.310375766630433647e+00
9.724670000000000073e+03 1.493554329953165949e+00
9.727600000000000364e+03 1.921458499785267504e+00
9.730530000000000655e+03 1.799339366966430820e+00
9.733459999999999127e+03 1.705589344079457392e+00
9.736389999999999418e+03 1.866756149176217017e+00
9.739319999999999709e+03 1.320724055909111350e+00
9.742250000000000000e+03 1.344020269951980984e+00
9.745180000000000291e+03 1.407883730001180167e+00
9.748110000000000582e+03 1.013706666079986274e+00
9.751040000000000873e+03 1.054846842633470727e+00
9.753969999999999345e+03 1.451159835746980153e+00
9.756899999999999636e+03 1.512268660836420420e+00
9.759829999999999927e+03 1.478473895596643883e+00
9.762760000000000218e+03 1.373377815258451484e+00
9.765690000000000509e+03 1.097875172013657030e+00
9.768620000000000800e+03 1.383897658775519401e+00
9.771549999999999272e+03 1.706831765305433679e+00
9.774479999999999563e+03 1.864234997578516850e+00
9.777409999999999854e+03 1.782463112053615406e+00
9.780340000000000146e+03 1.459326278294689416e+00
9.783270000000000437e+03 1.499777968154894836e+00
9.786200000000000728e+03 1.537117446366867535e+00
9.789129999999999200e+03 1.418379500892956946e+00
9.792059999999999491e+03 2.003122422035971795e+00
9.794989999999999782e+03 2.315952035368320505e+00
9.797920000000000073e+03 1.048070162220314128e+00
9.800850000000000364e+03 9.373379405405519726e-01
9.803780000000000655e+03 1.211213743978401869e+00
9.806709999999999127e+03 8.777246744297116932e-01
9.809639999999999418e+03 1.223373394109680490e+00
9.812569999999999709e+03 1.758614648414492665e+00
9.815500000000000000e+03 1.792472064646179364e+00
9.818430000000000291e+03 1.880861925930647383e+00
9.821360000000000582e+03 1.914724170132657610e+00
9.824290000000000873e+03 1.675304021428284162e+00
9.827219999999999345e+03 1.534965358285039327e+00
9.830149999999999636e+03 1.382093709810003679e+00
9.833079999999999927e+03 1.985010185799984894e+00
9.836010000000000218e+03 2.165944183278978752e+00
9.838940000000000509e+03 2.045674534475966588e+00
9.841870000000000800e+03 1.697103003552318246e+00
9.844799999999999272e+03 1.962792388066060489e+00
9.847729999999999563e+03 1.846793457376274983e+00
9.850659999999999854e+03 1.822045670520677563e+00
9.853590000000000146e+03 1.985363331285072030e+00
9.856520000000000437e+03 1.469109658569183408e+00
9.859450000000000728e+03 1.427342219871765572e+00
9.862379999999999200e+03 1.761626161814845437e+00
9.865309999999999491e+03 2.211732840810598510e+00
9.868239999999999782e+03 2.569122943691164451e+00
9.871170000000000073e+03 2.295330736099664648e+00
9.874100000000000364e+03 1.672329497263449705e+00
9.877030000000000655e+03 1.234383057423429797e+00
9.879959999999999127e+03 8.482290662093049383e-01
9.882889999999999418e+03 1.150019017895534956e+00
9.885819999999999709e+03 1.494327738331236999e+00
9.888750000000000000e+03 1.467924308436581615e+00
9.891680000000000291e+03 9.642386610634039457e-01
9.894610000000000582e+03 1.163385240231860074e+00
9.897540000000000873e+03 1.563556018177196583e+00
9.900469999999999345e+03 1.840538916141755799e+00
9.903399999999999636e+03 1.554422379375460572e+00
9.906329999999999927e+03 1.655776992179858409e+00
9.909260000000000218e+03 1.442370191511311850e+00
9.912190000000000509e+03 1.565794849131461053e+00
9.915120000000000800e+03 1.846330485215731843e+00
9.918049999999999272e+03 1.479403941241755005e+00
9.920979999999999563e+03 1.238427027357378085e+00
9.923909999999999854e+03 1.534444020586617219e+00
9.926840000000000146e+03 1.752530980751799916e+00
9.929770000000000437e+03 1.856019141398824734e+00
9.932700000000000728e+03 1.138200532781185270e+00
9.935629999999999200e+03 5.473829770304324827e-01
9.938559999999999491e+03 1.171238520041892661e+00
9.941489999999999782e+03 1.667430746450296208e+00
9.944420000000000073e+03 1.418579153787846936e+00
9.947350000000000364e+03 1.780552252219399056e+00
9.950280000000000655e+03 2.431323501738276160e+00
9.953209999999999127e+03 2.137657298944182216e+00
9.956139999999999418e+03 2.114404144217681303e+00
9.959069999999999709e+03 1.461825816716239013e+00
9.962000000000000000e+03 1.949331031305604700e+00
9.964930000000000291e+03 1.848049055058150536e+00
9.967860000000000582e+03 7.529790785790739793e-01
9.970790000000000873e+03 6.672922060514765996e-02
9.973719999999999345e+03 8.272030137057441168e-01
9.976649999999999636e+03 1.528016053959611709e+00
9.979579999999999927e+03 1.598762909276137290e+00
9.982510000000000218e+03 1.031446663269294461e+00
9.985440000000000509e+03 1.415335353770550419e+00
9.988370000000000800e+03 1.737196248238752627e+00
9.991299999999999272e+03 1.769834398919162499e+00
9.994229999999999563e+03 1.560674289368249923e+00
9.997159999999999854e+03 1.337999981265046934e+00
1.000009000000000015e+04 9.203871800175764673e-01
1.000302000000000044e+04 8.492806754255654011e-01
1.000595000000000073e+04 2.037769060431094292e+00
1.000887999999999920e+04 1.854986287476761087e+00
1.001180999999999949e+04 1.899924376326420639e+00
1.001473999999999978e+04 8.862892025481170499e-01
1.001767000000000007e+04 3.572926575348866485e-01
1.002060000000000036e+04 4.478503004178345237e-01
1.002353000000000065e+04 1.262516800616675372e+00
1.002645999999999913e+04 1.550992815729338226e+00
1.002938999999999942e+04 1.754196506370441222e+00
1.003231999999999971e+04 1.589228876307197336e+00
1.003525000000000000e+04 1.089078423749185731e+00
1.003818000000000029e+04 9.926948277337057647e-01
1.004111000000000058e+04 1.356826951941707771e+00
1.004404000000000087e+04 1.028495168082893541e+00
1.004696999999999935e+04 1.915885785186759005e+00
1.004989999999999964e+04 1.978970391611355684e+00
1.005282999999999993e+04 1.212339568519858135e+00
1.005576000000000022e+04 1.513533580310276960e+00
1.005869000000000051e+04 9.699989255490751860e-01
1.006162000000000080e+04 8.368659220902664453e-01
1.006454999999999927e+04 1.424967260020360560e-01
1.006747999999999956e+04 1.860034003989907980e-01
1.007040999999999985e+04 1.207755764181250413e+00
1.007334000000000015e+04 2.152558393719764762e+00
1.007627000000000044e+04 1.483930239084842562e+00
1.007920000000000073e+04 1.567227041869771131e+00
1.008212999999999920e+04 2.168135259399798009e+00
1.008505999999999949e+04 1.346341265228442108e+00
1.008798999999999978e+04 1.072372021700781053e+00
1.009092000000000007e+04 1.179233036467305151e+00
1.009385000000000036e+04 3.520955510252760656e-01
1.009678000000000065e+04 1.051532361767046009e+00
1.009970999999999913e+04 2.518068860419589328e+00
1.010263999999999942e+04 2.674911124098251047e+00
1.010556999999999971e+04 1.935446139578311797e+00
1.010850000000000000e+04 1.674541388930585128e+00
1.011143000000000029e+04 1.604410996421864466e+00
1.011436000000000058e+04 2.015476880068624688e+00
1.011729000000000087e+04 2.395985083033207896e+00
1.012021999999999935e+04 2.705384320647838070e+00
1.012314999999999964e+04 1.597269465886090645e+00
1.012607999999999993e+04 8.801748410963234903e-01
1.012901000000000022e+04 1.330472390696493923e+00
1.013194000000000051e+04 5.828872616530264006e-01
1.013487000000000080e+04 4.171384448393704036e-01
1.013779999999999927e+04 1.642284804676554799e-01
1.014072999999999956e+04 2.080583215496145943e-01
1.014365999999999985e+04 1.072648359741172230e+00
1.014659000000000015e+04 2.445284477305171844e+00
1.014952000000000044e+04 2.773773855747099670e+00
1.015245000000000073e+04 2.503895929692022015e+00


==> anc/UH88_SNIFS_200.txt <==
3.298679999999999836e+03 1.001324544588197529e+00
3.301059999999999945e+03 -2.002933119656692684e-01
3.303440000000000055e+03 2.228871695936795183e-01
3.305820000000000164e+03 1.221816518002797475e-01
3.308199999999999818e+03 2.000013973396537470e-01
3.310579999999999927e+03 -3.211644708184931141e-02
3.312960000000000036e+03 2.356563058651656717e-01
3.315340000000000146e+03 6.739079769462954540e-03
3.317719999999999800e+03 6.960477608895222768e-02
3.320099999999999909e+03 7.380222754155696396e-01
3.322480000000000018e+03 1.119078322802509184e+00
3.324860000000000127e+03 1.908329122564261238e-01
3.327239999999999782e+03 -1.010621490103758985e-01
3.329619999999999891e+03 3.145877664610334246e-01
3.332000000000000000e+03 7.038143029366077386e-01
3.334380000000000109e+03 5.060432196694306661e-01
3.336760000000000218e+03 -1.115150361803795946e-02
3.339139999999999873e+03 -2.817435022054903815e-02
3.341519999999999982e+03 7.018329364357434041e-01
3.343900000000000091e+03 -1.796672813920403289e-01
3.346280000000000200e+03 -2.336431929809414665e-01
3.348659999999999854e+03 8.084429999032447522e-01
3.351039999999999964e+03 7.186735097509323600e-01
3.353420000000000073e+03 1.992168931304450774e-01
3.355800000000000182e+03 2.516610191644300665e-01
3.358179999999999836e+03 6.620924541144452835e-01
3.360559999999999945e+03 4.681695166155084853e-01
3.362940000000000055e+03 6.687191869541500022e-01
3.365320000000000164e+03 1.106618251752258697e+00
3.367699999999999818e+03 6.407998930495093504e-01
3.370079999999999927e+03 6.885879338049325504e-01
3.372460000000000036e+03 8.735401107218725425e-01
3.374840000000000146e+03 7.658404034315395847e-01
3.377219999999999800e+03 2.582128017194813552e-01
3.379599999999999909e+03 4.937409234109760292e-01
3.381980000000000018e+03 3.920114624563992844e-01
3.384360000000000127e+03 -6.269187389092087392e-02
3.386739999999999782e+03 -2.539006783037197068e-01
3.389119999999999891e+03 1.340357332161474235e-01
3.391500000000000000e+03 4.133896899853165552e-01
3.393880000000000109e+03 -8.029208905271112418e-02
3.396260000000000218e+03 3.976373674191490681e-01
3.398639999999999873e+03 1.844480965872146994e-01
3.401019999999999982e+03 2.210627569044424090e-01
3.403400000000000091e+03 1.556930405051916259e-02
3.405780000000000200e+03 1.793019666408428858e-01
3.408159999999999854e+03 2.217195644384014064e-01
3.410539999999999964e+03 4.027138329307182740e-01
3.412920000000000073e+03 3.472058992234977048e-01
3.415300000000000182e+03 5.179679915117029187e-01
3.417679999999999836e+03 9.085346126969130465e-01
3.420059999999999945e+03 4.617807354668481551e-02
3.422440000000000055e+03 -1.139120655613586330e-01
3.424820000000000164e+03 -3.323061976157854619e-02
3.427199999999999818e+03 5.764979092315186682e-02
3.429579999999999927e+03 2.202516522046005509e-01
3.431960000000000036e+03 2.129596888928566578e-01
3.434340000000000146e+03 1.788637433295627022e-01
3.436719999999999800e+03 2.803649760776369404e-01
3.439099999999999909e+03 4.666892342100497082e-01
3.441480000000000018e+03 5.471048654326632343e-01
3.443860000000000127e+03 3.009557807081092787e-02
3.446239999999999782e+03 -2.221781063652734367e-01
3.448619999999999891e+03 -9.627659963591085612e-02
3.451000000000000000e+03 3.067061300757266129e-01
3.453380000000000109e+03 1.430539469331278402e-01
3.455760000000000218e+03 2.199477735270018997e-01
3.458139999999999873e+03 4.981097265967761589e-01
3.460519999999999982e+03 8.095775712900988852e-01
3.462900000000000091e+03 4.127651210200600218e-01
3.465280000000000200e+03 6.811640610173888000e-01
3.467659999999999854e+03 9.140104916717879391e-01
3.470039999999999964e+03 3.173501860997418600e-01
3.472420000000000073e+03 3.974702972871513862e-01
3.474800000000000182e+03 2.843517524584622813e-01
3.477179999999999836e+03 7.083078769221899662e-02
3.479559999999999945e+03 6.474875059884590556e-01
3.481940000000000055e+03 7.140546604205316727e-01
3.484320000000000164e+03 1.003294782561098053e+00
3.486699999999999818e+03 5.037358239324473130e-01
3.489079999999999927e+03 2.848594836481379011e-01
3.491460000000000036e+03 3.296703189742453133e-01
3.493840000000000146e+03 5.493489588768186715e-01
3.496219999999999800e+03 4.914766806624116247e-01
3.498599999999999909e+03 6.412253057836929671e-01
3.500980000000000018e+03 5.735371392106638488e-01
3.503360000000000127e+03 5.583581262262405920e-01
3.505739999999999782e+03 6.912448869513464489e-01
3.508119999999999891e+03 7.158504061059453027e-01
3.510500000000000000e+03 6.923622328807009785e-01
3.512880000000000109e+03 3.174026809559326034e-01
3.515260000000000218e+03 3.055447771310920158e-01
3.517639999999999873e+03 5.636032299445524751e-01
3.520019999999999982e+03 2.795037065539731636e-01
3.522400000000000091e+03 3.592009528928670758e-01
3.524780000000000200e+03 1.393375916929481817e-01
3.527159999999999854e+03 3.728132619572557815e-01
3.529539999999999964e+03 1.947572537047586871e-01
3.531920000000000073e+03 3.109574957725634303e-01
3.534300000000000182e+03 6.032265233190227116e-01
3.536679999999999836e+03 9.503092726952737657e-01
3.539059999999999945e+03 6.689875582035246238e-01
3.541440000000000055e+03 7.567127103408302080e-01
3.543820000000000164e+03 4.667541854224842024e-01
3.546199999999999818e+03 5.516797429980384582e-01
3.548579999999999927e+03 3.473490126025268188e-01
3.550960000000000036e+03 4.097912965088192361e-01
3.553340000000000146e+03 4.471456366995896214e-01
3.555719999999999800e+03 4.264701390080827825e-01
3.558099999999999909e+03 4.361238703508508174e-01
3.560480000000000018e+03 6.474832016909818355e-01
3.562860000000000127e+03 3.778210319207426227e-01
3.565239999999999782e+03 4.687208815256303507e-01
3.567619999999999891e+03 5.776625602387961411e-01
3.570000000000000000e+03 1.023848329532792256e+00
3.572380000000000109e+03 1.176427116162977571e+00
3.574760000000000218e+03 7.294801064716726069e-01
3.577139999999999873e+03 6.124597184220096358e-01
3.579519999999999982e+03 4.668508665347418374e-01
3.581900000000000091e+03 -4.838359877121326501e-03
3.584280000000000200e+03 2.005116209111406922e-01
3.586659999999999854e+03 5.481218057603451932e-01
3.589039999999999964e+03 5.425908926650215847e-01
3.591420000000000073e+03 3.166626012434721194e-01
3.593800000000000182e+03 4.928302427449138823e-01
3.596179999999999836e+03 5.056057263616283715e-01
3.598559999999999945e+03 6.615713332835563287e-01
3.600940000000000055e+03 7.781219707227113869e-01
3.603320000000000164e+03 7.325958150402603897e-01
3.605699999999999818e+03 7.951849519700252555e-01
3.608079999999999927e+03 9.044201217697421802e-01
3.610460000000000036e+03 7.681339414030434742e-01
3.612840000000000146e+03 7.692146910500787804e-01
3.615219999999999800e+03 5.228124693772571163e-01
3.617599999999999909e+03 2.552021069806277298e-01
3.619980000000000018e+03 3.897750543410093971e-01
3.622360000000000127e+03 4.370094740677895606e-01
3.624739999999999782e+03 6.071727259819398315e-01
3.627119999999999891e+03 5.840408508127481468e-01
3.629500000000000000e+03 6.115317171690901610e-01
3.631880000000000109e+03 6.858178431434962530e-01
3.634260000000000218e+03 8.111398782077433589e-01
3.636639999999999873e+03 1.117701728255072080e+00
3.639019999999999982e+03 6.459785047550765658e-01
3.641400000000000091e+03 6.531874945216767925e-01
3.643780000000000200e+03 7.370565538064649536e-01
3.646159999999999854e+03 9.438135182475579921e-01
3.648539999999999964e+03 8.426810025015348815e-01
3.650920000000000073e+03 8.322348022557498615e-01
3.653300000000000182e+03 6.667699381051636065e-01
3.655679999999999836e+03 4.192399200358030154e-01
3.658059999999999945e+03 4.140639127324067803e-01
3.660440000000000055e+03 7.155842166292835094e-01
3.662820000000000164e+03 7.534853368532214990e-01
3.665199999999999818e+03 8.084325270479931769e-01
3.667579999999999927e+03 6.766143135017060883e-01
3.669960000000000036e+03 3.558922466222373959e-01
3.672340000000000146e+03 4.002047858200084018e-01
3.674719999999999800e+03 3.759792695666841489e-01
3.677099999999999909e+03 6.335400134530385641e-01
3.679480000000000018e+03 8.204032076511528215e-01
3.681860000000000127e+03 5.381804927423892160e-01
3.684239999999999782e+03 6.782611522748039912e-01
3.686619999999999891e+03 5.235814042433095672e-01
3.689000000000000000e+03 7.002301580498624389e-01
3.691380000000000109e+03 9.376335584307681215e-01
3.693760000000000218e+03 6.856789590222146513e-01
3.696139999999999873e+03 6.703034396704448117e-01
3.698519999999999982e+03 6.353528847133140811e-01
3.700900000000000091e+03 7.405991936399550779e-01
3.703280000000000200e+03 5.698417165261617789e-01
3.705659999999999854e+03 4.256366774859967617e-01
3.708039999999999964e+03 6.838126719169018708e-01
3.710420000000000073e+03 4.882733813364952824e-01
3.712800000000000182e+03 3.660031559636507392e-01
3.715179999999999836e+03 5.414265501353803245e-01
3.717559999999999945e+03 6.114248893892438863e-01
3.719940000000000055e+03 3.621494552816270640e-01
3.722320000000000164e+03 3.877300443085868742e-01
3.724699999999999818e+03 5.097937936087436617e-01
3.727079999999999927e+03 4.616934683532048500e-01
3.729460000000000036e+03 1.225121649443758204e-01
3.731840000000000146e+03 1.364708707145055600e-01
3.734219999999999800e+03 4.037759380420977706e-01
3.736599999999999909e+03 4.911862416459144010e-01
3.738980000000000018e+03 5.846470906773353349e-01
3.741360000000000127e+03 5.842505655917571428e-01
3.743739999999999782e+03 3.082621130783841368e-01
3.746119999999999891e+03 -9.514197764483985076e-03
3.748500000000000000e+03 3.367297284788436929e-01
3.750880000000000109e+03 4.781941511970896896e-01
3.753260000000000218e+03 6.175748316473083088e-01
3.755639999999999873e+03 5.638390817511307329e-01
3.758019999999999982e+03 4.864041160156770682e-01
3.760400000000000091e+03 4.368300904338529023e-01
3.762780000000000200e+03 5.055779308938919137e-01
3.765159999999999854e+03 6.815813298036924595e-01
3.767539999999999964e+03 6.479555492547163231e-01
3.769920000000000073e+03 5.850153353203355611e-01
3.772300000000000182e+03 5.448053649129481757e-01
3.774679999999999836e+03 5.435678929383708224e-01
3.777059999999999945e+03 6.305494245691150024e-01
3.779440000000000055e+03 6.645108327869044818e-01
3.781820000000000164e+03 7.678241734921138484e-01
3.784199999999999818e+03 6.236439651040226462e-01
3.786579999999999927e+03 4.231542441516802366e-01
3.788960000000000036e+03 5.681692979682728684e-01
3.791340000000000146e+03 4.813895159749727037e-01
3.793719999999999800e+03 3.654235786160864308e-01
3.796099999999999909e+03 4.750432856954106553e-01
3.798480000000000018e+03 8.905860642458928167e-01
3.800860000000000127e+03 7.331319148408559361e-01
3.803239999999999782e+03 8.011727250999579608e-01
3.805619999999999891e+03 8.166337184121493786e-01
3.808000000000000000e+03 6.009110692279943100e-01
3.810380000000000109e+03 5.212390490043000701e-01
3.812760000000000218e+03 7.110233322405253853e-01
3.815139999999999873e+03 6.353087850116426738e-01
3.817519999999999982e+03 6.291134613220260574e-01
3.819900000000000091e+03 5.651278856773586101e-01
3.822280000000000200e+03 4.979781972835182202e-01
3.824659999999999854e+03 5.005381134059072590e-01
3.827039999999999964e+03 5.248382750917330863e-01
3.829420000000000073e+03 3.737297843688223153e-01
3.831800000000000182e+03 5.172047158756105656e-01
3.834179999999999836e+03 3.230884480315805996e-01
3.836559999999999945e+03 2.395996707766337996e-01
3.838940000000000055e+03 2.901752202422779314e-01
3.841320000000000164e+03 5.362901936376390788e-01
3.843699999999999818e+03 5.874520019216238342e-01
3.846079999999999927e+03 7.073234172137309317e-01
3.848460000000000036e+03 6.589917154717114256e-01
3.850840000000000146e+03 5.975479144468924808e-01
3.853219999999999800e+03 5.705745080287685234e-01
3.855599999999999909e+03 6.701120909226616629e-01
3.857980000000000018e+03 6.304618598966008625e-01
3.860360000000000127e+03 6.078143258671503402e-01
3.862739999999999782e+03 4.239832219097635080e-01
3.865119999999999891e+03 4.319253011032274658e-01
3.867500000000000000e+03 4.698988537507944319e-01
3.869880000000000109e+03 5.830548023444200867e-01
3.872260000000000218e+03 7.889466920737615574e-01
3.874639999999999873e+03 8.385326404223655272e-01
3.877019999999999982e+03 6.932200348506858401e-01
3.879400000000000091e+03 6.975823354503322138e-01
3.881780000000000200e+03 7.009131158367357672e-01
3.884159999999999854e+03 5.285485163878131942e-01
3.886539999999999964e+03 4.597427545241678515e-01
3.888920000000000073e+03 6.712629800868061825e-01
3.891300000000000182e+03 8.215297646942322229e-01
3.893679999999999836e+03 7.612116794087218086e-01
3.896059999999999945e+03 5.186935230319486001e-01
3.898440000000000055e+03 6.357731558513078918e-01
3.900820000000000164e+03 7.616539509200209723e-01
3.903199999999999818e+03 6.062636903751419393e-01
3.905579999999999927e+03 5.425892015588948958e-01
3.907960000000000036e+03 7.888325538213120103e-01
3.910340000000000146e+03 6.614176055328803150e-01
3.912719999999999800e+03 6.221776164447681001e-01
3.915099999999999909e+03 8.041600385315106347e-01
3.917480000000000018e+03 7.975469135471839888e-01
3.919860000000000127e+03 7.154978392551601951e-01
3.922239999999999782e+03 5.053254574244249175e-01
3.924619999999999891e+03 5.317734870268951974e-01
3.927000000000000000e+03 7.031503111979030551e-01
3.929380000000000109e+03 4.842666429259107064e-01
3.931760000000000218e+03 5.732971610908251803e-01
3.934139999999999873e+03 4.347297091973386651e-01
3.936519999999999982e+03 6.682471547565475012e-01
3.938900000000000091e+03 7.464153216918734124e-01
3.941280000000000200e+03 6.445903503628545028e-01
3.943659999999999854e+03 5.275843069009051867e-01
3.946039999999999964e+03 6.159993223111398519e-01
3.948420000000000073e+03 7.987456680644717810e-01
3.950800000000000182e+03 8.640552094243181269e-01
3.953179999999999836e+03 8.286568943076767502e-01
3.955559999999999945e+03 7.128540640933511696e-01
3.957940000000000055e+03 5.603880459701862105e-01
3.960320000000000164e+03 6.146893116004894519e-01
3.962699999999999818e+03 6.444220850749935448e-01
3.965079999999999927e+03 4.898226676226025700e-01
3.967460000000000036e+03 9.506925364392356803e-01
3.969840000000000146e+03 6.308483247415965778e-01
3.972219999999999800e+03 7.114860188476366254e-01
3.974599999999999909e+03 5.901401154574487107e-01
3.976980000000000018e+03 7.445590152795251715e-01
3.979360000000000127e+03 6.878476722264106336e-01
3.981739999999999782e+03 6.761384205619420662e-01
3.984119999999999891e+03 5.730127414261890761e-01
3.986500000000000000e+03 7.795725730748118698e-01
3.988880000000000109e+03 7.379322626251940687e-01
3.991260000000000218e+03 7.065861296811261072e-01
3.993639999999999873e+03 6.305400823345814754e-01
3.996019999999999982e+03 7.330276790329566250e-01
3.998400000000000091e+03 6.837304804838367778e-01
4.000780000000000200e+03 6.631745342632576756e-01
4.003159999999999854e+03 6.741399790471825915e-01
4.005539999999999964e+03 7.587706831676754859e-01
4.007920000000000073e+03 9.066568074887593198e-01
4.010300000000000182e+03 8.026545340224428005e-01
4.012679999999999836e+03 6.291826165875092913e-01
4.015059999999999945e+03 7.803918282938762108e-01
4.017440000000000055e+03 7.854757755247779860e-01
4.019820000000000164e+03 7.260996381273271405e-01
4.022199999999999818e+03 6.965690977388597771e-01
4.024579999999999927e+03 7.799364184264943045e-01
4.026960000000000036e+03 6.629719531440974034e-01
4.029340000000000146e+03 7.085183411607913762e-01
4.031719999999999800e+03 5.750652633220244558e-01
4.034099999999999909e+03 6.790377689768046787e-01
4.036480000000000018e+03 5.752865757898810717e-01
4.038860000000000127e+03 5.394582712167378391e-01
4.041239999999999782e+03 5.913728263962600984e-01
4.043619999999999891e+03 5.283864916780544041e-01
4.046000000000000000e+03 5.347249332029624380e-01
4.048380000000000109e+03 6.618944197686024156e-01
4.050760000000000218e+03 7.676638163006737070e-01
4.053139999999999873e+03 7.415143388223395249e-01
4.055519999999999982e+03 6.864587471103412719e-01
4.057900000000000091e+03 5.939525787334341000e-01
4.060280000000000200e+03 5.986071091209428374e-01
4.062659999999999854e+03 5.944068782004636731e-01
4.065039999999999964e+03 7.008740273186292447e-01
4.067420000000000073e+03 5.408160557077610342e-01
4.069800000000000182e+03 6.013286033910743011e-01
4.072179999999999836e+03 6.740320529910449610e-01
4.074559999999999945e+03 6.582007486585739198e-01
4.076940000000000055e+03 5.606653375086942948e-01
4.079320000000000164e+03 6.888784356846361367e-01
4.081699999999999818e+03 6.591124661295006959e-01
4.084079999999999927e+03 6.618057762620808138e-01
4.086460000000000036e+03 7.077144885045928424e-01
4.088840000000000146e+03 5.934106071968108242e-01
4.091219999999999800e+03 5.451825333424474840e-01
4.093599999999999909e+03 6.322075038499377353e-01
4.095980000000000018e+03 6.510379879383273449e-01
4.098359999999999673e+03 6.235941063333477752e-01
4.100739999999999782e+03 8.267323218275004493e-01
4.103119999999999891e+03 7.708232142475333060e-01
4.105500000000000000e+03 8.378567331739590340e-01
4.107880000000000109e+03 7.123570582531673079e-01
4.110260000000000218e+03 6.746443418987575491e-01
4.112640000000000327e+03 8.002589838048977944e-01
4.115020000000000437e+03 7.537057595151102074e-01
4.117399999999999636e+03 7.731990395500772939e-01
4.119779999999999745e+03 7.070528173401290362e-01
4.122159999999999854e+03 6.704378305566941476e-01
4.124539999999999964e+03 6.925993766015169362e-01
4.126920000000000073e+03 7.006751070971990458e-01
4.129300000000000182e+03 7.613429004754009854e-01
4.131680000000000291e+03 8.619119613341960084e-01
4.134060000000000400e+03 8.552147228857340799e-01
4.136439999999999600e+03 8.037406566058884483e-01
4.138819999999999709e+03 8.192345888147816169e-01
4.141199999999999818e+03 9.292536304025164062e-01
4.143579999999999927e+03 9.245798914925903444e-01
4.145960000000000036e+03 7.166945099310929601e-01
4.148340000000000146e+03 6.033633571924276184e-01
4.150720000000000255e+03 6.630946997535318577e-01
4.153100000000000364e+03 6.362053940376942718e-01
4.155479999999999563e+03 6.221149666607125317e-01
4.157859999999999673e+03 7.301359930118231922e-01
4.160239999999999782e+03 8.424130104448142031e-01
4.162619999999999891e+03 7.937445410750438857e-01
4.165000000000000000e+03 6.547710287759556103e-01
4.167380000000000109e+03 5.146416710704192488e-01
4.169760000000000218e+03 6.494834196677670146e-01
4.172140000000000327e+03 6.971473146283969635e-01
4.174520000000000437e+03 6.905828264330700073e-01
4.176899999999999636e+03 6.843168188795258899e-01
4.179279999999999745e+03 6.419994762216610917e-01
4.181659999999999854e+03 6.949176991248856572e-01
4.184039999999999964e+03 7.408950964022122943e-01
4.186420000000000073e+03 8.632217694458815815e-01
4.188800000000000182e+03 8.638447737760969192e-01
4.191180000000000291e+03 7.699072524645970139e-01
4.193560000000000400e+03 6.759669848241753876e-01
4.195939999999999600e+03 6.637509566258743554e-01
4.198319999999999709e+03 6.408700291137129357e-01
4.200699999999999818e+03 6.347509556244315121e-01
4.203079999999999927e+03 6.806698702379689880e-01
4.205460000000000036e+03 6.599656156738031854e-01
4.207840000000000146e+03 6.522438511130559391e-01
4.210220000000000255e+03 8.059344699989147154e-01
4.212600000000000364e+03 6.775161592433626145e-01
4.214979999999999563e+03 5.554617603737147524e-01
4.217359999999999673e+03 6.961337291959848184e-01
4.219739999999999782e+03 8.049653942869340328e-01
4.222119999999999891e+03 5.850543219847483822e-01
4.224500000000000000e+03 7.682047888128029633e-01
4.226880000000000109e+03 8.543737281434113928e-01
4.229260000000000218e+03 6.433127331326736753e-01
4.231640000000000327e+03 7.429235831491821651e-01
4.234020000000000437e+03 7.928753323012155407e-01
4.236399999999999636e+03 8.124745389656955474e-01
4.238779999999999745e+03 7.861617500181516949e-01
4.241159999999999854e+03 7.283074036291238285e-01
4.243539999999999964e+03 6.620711904207623455e-01
4.245920000000000073e+03 7.142630519078809748e-01
4.248300000000000182e+03 6.845656076922884692e-01
4.250680000000000291e+03 6.812756881757890959e-01
4.253060000000000400e+03 6.089884457138274865e-01
4.255439999999999600e+03 4.517695790877302442e-01
4.257819999999999709e+03 7.141168876824619538e-01
4.260199999999999818e+03 7.485572424024505844e-01
4.262579999999999927e+03 6.971581319640528518e-01
4.264960000000000036e+03 6.484597822516063870e-01
4.267340000000000146e+03 6.360841885448282884e-01
4.269720000000000255e+03 6.888764463035457197e-01
4.272100000000000364e+03 7.061468937849374461e-01
4.274479999999999563e+03 7.664535800927448905e-01
4.276859999999999673e+03 7.422950513917415671e-01
4.279239999999999782e+03 9.056674030921423313e-01
4.281619999999999891e+03 7.426114325799504368e-01
4.284000000000000000e+03 7.155810541405170921e-01
4.286380000000000109e+03 7.177034283832544048e-01
4.288760000000000218e+03 7.050866528851481574e-01
4.291140000000000327e+03 6.705420812339394354e-01
4.293520000000000437e+03 5.824868644576851606e-01
4.295899999999999636e+03 6.856664186043258669e-01
4.298279999999999745e+03 7.786020431978262213e-01
4.300659999999999854e+03 7.553716779384710422e-01
4.303039999999999964e+03 8.008826261555438419e-01
4.305420000000000073e+03 5.740364736467118423e-01
4.307800000000000182e+03 7.741816729641076700e-01
4.310180000000000291e+03 7.171722327375176231e-01
4.312560000000000400e+03 6.880158938961400406e-01
4.314939999999999600e+03 6.406122404457473829e-01
4.317319999999999709e+03 7.495300746312284490e-01
4.319699999999999818e+03 6.719761223937102956e-01
4.322079999999999927e+03 6.007081989270220967e-01
4.324460000000000036e+03 6.733534037512629578e-01
4.326840000000000146e+03 6.597888928412022347e-01
4.329220000000000255e+03 7.494045078770006363e-01
4.331600000000000364e+03 7.099976428728667077e-01
4.333979999999999563e+03 7.572371850624787237e-01
4.336359999999999673e+03 5.696491092386445354e-01
4.338739999999999782e+03 4.992915620287239897e-01
4.341119999999999891e+03 6.382930448500216958e-01
4.343500000000000000e+03 7.191946397331860918e-01
4.345880000000000109e+03 6.833896203204140596e-01
4.348260000000000218e+03 6.554184239095049991e-01
4.350640000000000327e+03 7.479043015468873623e-01
4.353020000000000437e+03 8.473328551906827988e-01
4.355399999999999636e+03 8.149209236975006876e-01
4.357779999999999745e+03 7.192925033392482126e-01
4.360159999999999854e+03 7.636912430837756727e-01
4.362539999999999964e+03 8.007174346903999096e-01
4.364920000000000073e+03 7.573271739503056876e-01
4.367300000000000182e+03 6.648574592709171061e-01
4.369680000000000291e+03 6.258721060093030975e-01
4.372060000000000400e+03 7.418406582506285041e-01
4.374439999999999600e+03 8.821837717983546101e-01
4.376819999999999709e+03 7.962646864255251700e-01
4.379199999999999818e+03 7.046622566946856292e-01
4.381579999999999927e+03 6.346196051821478834e-01
4.383960000000000036e+03 7.257731786337987545e-01
4.386340000000000146e+03 8.389559328206397382e-01
4.388720000000000255e+03 8.124326020731107434e-01
4.391100000000000364e+03 7.333148301754734977e-01
4.393479999999999563e+03 8.441998545729210157e-01
4.395859999999999673e+03 8.200952069239562103e-01
4.398239999999999782e+03 6.917350998621719649e-01
4.400619999999999891e+03 7.026678378994398733e-01
4.403000000000000000e+03 8.057308317014695298e-01
4.405380000000000109e+03 6.725283094872307466e-01
4.407760000000000218e+03 6.381339665494035751e-01
4.410140000000000327e+03 6.779286533143689120e-01
4.412520000000000437e+03 6.970061886203997581e-01
4.414899999999999636e+03 6.734129320805155583e-01
4.417279999999999745e+03 7.069621196218371928e-01
4.419659999999999854e+03 7.714765059141567294e-01
4.422039999999999964e+03 6.432386146166853003e-01
4.424420000000000073e+03 7.024717470869304980e-01
4.426800000000000182e+03 8.226314222198829462e-01
4.429180000000000291e+03 8.746689893670586136e-01
4.431560000000000400e+03 9.493065858324265527e-01
4.433939999999999600e+03 7.726622651183666646e-01
4.436319999999999709e+03 7.679635030094832393e-01
4.438699999999999818e+03 8.033395169410458836e-01
4.441079999999999927e+03 7.440963632279666840e-01
4.443460000000000036e+03 6.804001672179674776e-01
4.445840000000000146e+03 7.605077126966448553e-01
4.448220000000000255e+03 7.658953853866675709e-01
4.450600000000000364e+03 6.484886277175422320e-01
4.452979999999999563e+03 6.943413419206517778e-01
4.455359999999999673e+03 8.147434533245203614e-01
4.457739999999999782e+03 8.065490929217231653e-01
4.460119999999999891e+03 6.933731259190416552e-01
4.462500000000000000e+03 8.416780060409558839e-01
4.464880000000000109e+03 8.388625372050406703e-01
4.467260000000000218e+03 8.884381406068717624e-01
4.469640000000000327e+03 9.306517913301834977e-01
4.472020000000000437e+03 7.796100745364404894e-01
4.474399999999999636e+03 6.675503097430881549e-01
4.476779999999999745e+03 7.320400251923059320e-01
4.479159999999999854e+03 8.816621238777581082e-01
4.481539999999999964e+03 8.771221722532054343e-01
4.483920000000000073e+03 8.527415189442791865e-01
4.486300000000000182e+03 8.173275577582513884e-01
4.488680000000000291e+03 8.127283870225062712e-01
4.491060000000000400e+03 8.949544893599178375e-01
4.493439999999999600e+03 8.199487448913738152e-01
4.495819999999999709e+03 8.081500889263669718e-01
4.498199999999999818e+03 8.331206929746761691e-01
4.500579999999999927e+03 9.149071702197765221e-01
4.502960000000000036e+03 9.466211565126226857e-01
4.505340000000000146e+03 9.048340292884490266e-01
4.507720000000000255e+03 8.000329836039631326e-01
4.510100000000000364e+03 7.889852275231120649e-01
4.512479999999999563e+03 8.006907209340733411e-01
4.514859999999999673e+03 8.894502514933426696e-01
4.517239999999999782e+03 8.204350893906928732e-01
4.519619999999999891e+03 7.565986338688369672e-01
4.522000000000000000e+03 7.803858662937450674e-01
4.524380000000000109e+03 7.924649415307318812e-01
4.526760000000000218e+03 7.695810270980077972e-01
4.529140000000000327e+03 7.401440792653389833e-01
4.531520000000000437e+03 7.393414408558253159e-01
4.533899999999999636e+03 7.864766516556679354e-01
4.536279999999999745e+03 8.024581663659555719e-01
4.538659999999999854e+03 8.382218315715393997e-01
4.541039999999999964e+03 7.999481434691109172e-01
4.543420000000000073e+03 7.667219500236097662e-01
4.545800000000000182e+03 7.803596915493412611e-01
4.548180000000000291e+03 7.942391534034093370e-01
4.550560000000000400e+03 8.284755408932624743e-01
4.552939999999999600e+03 7.428284536296639873e-01
4.555319999999999709e+03 8.141079655423123507e-01
4.557699999999999818e+03 8.400986284313611829e-01
4.560079999999999927e+03 8.259753118471877542e-01
4.562460000000000036e+03 6.984900107851558237e-01
4.564840000000000146e+03 8.139155675191898087e-01
4.567220000000000255e+03 8.969475557575848912e-01
4.569600000000000364e+03 9.068394066295001332e-01
4.571979999999999563e+03 8.441678161719139428e-01
4.574359999999999673e+03 8.237653327395210168e-01
4.576739999999999782e+03 8.305474291630787764e-01
4.579119999999999891e+03 8.794132658358340127e-01
4.581500000000000000e+03 8.282694302976416623e-01
4.583880000000000109e+03 7.809528097523056323e-01
4.586260000000000218e+03 8.730876079043154991e-01
4.588640000000000327e+03 8.531742992851709673e-01
4.591020000000000437e+03 8.627696538783810043e-01
4.593399999999999636e+03 8.522720998359124556e-01
4.595779999999999745e+03 7.568264731719650529e-01
4.598159999999999854e+03 8.712668993144957463e-01
4.600539999999999964e+03 8.399551311591628711e-01
4.602920000000000073e+03 8.248351186062676810e-01
4.605300000000000182e+03 8.250388530418699684e-01
4.607680000000000291e+03 7.772851958293125474e-01
4.610060000000000400e+03 6.518549347036990405e-01
4.612439999999999600e+03 6.870428068142642175e-01
4.614819999999999709e+03 7.201258590126813353e-01
4.617199999999999818e+03 8.379705986578815935e-01
4.619579999999999927e+03 9.091592198588578366e-01
4.621960000000000036e+03 7.272815593316226401e-01
4.624340000000000146e+03 7.006287962748536380e-01
4.626720000000000255e+03 9.237851148776059507e-01
4.629100000000000364e+03 8.819261251104513200e-01
4.631479999999999563e+03 7.438954119952732036e-01
4.633859999999999673e+03 9.014981489522954083e-01
4.636239999999999782e+03 8.365507198777319964e-01
4.638619999999999891e+03 7.926059956918128924e-01
4.641000000000000000e+03 7.848862246446304258e-01
4.643380000000000109e+03 7.573120598787720370e-01
4.645760000000000218e+03 8.131315632736625387e-01
4.648140000000000327e+03 9.298674186515321072e-01
4.650520000000000437e+03 8.386908555944582178e-01
4.652899999999999636e+03 8.720870230620919594e-01
4.655279999999999745e+03 8.695744983291096020e-01
4.657659999999999854e+03 8.283776382032729257e-01
4.660039999999999964e+03 7.586637069079626983e-01
4.662420000000000073e+03 6.666419944253386687e-01
4.664800000000000182e+03 7.924310810208536893e-01
4.667180000000000291e+03 8.678694038104687314e-01
4.669560000000000400e+03 8.502257810325387632e-01
4.671939999999999600e+03 8.617001088291724731e-01
4.674319999999999709e+03 7.752900046663694367e-01
4.676699999999999818e+03 7.121311072851401747e-01
4.679079999999999927e+03 7.048544545185112531e-01
4.681460000000000036e+03 8.207846159647493867e-01
4.683840000000000146e+03 8.489777576668696701e-01
4.686220000000000255e+03 8.145314521242508210e-01
4.688600000000000364e+03 7.417730251153753507e-01
4.690979999999999563e+03 7.267648471166013868e-01
4.693359999999999673e+03 7.325891159082806858e-01
4.695739999999999782e+03 7.628302738653450765e-01
4.698119999999999891e+03 7.728851382334739339e-01
4.700500000000000000e+03 7.406141360516398375e-01
4.702880000000000109e+03 7.579104987111164871e-01
4.705260000000000218e+03 7.072174256206285037e-01
4.707640000000000327e+03 7.213057105812065162e-01
4.710020000000000437e+03 8.601652272526312260e-01
4.712399999999999636e+03 8.752137244255735471e-01
4.714779999999999745e+03 8.605301189967224929e-01
4.717159999999999854e+03 8.876849846943225542e-01
4.719539999999999964e+03 8.181542567057030757e-01
4.721920000000000073e+03 8.731577734897758569e-01
4.724300000000000182e+03 8.698840732022079525e-01
4.726680000000000291e+03 8.327786727467481054e-01
4.729060000000000400e+03 8.041488950956707793e-01
4.731439999999999600e+03 8.176025612116771812e-01
4.733819999999999709e+03 8.235805822985875491e-01
4.736199999999999818e+03 8.729909125594453867e-01
4.738579999999999927e+03 9.476583505931690521e-01
4.740960000000000036e+03 8.982653682175899545e-01
4.743340000000000146e+03 8.226460881733705932e-01
4.745720000000000255e+03 8.500437027255302036e-01
4.748100000000000364e+03 8.152425149091260259e-01
4.750479999999999563e+03 7.388006983251259596e-01
4.752859999999999673e+03 7.975447323056887861e-01
4.755239999999999782e+03 8.725832960912813796e-01
4.757619999999999891e+03 8.800530636851497945e-01
4.760000000000000000e+03 9.052712239076913248e-01
4.762380000000000109e+03 8.690165697686907942e-01
4.764760000000000218e+03 7.795140865302137012e-01
4.767140000000000327e+03 8.380526957627166817e-01
4.769520000000000437e+03 8.292233604204686248e-01
4.771899999999999636e+03 8.625787816975143407e-01
4.774279999999999745e+03 9.390870611725429251e-01
4.776659999999999854e+03 9.601572106834618259e-01
4.779039999999999964e+03 9.163234415852775649e-01
4.781420000000000073e+03 8.894239171754745321e-01
4.783800000000000182e+03 8.957676928478245371e-01
4.786180000000000291e+03 8.398271406483241996e-01
4.788560000000000400e+03 8.847809041633977190e-01
4.790939999999999600e+03 8.667044189474354399e-01
4.793319999999999709e+03 8.387370072072919402e-01
4.795699999999999818e+03 9.199584536966164405e-01
4.798079999999999927e+03 9.695876534252192425e-01
4.800460000000000036e+03 9.836975638292903001e-01
4.802840000000000146e+03 9.453725034441483599e-01
4.805220000000000255e+03 8.904370791406516217e-01
4.807600000000000364e+03 9.216452202333141885e-01
4.809979999999999563e+03 8.841227296006698433e-01
4.812359999999999673e+03 8.303896164848630912e-01
4.814739999999999782e+03 9.428708961316467629e-01
4.817119999999999891e+03 9.345352320102945365e-01
4.819500000000000000e+03 9.447829116273915862e-01
4.821880000000000109e+03 8.546887998671777176e-01
4.824260000000000218e+03 8.353966922981398424e-01
4.826640000000000327e+03 8.767697336660579266e-01
4.829020000000000437e+03 8.403953987475051290e-01
4.831399999999999636e+03 7.973151297644350821e-01
4.833779999999999745e+03 8.661158974694118662e-01
4.836159999999999854e+03 9.002905590981363781e-01
4.838539999999999964e+03 8.933990195825813885e-01
4.840920000000000073e+03 9.685394649188509009e-01
4.843300000000000182e+03 9.866081492100641226e-01
4.845680000000000291e+03 9.339985398403201078e-01
4.848060000000000400e+03 8.582162596687965550e-01
4.850439999999999600e+03 8.852625555114080891e-01
4.852819999999999709e+03 9.037921021178930703e-01
4.855199999999999818e+03 8.583409137713324810e-01
4.857579999999999927e+03 8.093397809240533425e-01
4.859960000000000036e+03 9.607745201224437981e-01
4.862340000000000146e+03 9.139361753858937787e-01
4.864720000000000255e+03 9.834844357642898993e-01
4.867100000000000364e+03 1.004428212220806804e+00
4.869479999999999563e+03 1.022984481507118515e+00
4.871859999999999673e+03 1.018228424684432420e+00
4.874239999999999782e+03 1.018220522059409605e+00
4.876619999999999891e+03 9.391986621224280851e-01
4.879000000000000000e+03 8.905959003991436029e-01
4.881380000000000109e+03 8.975129391768146281e-01
4.883760000000000218e+03 8.158914331487223670e-01
4.886140000000000327e+03 8.479316386752653312e-01
4.888520000000000437e+03 9.793761862705863130e-01
4.890899999999999636e+03 9.857973200293722593e-01
4.893279999999999745e+03 7.932438149100826674e-01
4.895659999999999854e+03 8.700463425649263005e-01
4.898039999999999964e+03 8.972317667895434168e-01
4.900420000000000073e+03 9.074182556005624400e-01
4.902800000000000182e+03 8.818023863951740537e-01
4.905180000000000291e+03 8.998040397907949295e-01
4.907560000000000400e+03 8.531602871254474474e-01
4.909939999999999600e+03 8.619090160930599209e-01
4.912319999999999709e+03 8.031294447471577502e-01
4.914699999999999818e+03 9.075620041481399225e-01
4.917079999999999927e+03 8.894820771742248944e-01
4.919460000000000036e+03 8.108128691538663002e-01
4.921840000000000146e+03 9.030000544435815568e-01
4.924220000000000255e+03 9.173437415187993826e-01
4.926600000000000364e+03 9.428234526713666908e-01
4.928979999999999563e+03 7.966987286775537580e-01
4.931359999999999673e+03 8.956028535009664671e-01
4.933739999999999782e+03 9.449745291658377955e-01
4.936119999999999891e+03 8.346633425385431293e-01
4.938500000000000000e+03 9.605155190214643701e-01
4.940880000000000109e+03 1.021874337775460884e+00
4.943260000000000218e+03 7.906600888400057148e-01
4.945640000000000327e+03 7.868085407787257513e-01
4.948020000000000437e+03 9.423968101271650299e-01
4.950399999999999636e+03 7.856999828224729976e-01
4.952779999999999745e+03 7.976243749544060790e-01
4.955159999999999854e+03 8.286059671137900873e-01
4.957539999999999964e+03 8.094887336937846012e-01
4.959920000000000073e+03 8.956875504047612235e-01
4.962300000000000182e+03 8.203793523717824998e-01
4.964680000000000291e+03 8.814713997621386188e-01
4.967060000000000400e+03 8.260861689093459415e-01
4.969439999999999600e+03 9.378019237905160788e-01
4.971819999999999709e+03 9.113592320107626321e-01
4.974199999999999818e+03 9.483390594214862190e-01
4.976579999999999927e+03 9.301490129513868554e-01
4.978960000000000036e+03 8.200808107782444623e-01
4.981340000000000146e+03 8.124065457277571678e-01
4.983720000000000255e+03 9.305918533889875333e-01
4.986100000000000364e+03 9.484383477395902373e-01
4.988479999999999563e+03 9.538082366062875517e-01
4.990859999999999673e+03 6.989017598216284988e-01
4.993239999999999782e+03 8.007209727007407185e-01
4.995619999999999891e+03 9.061639754605443908e-01
4.998000000000000000e+03 9.513167918752833963e-01
5.000380000000000109e+03 8.783109337496395330e-01
5.002760000000000218e+03 8.859493757922763946e-01
5.005140000000000327e+03 7.817960383033578653e-01
5.007520000000000437e+03 7.395740926220094602e-01
5.009899999999999636e+03 9.257784895156017102e-01
5.012279999999999745e+03 1.014908947368280190e+00
5.014659999999999854e+03 8.650629957022915040e-01
5.017039999999999964e+03 9.193110193634912441e-01
5.019420000000000073e+03 9.754285528304340591e-01
5.021800000000000182e+03 9.260139549559872618e-01
5.024180000000000291e+03 9.121170751000657884e-01
5.026560000000000400e+03 9.587320011349337312e-01
5.028939999999999600e+03 9.693189419712303634e-01
5.031319999999999709e+03 9.881057085866665757e-01
5.033699999999999818e+03 8.969298528021473205e-01
5.036079999999999927e+03 1.016881756536253789e+00
5.038460000000000036e+03 9.232372404114796982e-01
5.040840000000000146e+03 8.843538507439617780e-01
5.043220000000000255e+03 1.026232981458389037e+00
5.045600000000000364e+03 1.007635188892910705e+00
5.047979999999999563e+03 9.317974120207835886e-01
5.050359999999999673e+03 9.596549306107744481e-01
5.052739999999999782e+03 9.008568508850898215e-01
5.055119999999999891e+03 9.049951540745130307e-01
5.057500000000000000e+03 8.518106250706689586e-01
5.059880000000000109e+03 8.786240503793257828e-01
5.062260000000000218e+03 8.387961505445810095e-01
5.064640000000000327e+03 7.840034196109533227e-01
5.067020000000000437e+03 8.902892194548882587e-01
5.069399999999999636e+03 8.129315872058707759e-01
5.071779999999999745e+03 9.359830509920443742e-01
5.074159999999999854e+03 9.014305975144978333e-01
5.076539999999999964e+03 1.013810537956065350e+00
5.078920000000000073e+03 9.550922385308198148e-01
5.081300000000000182e+03 1.045181717312592795e+00
5.083680000000000291e+03 1.018379194633765028e+00
5.086060000000000400e+03 9.616886115356352294e-01
5.088439999999999600e+03 8.853170513351067417e-01
5.090819999999999709e+03 8.514930821046775566e-01
5.093199999999999818e+03 7.957300663564496057e-01
5.095579999999999927e+03 8.551772779747051079e-01
5.097960000000000036e+03 7.966238274771643146e-01
5.098199999999999818e+03 8.484644621287816824e-01
5.100340000000000146e+03 7.678198005190604025e-01
5.101130000000000109e+03 7.382867422454849615e-01
5.102720000000000255e+03 9.395304141541024334e-01
5.104060000000000400e+03 6.163144480369298073e-01
5.105100000000000364e+03 9.136750766475388863e-01
5.106989999999999782e+03 7.590535662214265011e-01
5.107479999999999563e+03 8.537665287226819943e-01
5.109859999999999673e+03 6.967672385731192852e-01
5.109920000000000073e+03 1.083407537407401922e+00
5.112239999999999782e+03 7.496944863200356579e-01
5.112850000000000364e+03 1.152403392846759855e+00
5.114619999999999891e+03 8.472750023112213258e-01
5.115779999999999745e+03 9.815496119557268750e-01
5.117000000000000000e+03 1.000048615339989677e+00
5.118710000000000036e+03 7.049184345562344856e-01
5.119380000000000109e+03 1.014516879263703375e+00
5.121640000000000327e+03 7.821095824465991164e-01
5.121760000000000218e+03 9.860338625998026352e-01
5.124140000000000327e+03 9.337086593690466785e-01
5.124569999999999709e+03 1.437152876706376148e+00
5.126520000000000437e+03 9.727119558729027116e-01
5.127500000000000000e+03 1.146858597120503864e+00
5.128899999999999636e+03 9.718380495770513328e-01
5.130430000000000291e+03 7.225430545756225120e-01
5.131279999999999745e+03 8.408266755934831194e-01
5.133359999999999673e+03 9.038051514180832635e-01
5.133659999999999854e+03 9.532379623860545159e-01
5.136039999999999964e+03 1.006154281200122069e+00
5.136289999999999964e+03 8.306203606631883396e-01
5.138420000000000073e+03 9.215058250966388087e-01
5.139220000000000255e+03 9.535519471567974747e-01
5.140800000000000182e+03 9.962426894456043458e-01
5.142149999999999636e+03 8.568234556255835965e-01
5.143180000000000291e+03 9.636865230669990900e-01
5.145079999999999927e+03 7.298421547042623914e-01
5.145560000000000400e+03 8.273432634046445910e-01
5.147939999999999600e+03 8.902680216904543808e-01
5.148010000000000218e+03 8.041434485354607142e-01
5.150319999999999709e+03 1.098195072903331626e+00
5.150939999999999600e+03 1.122387217504653867e+00
5.153869999999999891e+03 7.862173296089980390e-01
5.156800000000000182e+03 1.349743556574890535e+00
5.159729999999999563e+03 1.110675163021252798e+00
5.162659999999999854e+03 6.196701360474430320e-01
5.165590000000000146e+03 7.435217336078175920e-01
5.168520000000000437e+03 8.862199277981069878e-01
5.171449999999999818e+03 9.450617970836755477e-01
5.174380000000000109e+03 8.180917180086962892e-01
5.177310000000000400e+03 3.468221059765162484e-01
5.180239999999999782e+03 4.737184360464276600e-01
5.183170000000000073e+03 7.372977211527068642e-01
5.186100000000000364e+03 6.950053570897628541e-01
5.189029999999999745e+03 6.843520607291659896e-01
5.191960000000000036e+03 8.154915699110989458e-01
5.194890000000000327e+03 6.210324503091192438e-01
5.197819999999999709e+03 9.151907346265560905e-01
5.200750000000000000e+03 1.077951909900760175e+00
5.203680000000000291e+03 8.687753146413903504e-01
5.206609999999999673e+03 8.122431963144911560e-01
5.209539999999999964e+03 8.663090696668716006e-01
5.212470000000000255e+03 8.620847344226331144e-01
5.215399999999999636e+03 8.965936907610172479e-01
5.218329999999999927e+03 7.609870446959459134e-01
5.221260000000000218e+03 7.628687698166508602e-01
5.224189999999999600e+03 7.297169023074664418e-01
5.227119999999999891e+03 8.925899214398413939e-01
5.230050000000000182e+03 9.294751088306550946e-01
5.232979999999999563e+03 9.746435513079083623e-01
5.235909999999999854e+03 9.633242047398085095e-01
5.238840000000000146e+03 1.098491754666404363e+00
5.241770000000000437e+03 8.911089585269283964e-01
5.244699999999999818e+03 8.131858208072656469e-01
5.247630000000000109e+03 8.842070537933491847e-01
5.250560000000000400e+03 1.012483503016762043e+00
5.253489999999999782e+03 9.889449787973919603e-01
5.256420000000000073e+03 9.410689018110853787e-01
5.259350000000000364e+03 8.944995408548060967e-01
5.262279999999999745e+03 1.021236350723387698e+00
5.265210000000000036e+03 1.072201199848531017e+00
5.268140000000000327e+03 1.156390972741740075e+00
5.271069999999999709e+03 9.840079517735007553e-01
5.274000000000000000e+03 8.658134410558706584e-01
5.276930000000000291e+03 9.875044823146651440e-01
5.279859999999999673e+03 1.056474904825636107e+00
5.282789999999999964e+03 1.113924107413772235e+00
5.285720000000000255e+03 9.907982958221370762e-01
5.288649999999999636e+03 8.932072143697826760e-01
5.291579999999999927e+03 9.307405998945180725e-01
5.294510000000000218e+03 9.879523690170860517e-01
5.297439999999999600e+03 9.893785865548205827e-01
5.300369999999999891e+03 9.976776128759077267e-01
5.303300000000000182e+03 8.678121315680139558e-01
5.306229999999999563e+03 8.091360928779363082e-01
5.309159999999999854e+03 9.726082112532873358e-01
5.312090000000000146e+03 1.047665964776330449e+00
5.315020000000000437e+03 1.025506050397857249e+00
5.317949999999999818e+03 9.391848463614631548e-01
5.320880000000000109e+03 8.500986768120336601e-01
5.323810000000000400e+03 9.004639683055953858e-01
5.326739999999999782e+03 1.007384383419865248e+00
5.329670000000000073e+03 9.603278335006186772e-01
5.332600000000000364e+03 9.420827291625110123e-01
5.335529999999999745e+03 8.486308301322778025e-01
5.338460000000000036e+03 7.501907503489784190e-01
5.341390000000000327e+03 7.376858767817366935e-01
5.344319999999999709e+03 9.140424643447223607e-01
5.347250000000000000e+03 1.017269634426233527e+00
5.350180000000000291e+03 1.042606827631767707e+00
5.353109999999999673e+03 9.314693450421606125e-01
5.356039999999999964e+03 9.490218474184172193e-01
5.358970000000000255e+03 1.034914523474902648e+00
5.361899999999999636e+03 9.875360671720262440e-01
5.364829999999999927e+03 9.028678618401441147e-01
5.367760000000000218e+03 9.068870731188116707e-01
5.370689999999999600e+03 1.049720070576240616e+00
5.373619999999999891e+03 1.047829967007811280e+00
5.376550000000000182e+03 1.126407858713099452e+00
5.379479999999999563e+03 1.013625903189154798e+00
5.382409999999999854e+03 8.813983834311126531e-01
5.385340000000000146e+03 8.805455858594850582e-01
5.388270000000000437e+03 1.004943217857914295e+00
5.391199999999999818e+03 1.086843964017236930e+00
5.394130000000000109e+03 1.095805463560744153e+00
5.397060000000000400e+03 1.038748924764987702e+00
5.399989999999999782e+03 1.051253300616264097e+00
5.402920000000000073e+03 1.047882820947230842e+00
5.405850000000000364e+03 1.034462580130627085e+00
5.408779999999999745e+03 1.037326224627980853e+00
5.411710000000000036e+03 1.109750344171991809e+00
5.414640000000000327e+03 1.021707131733385898e+00
5.417569999999999709e+03 1.132747193305865929e+00
5.420500000000000000e+03 1.176871726028154486e+00
5.423430000000000291e+03 1.019688767124867557e+00
5.426359999999999673e+03 1.051112359509215111e+00
5.429289999999999964e+03 1.020931955286489723e+00
5.432220000000000255e+03 1.008538105685879760e+00
5.435149999999999636e+03 1.003762589114185255e+00
5.438079999999999927e+03 1.115706558480423549e+00
5.441010000000000218e+03 1.052776422668429301e+00
5.443939999999999600e+03 9.511697060341676169e-01
5.446869999999999891e+03 9.292705451468502575e-01
5.449800000000000182e+03 9.520902524641353670e-01
5.452729999999999563e+03 1.055687303845884051e+00
5.455659999999999854e+03 1.046816321235473524e+00
5.458590000000000146e+03 9.965178473353688560e-01
5.461520000000000437e+03 9.664801410205040577e-01
5.464449999999999818e+03 9.724272043325747905e-01
5.467380000000000109e+03 9.864309171326622883e-01
5.470310000000000400e+03 1.020860799936948338e+00
5.473239999999999782e+03 1.016277119954490438e+00
5.476170000000000073e+03 1.019634051184229895e+00
5.479100000000000364e+03 9.314660559794941674e-01
5.482029999999999745e+03 9.918178700893294231e-01
5.484960000000000036e+03 1.024275255731462053e+00
5.487890000000000327e+03 1.056474669933901822e+00
5.490819999999999709e+03 9.880674032480772917e-01
5.493750000000000000e+03 1.059702508365126361e+00
5.496680000000000291e+03 1.070916916084908355e+00
5.499609999999999673e+03 1.000000000000000000e+00
5.502539999999999964e+03 9.804030048090813798e-01
5.505470000000000255e+03 9.652690746650567366e-01
5.508399999999999636e+03 9.772078888915919359e-01
5.511329999999999927e+03 1.012686565285378038e+00
5.514260000000000218e+03 9.523526445702200638e-01
5.517189999999999600e+03 9.430060371922996953e-01
5.520119999999999891e+03 9.791227778192566067e-01
5.523050000000000182e+03 1.050606304197205132e+00
5.525979999999999563e+03 9.899878097542044175e-01
5.528909999999999854e+03 9.815745507399018521e-01
5.531840000000000146e+03 1.042207989490637088e+00
5.534770000000000437e+03 1.047709314591504848e+00
5.537699999999999818e+03 1.029799668304661742e+00
5.540630000000000109e+03 1.065393723607060084e+00
5.543560000000000400e+03 1.028899487627709552e+00
5.546489999999999782e+03 1.070438407076614196e+00
5.549420000000000073e+03 1.072751724090373227e+00
5.552350000000000364e+03 1.045611902984983299e+00
5.555279999999999745e+03 1.021238528221559250e+00
5.558210000000000036e+03 1.019967035256316823e+00
5.561140000000000327e+03 9.895377981579469573e-01
5.564069999999999709e+03 1.039555227793308445e+00
5.567000000000000000e+03 1.011586772445335125e+00
5.569930000000000291e+03 1.053140254762908068e+00
5.572859999999999673e+03 1.125233645098401514e+00
5.575789999999999964e+03 1.275596244220890130e+00
5.578720000000000255e+03 1.068930503384695418e+00
5.581649999999999636e+03 9.782566744270726478e-01
5.584579999999999927e+03 1.101783442019591552e+00
5.587510000000000218e+03 1.105911918193879684e+00
5.590439999999999600e+03 1.072827906989214597e+00
5.593369999999999891e+03 1.009146297178839413e+00
5.596300000000000182e+03 1.005884257613260280e+00
5.599229999999999563e+03 1.076090140104988269e+00
5.602159999999999854e+03 1.125416990058537792e+00
5.605090000000000146e+03 1.047811008676804212e+00
5.608020000000000437e+03 1.052408530778442097e+00
5.610949999999999818e+03 1.046756652079051220e+00
5.613880000000000109e+03 9.920201600499789496e-01
5.616810000000000400e+03 1.036338350681198284e+00
5.619739999999999782e+03 1.048920284466023478e+00
5.622670000000000073e+03 1.067379015151588728e+00
5.625600000000000364e+03 1.028398221607538687e+00
5.628529999999999745e+03 1.013104127092166573e+00
5.631460000000000036e+03 1.022985744707786360e+00
5.634390000000000327e+03 1.054810694362585011e+00
5.637319999999999709e+03 1.026784864643475181e+00
5.640250000000000000e+03 1.024156731016184985e+00
5.643180000000000291e+03 1.025194900144386967e+00
5.646109999999999673e+03 9.926038920043004365e-01
5.649039999999999964e+03 1.015438772740818507e+00
5.651970000000000255e+03 1.048821940974324907e+00
5.654899999999999636e+03 1.016887060963610478e+00
5.657829999999999927e+03 1.025934080645726887e+00
5.660760000000000218e+03 1.028007562791047880e+00
5.663689999999999600e+03 1.053361390000078002e+00
5.666619999999999891e+03 1.073311823716193825e+00
5.669550000000000182e+03 1.023152737612035290e+00
5.672479999999999563e+03 1.007264442700397389e+00
5.675409999999999854e+03 1.069788307434649699e+00
5.678340000000000146e+03 1.107517713034880780e+00
5.681270000000000437e+03 1.049302200352806747e+00
5.684199999999999818e+03 1.074378724356380044e+00
5.687130000000000109e+03 1.051444703970815686e+00
5.690060000000000400e+03 1.055671555144862994e+00
5.692989999999999782e+03 1.190316431513867679e+00
5.695920000000000073e+03 1.128275667370202351e+00
5.698850000000000364e+03 1.060976258125411631e+00
5.701779999999999745e+03 1.078494184982799142e+00
5.704710000000000036e+03 1.103069919454646719e+00
5.707640000000000327e+03 1.033751158145344240e+00
5.710569999999999709e+03 1.048890518687731532e+00
5.713500000000000000e+03 1.108476453925426375e+00
5.716430000000000291e+03 1.041638283603095516e+00
5.719359999999999673e+03 1.088308243755965687e+00
5.722289999999999964e+03 1.158347374322242773e+00
5.725220000000000255e+03 1.164227296586787030e+00
5.728149999999999636e+03 1.097499341782081972e+00
5.731079999999999927e+03 1.115612776282663532e+00
5.734010000000000218e+03 1.105811128488465966e+00
5.736939999999999600e+03 1.165047520293620575e+00
5.739869999999999891e+03 1.065559202900728142e+00
5.742800000000000182e+03 1.044491224842478250e+00
5.745729999999999563e+03 1.056021942502942235e+00
5.748659999999999854e+03 1.072427255874647933e+00
5.751590000000000146e+03 1.221774426718594597e+00
5.754520000000000437e+03 1.227865426331194998e+00
5.757449999999999818e+03 1.174457139151098506e+00
5.760380000000000109e+03 1.118596474746435643e+00
5.763310000000000400e+03 1.127164315144671525e+00
5.766239999999999782e+03 1.105324914136154302e+00
5.769170000000000073e+03 1.064747729725566305e+00
5.772100000000000364e+03 1.014166577475891229e+00
5.775029999999999745e+03 1.047397562297075035e+00
5.777960000000000036e+03 1.065603888909517405e+00
5.780890000000000327e+03 1.133233439247360641e+00
5.783819999999999709e+03 1.139557550675199149e+00
5.786750000000000000e+03 1.073002354839134309e+00
5.789680000000000291e+03 1.128840830636646198e+00
5.792609999999999673e+03 1.152456251968958512e+00
5.795539999999999964e+03 1.214256973290305908e+00
5.798470000000000255e+03 1.146900001566096616e+00
5.801399999999999636e+03 1.106464030296136603e+00
5.804329999999999927e+03 1.135132806302728392e+00
5.807260000000000218e+03 1.111081691256370352e+00
5.810189999999999600e+03 1.038052075230071258e+00
5.813119999999999891e+03 1.030514571440469540e+00
5.816050000000000182e+03 1.071253806506064388e+00
5.818979999999999563e+03 1.116580264694108093e+00
5.821909999999999854e+03 1.176259556152679187e+00
5.824840000000000146e+03 1.116184895981472636e+00
5.827770000000000437e+03 1.084953029401575231e+00
5.830699999999999818e+03 1.107621403563960660e+00
5.833630000000000109e+03 1.069321353777316297e+00
5.836560000000000400e+03 1.157089443817635788e+00
5.839489999999999782e+03 1.122202227321654311e+00
5.842420000000000073e+03 1.059449470931788539e+00
5.845350000000000364e+03 1.090049823388900441e+00
5.848279999999999745e+03 1.125043246470941671e+00
5.851210000000000036e+03 1.093496878072071521e+00
5.854140000000000327e+03 1.104809271328898168e+00
5.857069999999999709e+03 1.070682971528642780e+00
5.860000000000000000e+03 1.111686633996829432e+00
5.862930000000000291e+03 1.147284073429773787e+00
5.865859999999999673e+03 1.161041405725624198e+00
5.868789999999999964e+03 1.100352941796970851e+00
5.871720000000000255e+03 1.029801718561415447e+00
5.874649999999999636e+03 1.045296144092752844e+00
5.877579999999999927e+03 1.147481011412636587e+00
5.880510000000000218e+03 1.153083978001190335e+00
5.883439999999999600e+03 1.134299761255067374e+00
5.886369999999999891e+03 1.124413357621511622e+00
5.889300000000000182e+03 1.054836200710977501e+00
5.892229999999999563e+03 1.028621408016480832e+00
5.895159999999999854e+03 1.082222890047278785e+00
5.898090000000000146e+03 1.237901829039910195e+00
5.901020000000000437e+03 1.177487139783651715e+00
5.903949999999999818e+03 1.117389646329046915e+00
5.906880000000000109e+03 1.082215506650773262e+00
5.909810000000000400e+03 1.115749030504532557e+00
5.912739999999999782e+03 1.122056555840965419e+00
5.915670000000000073e+03 1.099816608077029079e+00
5.918600000000000364e+03 1.121543947723283363e+00
5.921529999999999745e+03 1.137763215801383732e+00
5.924460000000000036e+03 1.102477101064362142e+00
5.927390000000000327e+03 1.132093172086785060e+00
5.930319999999999709e+03 1.151594997170160006e+00
5.933250000000000000e+03 1.113305048012734666e+00
5.936180000000000291e+03 1.075789860388582264e+00
5.939109999999999673e+03 1.051586546488715523e+00
5.942039999999999964e+03 1.098120166935541819e+00
5.944970000000000255e+03 1.098912051831998138e+00
5.947899999999999636e+03 1.035696977793919782e+00
5.950829999999999927e+03 1.074450378185904054e+00
5.953760000000000218e+03 1.176743951376593600e+00
5.956689999999999600e+03 1.231505893597087509e+00
5.959619999999999891e+03 1.215189096038421956e+00
5.962550000000000182e+03 1.188232805461687525e+00
5.965479999999999563e+03 1.179616852724670206e+00
5.968409999999999854e+03 1.207196717361229688e+00
5.971340000000000146e+03 1.099684470131561342e+00
5.974270000000000437e+03 1.123610699977520833e+00
5.977199999999999818e+03 1.160415535891145211e+00
5.980130000000000109e+03 1.117347910699553415e+00
5.983060000000000400e+03 1.165433299644298204e+00
5.985989999999999782e+03 1.146933401942556774e+00
5.988920000000000073e+03 1.151698137087671325e+00
5.991850000000000364e+03 1.127003114542834306e+00
5.994779999999999745e+03 1.152777320100468517e+00
5.997710000000000036e+03 1.143873783718846182e+00
6.000640000000000327e+03 1.106371044756333522e+00
6.003569999999999709e+03 1.085088264358455623e+00
6.006500000000000000e+03 1.142312807300505773e+00
6.009430000000000291e+03 1.174826629570364434e+00
6.012359999999999673e+03 1.220237823141314903e+00
6.015289999999999964e+03 1.164086400096794760e+00
6.018220000000000255e+03 1.090968920223098548e+00
6.021149999999999636e+03 1.175804512758898968e+00
6.024079999999999927e+03 1.183322979310632128e+00
6.027010000000000218e+03 1.199962318468520417e+00
6.029939999999999600e+03 1.221912320967483812e+00
6.032869999999999891e+03 1.217194654771206475e+00
6.035800000000000182e+03 1.140156295496610239e+00
6.038729999999999563e+03 1.159535566706290988e+00
6.041659999999999854e+03 1.191725718519906163e+00
6.044590000000000146e+03 1.145884469400643146e+00
6.047520000000000437e+03 1.137142987199313504e+00
6.050449999999999818e+03 1.179426216508764114e+00
6.053380000000000109e+03 1.108543135162402882e+00
6.056310000000000400e+03 1.122043836384988280e+00
6.059239999999999782e+03 1.202561490374566278e+00
6.062170000000000073e+03 1.214819608044019006e+00
6.065100000000000364e+03 1.135133546586996278e+00
6.068029999999999745e+03 1.082671382616835487e+00
6.070960000000000036e+03 1.135886998322037877e+00
6.073890000000000327e+03 1.130362473765982534e+00
6.076819999999999709e+03 1.199306436508033924e+00
6.079750000000000000e+03 1.143433975008719017e+00
6.082680000000000291e+03 1.163927734223400012e+00
6.085609999999999673e+03 1.188424215583459898e+00
6.088539999999999964e+03 1.172136949675192774e+00
6.091470000000000255e+03 1.178781672785968793e+00
6.094399999999999636e+03 1.146400150170692633e+00
6.097329999999999927e+03 1.131712475081085412e+00
6.100260000000000218e+03 1.172768815962865085e+00
6.103189999999999600e+03 1.157876037089812016e+00
6.106119999999999891e+03 1.151150970425897757e+00
6.109050000000000182e+03 1.145486879649007861e+00
6.111979999999999563e+03 1.216727754832021891e+00
6.114909999999999854e+03 1.208506924161139473e+00
6.117840000000000146e+03 1.181468557663961638e+00
6.120770000000000437e+03 1.120707422049216584e+00
6.123699999999999818e+03 1.115967362284528530e+00
6.126630000000000109e+03 1.146016364455604952e+00
6.129560000000000400e+03 1.183311263138414615e+00
6.132489999999999782e+03 1.166456015620295217e+00
6.135420000000000073e+03 1.154493987561916457e+00
6.138350000000000364e+03 1.181175149349715570e+00
6.141279999999999745e+03 1.166558457109318603e+00
6.144210000000000036e+03 1.196608228426393028e+00
6.147140000000000327e+03 1.166664753057069515e+00
6.150069999999999709e+03 1.123720509714761340e+00
6.153000000000000000e+03 1.143395337975102510e+00
6.155930000000000291e+03 1.202535266988741691e+00
6.158859999999999673e+03 1.201675402592654596e+00
6.161789999999999964e+03 1.183280873326342020e+00
6.164720000000000255e+03 1.153088848024524049e+00
6.167649999999999636e+03 1.144847190245316781e+00
6.170579999999999927e+03 1.178530093907734111e+00
6.173510000000000218e+03 1.197699549008981901e+00
6.176439999999999600e+03 1.218084480461524288e+00
6.179369999999999891e+03 1.156173110845433172e+00
6.182300000000000182e+03 1.191187998978964435e+00
6.185229999999999563e+03 1.141230900493290124e+00
6.188159999999999854e+03 1.204105633487054794e+00
6.191090000000000146e+03 1.228391203606226556e+00
6.194020000000000437e+03 1.195636418994213468e+00
6.196949999999999818e+03 1.183421116553047270e+00
6.199880000000000109e+03 1.153199041832842608e+00
6.202810000000000400e+03 1.158370498837562490e+00
6.205739999999999782e+03 1.175210285084428596e+00
6.208670000000000073e+03 1.196989129487133319e+00
6.211600000000000364e+03 1.223099936356926154e+00
6.214529999999999745e+03 1.209832918862800089e+00
6.217460000000000036e+03 1.197455018557499695e+00
6.220390000000000327e+03 1.233692470863326562e+00
6.223319999999999709e+03 1.193659149196698355e+00
6.226250000000000000e+03 1.173544467299674876e+00
6.229180000000000291e+03 1.128962123799947870e+00
6.232109999999999673e+03 1.133360550129688171e+00
6.235039999999999964e+03 1.192972118649100688e+00
6.237970000000000255e+03 1.157656659234868046e+00
6.240899999999999636e+03 1.166268292351065439e+00
6.243829999999999927e+03 1.121486840683810327e+00
6.246760000000000218e+03 1.123816108885300480e+00
6.249689999999999600e+03 1.150756878679827455e+00
6.252619999999999891e+03 1.108407967833797025e+00
6.255550000000000182e+03 1.167825585694703072e+00
6.258479999999999563e+03 1.186771798487813889e+00
6.261409999999999854e+03 1.177540477817912157e+00
6.264340000000000146e+03 1.225266154788388295e+00
6.267270000000000437e+03 1.203922902804485995e+00
6.270199999999999818e+03 1.194720403139632792e+00
6.273130000000000109e+03 1.165957527312215802e+00
6.276060000000000400e+03 1.135385465175327457e+00
6.278989999999999782e+03 1.139349386598536462e+00
6.281920000000000073e+03 1.195156122462085468e+00
6.284850000000000364e+03 1.201457928292320343e+00
6.287779999999999745e+03 1.144553610889101458e+00
6.290710000000000036e+03 1.080042521767640151e+00
6.293640000000000327e+03 1.185174587529018497e+00
6.296569999999999709e+03 1.207271496367763319e+00
6.299500000000000000e+03 1.058656836097315646e+00
6.302430000000000291e+03 1.202143039033202410e+00
6.305359999999999673e+03 1.310260885430253985e+00
6.308289999999999964e+03 1.363210764963559418e+00
6.311220000000000255e+03 1.228857487976394713e+00
6.314149999999999636e+03 1.207490434033792637e+00
6.317079999999999927e+03 1.172851935350840202e+00
6.320010000000000218e+03 1.189731389184275567e+00
6.322939999999999600e+03 1.247658032911455939e+00
6.325869999999999891e+03 1.181438226781976519e+00
6.328800000000000182e+03 1.121918893849549015e+00
6.331729999999999563e+03 1.186268533868447772e+00
6.334659999999999854e+03 1.180608761285775410e+00
6.337590000000000146e+03 1.197218533781462479e+00
6.340520000000000437e+03 1.186230607552499539e+00
6.343449999999999818e+03 1.132903628861706036e+00
6.346380000000000109e+03 1.168970353329324086e+00
6.349310000000000400e+03 1.167199445403605207e+00
6.352239999999999782e+03 1.160877251492874240e+00
6.355170000000000073e+03 1.115799038359856388e+00
6.358100000000000364e+03 1.210851883497875425e+00
6.361029999999999745e+03 1.191853240145095194e+00
6.363960000000000036e+03 1.268911371798034704e+00
6.366890000000000327e+03 1.270708956500239184e+00
6.369819999999999709e+03 1.307013169990423274e+00
6.372750000000000000e+03 1.271736826261611331e+00
6.375680000000000291e+03 1.227145120155829883e+00
6.378609999999999673e+03 1.232058738189732994e+00
6.381539999999999964e+03 1.208539050387885228e+00
6.384470000000000255e+03 1.217079265473326899e+00
6.387399999999999636e+03 1.215891339829316964e+00
6.390329999999999927e+03 1.188311786792441316e+00
6.393260000000000218e+03 1.236822277395182024e+00
6.396189999999999600e+03 1.256916008739448865e+00
6.399119999999999891e+03 1.231973848604130284e+00
6.402050000000000182e+03 1.207265562845155626e+00
6.404979999999999563e+03 1.195551483594654796e+00
6.407909999999999854e+03 1.231719931379522182e+00
6.410840000000000146e+03 1.224548536318781800e+00
6.413770000000000437e+03 1.262474307819077879e+00
6.416699999999999818e+03 1.205500210601574196e+00
6.419630000000000109e+03 1.220346035059580725e+00
6.422560000000000400e+03 1.215362278631783699e+00
6.425489999999999782e+03 1.145112063853740647e+00
6.428420000000000073e+03 1.208959470365718269e+00
6.431350000000000364e+03 1.244806473723939044e+00
6.434279999999999745e+03 1.203056135868026066e+00
6.437210000000000036e+03 1.215728738215532179e+00
6.440140000000000327e+03 1.190727577677237914e+00
6.443069999999999709e+03 1.212915987405980944e+00
6.446000000000000000e+03 1.267032548357861277e+00
6.448930000000000291e+03 1.233594867220695779e+00
6.451859999999999673e+03 1.167089694716770598e+00
6.454789999999999964e+03 1.186413419133443226e+00
6.457720000000000255e+03 1.219096276952225999e+00
6.460649999999999636e+03 1.243733883822669251e+00
6.463579999999999927e+03 1.260837055049810029e+00
6.466510000000000218e+03 1.212035494421938475e+00
6.469439999999999600e+03 1.140947735159575149e+00
6.472369999999999891e+03 1.147312612831505874e+00
6.475300000000000182e+03 1.178588739669353513e+00
6.478229999999999563e+03 1.169171385961169207e+00
6.481159999999999854e+03 1.151923489543018375e+00
6.484090000000000146e+03 1.208752850242623467e+00
6.487020000000000437e+03 1.199932442436184576e+00
6.489949999999999818e+03 1.159214239906009469e+00
6.492880000000000109e+03 1.179393651391112963e+00
6.495810000000000400e+03 1.230519882161689837e+00
6.498739999999999782e+03 1.228504290981988323e+00
6.501670000000000073e+03 1.242939552725797148e+00
6.504600000000000364e+03 1.280354202997421087e+00
6.507529999999999745e+03 1.268667554727095137e+00
6.510460000000000036e+03 1.239844785993618803e+00
6.513390000000000327e+03 1.302927725758347810e+00
6.516319999999999709e+03 1.270609914231454862e+00
6.519250000000000000e+03 1.236003813110593486e+00
6.522180000000000291e+03 1.191844222305425971e+00
6.525109999999999673e+03 1.194797253091276712e+00
6.528039999999999964e+03 1.226405460478104725e+00
6.530970000000000255e+03 1.285439367961764168e+00
6.533899999999999636e+03 1.276439205312098535e+00
6.536829999999999927e+03 1.255003929473097690e+00
6.539760000000000218e+03 1.258021399973934695e+00
6.542689999999999600e+03 1.282191094183956270e+00
6.545619999999999891e+03 1.298874577012669285e+00
6.548550000000000182e+03 1.278627506684423709e+00
6.551479999999999563e+03 1.235049213709796145e+00
6.554409999999999854e+03 1.244107845630986642e+00
6.557340000000000146e+03 1.213489818544558174e+00
6.560270000000000437e+03 1.210525099904696811e+00
6.563199999999999818e+03 1.372313480318598122e+00
6.566130000000000109e+03 1.332017283516270467e+00
6.569060000000000400e+03 1.305918231590997403e+00
6.571989999999999782e+03 1.305322092725004213e+00
6.574920000000000073e+03 1.261451497613799377e+00
6.577850000000000364e+03 1.250326452962036150e+00
6.580779999999999745e+03 1.222424575157668558e+00
6.583710000000000036e+03 1.240512675518471220e+00
6.586640000000000327e+03 1.281035423681844421e+00
6.589569999999999709e+03 1.277041777232098552e+00
6.592500000000000000e+03 1.285078814457597973e+00
6.595430000000000291e+03 1.286575629613101901e+00
6.598359999999999673e+03 1.206955024756416917e+00
6.601289999999999964e+03 1.161026331074442863e+00
6.604220000000000255e+03 1.236136079205820248e+00
6.607149999999999636e+03 1.273813885547698366e+00
6.610079999999999927e+03 1.286784112324856899e+00
6.613010000000000218e+03 1.261335537676376406e+00
6.615939999999999600e+03 1.184352339848474989e+00
6.618869999999999891e+03 1.257924974007605279e+00
6.621800000000000182e+03 1.348068161539945686e+00
6.624729999999999563e+03 1.294576064309324481e+00
6.627659999999999854e+03 1.195919562244897039e+00
6.630590000000000146e+03 1.209732103945930337e+00
6.633520000000000437e+03 1.229821023357031695e+00
6.636449999999999818e+03 1.250556219730739382e+00
6.639380000000000109e+03 1.208279691133150369e+00
6.642310000000000400e+03 1.229780678289698947e+00
6.645239999999999782e+03 1.235229149884513822e+00
6.648170000000000073e+03 1.246024443659962788e+00
6.651100000000000364e+03 1.194757751390587597e+00
6.654029999999999745e+03 1.213394609600734420e+00
6.656960000000000036e+03 1.235138127878682601e+00
6.659890000000000327e+03 1.260886861532284353e+00
6.662819999999999709e+03 1.241205054878139480e+00
6.665750000000000000e+03 1.262808519726906109e+00
6.668680000000000291e+03 1.305238774484566822e+00
6.671609999999999673e+03 1.239704959151307184e+00
6.674539999999999964e+03 1.165753383486261674e+00
6.677470000000000255e+03 1.230348261774986129e+00
6.680399999999999636e+03 1.245112420103226203e+00
6.683329999999999927e+03 1.202829330350346337e+00
6.686260000000000218e+03 1.190327211448284794e+00
6.689189999999999600e+03 1.224088868866208824e+00
6.692119999999999891e+03 1.260428115899385748e+00
6.695050000000000182e+03 1.231834723646689111e+00
6.697979999999999563e+03 1.141769657280835792e+00
6.700909999999999854e+03 1.258578347423606303e+00
6.703840000000000146e+03 1.259721628488608580e+00
6.706770000000000437e+03 1.272445218195411121e+00
6.709699999999999818e+03 1.236488343993183081e+00
6.712630000000000109e+03 1.299999402005894700e+00
6.715560000000000400e+03 1.220189029863181229e+00
6.718489999999999782e+03 1.308593216051026520e+00
6.721420000000000073e+03 1.279096864592839777e+00
6.724350000000000364e+03 1.222668885451579701e+00
6.727279999999999745e+03 1.278440804957402310e+00
6.730210000000000036e+03 1.231535595954949214e+00
6.733140000000000327e+03 1.228167027998926519e+00
6.736069999999999709e+03 1.256702967331832399e+00
6.739000000000000000e+03 1.270426897797523269e+00
6.741930000000000291e+03 1.267997460301093060e+00
6.744859999999999673e+03 1.224780812844384448e+00
6.747789999999999964e+03 1.258723078630931358e+00
6.750720000000000255e+03 1.276883202142321760e+00
6.753649999999999636e+03 1.249211603351024102e+00
6.756579999999999927e+03 1.183117054353746367e+00
6.759510000000000218e+03 1.199144837370407224e+00
6.762439999999999600e+03 1.208344476738352213e+00
6.765369999999999891e+03 1.210600940686298088e+00
6.768300000000000182e+03 1.255306430675455553e+00
6.771229999999999563e+03 1.261635957735724567e+00
6.774159999999999854e+03 1.351794155880041481e+00
6.777090000000000146e+03 1.272038781822554032e+00
6.780020000000000437e+03 1.295568037164804398e+00
6.782949999999999818e+03 1.258642510357065980e+00
6.785880000000000109e+03 1.252821484293631160e+00
6.788810000000000400e+03 1.230312194930679892e+00
6.791739999999999782e+03 1.230879204453415809e+00
6.794670000000000073e+03 1.250647879589196432e+00
6.797600000000000364e+03 1.276431085009164024e+00
6.800529999999999745e+03 1.312455582692863443e+00
6.803460000000000036e+03 1.269528630639690014e+00
6.806390000000000327e+03 1.301862610415170041e+00
6.809319999999999709e+03 1.263160460606244540e+00
6.812250000000000000e+03 1.312205710021397076e+00
6.815180000000000291e+03 1.251459534922563233e+00
6.818109999999999673e+03 1.207031582065589692e+00
6.821039999999999964e+03 1.273766357840467434e+00
6.823970000000000255e+03 1.275041525453421754e+00
6.826899999999999636e+03 1.295477550686216173e+00
6.829829999999999927e+03 1.246169728601664195e+00
6.832760000000000218e+03 1.259254641910582118e+00
6.835689999999999600e+03 1.278630747251547017e+00
6.838619999999999891e+03 1.295248927315335141e+00
6.841550000000000182e+03 1.256601108799139999e+00
6.844479999999999563e+03 1.243352706640022953e+00
6.847409999999999854e+03 1.274585959897156728e+00
6.850340000000000146e+03 1.289909830096078736e+00
6.853270000000000437e+03 1.286057858649867880e+00
6.856199999999999818e+03 1.244646405633569319e+00
6.859130000000000109e+03 1.311925536091169020e+00
6.862060000000000400e+03 1.408562250191583098e+00
6.864989999999999782e+03 1.406511502776151001e+00
6.867920000000000073e+03 1.313902743313335675e+00
6.870850000000000364e+03 1.301088431343916385e+00
6.873779999999999745e+03 1.230102613109548049e+00
6.876710000000000036e+03 1.243389569952999540e+00
6.879640000000000327e+03 1.314370770615308492e+00
6.882569999999999709e+03 1.281282537024366786e+00
6.885500000000000000e+03 1.272805477356396153e+00
6.888430000000000291e+03 1.276363651784819808e+00
6.891359999999999673e+03 1.270613833634750778e+00
6.894289999999999964e+03 1.269816102335276531e+00
6.897220000000000255e+03 1.293371160920326002e+00
6.900149999999999636e+03 1.313663772438478095e+00
6.903079999999999927e+03 1.210648839077661076e+00
6.906010000000000218e+03 1.267505417583400629e+00
6.908939999999999600e+03 1.297630142689976118e+00
6.911869999999999891e+03 1.279356924949277108e+00
6.914800000000000182e+03 1.258160482070571629e+00
6.917729999999999563e+03 1.296572793283886638e+00
6.920659999999999854e+03 1.319355943309327595e+00
6.923590000000000146e+03 1.293712714393410845e+00
6.926520000000000437e+03 1.261467545973755877e+00
6.929449999999999818e+03 1.267189949884396150e+00
6.932380000000000109e+03 1.253639463670985332e+00
6.935310000000000400e+03 1.308248037855418211e+00
6.938239999999999782e+03 1.287012510292360190e+00
6.941170000000000073e+03 1.314094831711736910e+00
6.944100000000000364e+03 1.299765540551066634e+00
6.947029999999999745e+03 1.312243348575579560e+00
6.949960000000000036e+03 1.326712640481350514e+00
6.952890000000000327e+03 1.313857536347235566e+00
6.955819999999999709e+03 1.302286326927219795e+00
6.958750000000000000e+03 1.213517444487759889e+00
6.961680000000000291e+03 1.250668872043487534e+00
6.964609999999999673e+03 1.263970048876735364e+00
6.967539999999999964e+03 1.325327017022629006e+00
6.970470000000000255e+03 1.306277937444031423e+00
6.973399999999999636e+03 1.264919097912332369e+00
6.976329999999999927e+03 1.299215745593363280e+00
6.979260000000000218e+03 1.356837620673828848e+00
6.982189999999999600e+03 1.292847355200543502e+00
6.985119999999999891e+03 1.349029483076402247e+00
6.988050000000000182e+03 1.314138582446909842e+00
6.990979999999999563e+03 1.297702007553688475e+00
6.993909999999999854e+03 1.293748252907716889e+00
6.996840000000000146e+03 1.229933774268226365e+00
6.999770000000000437e+03 1.236616126726102438e+00
7.002699999999999818e+03 1.315277358099938620e+00
7.005630000000000109e+03 1.263444428940540432e+00
7.008560000000000400e+03 1.230790455002565009e+00
7.011489999999999782e+03 1.304008287114287068e+00
7.014420000000000073e+03 1.337459228024421076e+00
7.017350000000000364e+03 1.215598457175339764e+00
7.020279999999999745e+03 1.274839059522285822e+00
7.023210000000000036e+03 1.268550606969467198e+00
7.026140000000000327e+03 1.326980388514447995e+00
7.029069999999999709e+03 1.285491455613978040e+00
7.032000000000000000e+03 1.260778322562909004e+00
7.034930000000000291e+03 1.250705175103192790e+00
7.037859999999999673e+03 1.263188668456431740e+00
7.040789999999999964e+03 1.251296366510165070e+00
7.043720000000000255e+03 1.267533132262891549e+00
7.046649999999999636e+03 1.261560683018112305e+00
7.049579999999999927e+03 1.311101932983631091e+00
7.052510000000000218e+03 1.309174493247744264e+00
7.055439999999999600e+03 1.299537749914260854e+00
7.058369999999999891e+03 1.299480610468483288e+00
7.061300000000000182e+03 1.263643621531435945e+00
7.064229999999999563e+03 1.244633022450857940e+00
7.067159999999999854e+03 1.275218317904890597e+00
7.070090000000000146e+03 1.278778242959379918e+00
7.073020000000000437e+03 1.335903101209083399e+00
7.075949999999999818e+03 1.353847691091603522e+00
7.078880000000000109e+03 1.327112619403703286e+00
7.081810000000000400e+03 1.329852061413803188e+00
7.084739999999999782e+03 1.282199783854042430e+00
7.087670000000000073e+03 1.332837595555498744e+00
7.090600000000000364e+03 1.299512611693737441e+00
7.093529999999999745e+03 1.313987760563438689e+00
7.096460000000000036e+03 1.269969311611990559e+00
7.099390000000000327e+03 1.291947386456441471e+00
7.102319999999999709e+03 1.221165566449142537e+00
7.105250000000000000e+03 1.290396115089262663e+00
7.108180000000000291e+03 1.288534455356929787e+00
7.111109999999999673e+03 1.322445083626875517e+00
7.114039999999999964e+03 1.310454468958096808e+00
7.116970000000000255e+03 1.295151239432044576e+00
7.119899999999999636e+03 1.282707749803123853e+00
7.122829999999999927e+03 1.305834910956080286e+00
7.125760000000000218e+03 1.320758398847974524e+00
7.128689999999999600e+03 1.324289171354126271e+00
7.131619999999999891e+03 1.297659712072150251e+00
7.134550000000000182e+03 1.327588036107782310e+00
7.137479999999999563e+03 1.276292745682329643e+00
7.140409999999999854e+03 1.283569615260385932e+00
7.143340000000000146e+03 1.310560891114315396e+00
7.146270000000000437e+03 1.377138983159230889e+00
7.149199999999999818e+03 1.371240214746773045e+00
7.152130000000000109e+03 1.300609599798465243e+00
7.155060000000000400e+03 1.318609366261882743e+00
7.157989999999999782e+03 1.335326359670734542e+00
7.160920000000000073e+03 1.342404241832468204e+00
7.163850000000000364e+03 1.301196203961030307e+00
7.166779999999999745e+03 1.237805345983669980e+00
7.169710000000000036e+03 1.283828009126911862e+00
7.172640000000000327e+03 1.313677008814477798e+00
7.175569999999999709e+03 1.311216675489740302e+00
7.178500000000000000e+03 1.307629944119702570e+00
7.181430000000000291e+03 1.260449387840311797e+00
7.184359999999999673e+03 1.284753997447407370e+00
7.187289999999999964e+03 1.301188616910828877e+00
7.190220000000000255e+03 1.347412689234877448e+00
7.193149999999999636e+03 1.329898422268358749e+00
7.196079999999999927e+03 1.345753316846862058e+00
7.199010000000000218e+03 1.339118758507236162e+00
7.201939999999999600e+03 1.276278066115110077e+00
7.204869999999999891e+03 1.351279290190335658e+00
7.207800000000000182e+03 1.296438086744746476e+00
7.210729999999999563e+03 1.303701162420833226e+00
7.213659999999999854e+03 1.250420582088582977e+00
7.216590000000000146e+03 1.307926281181830630e+00
7.219520000000000437e+03 1.318500046243972434e+00
7.222449999999999818e+03 1.346215669672948145e+00
7.225380000000000109e+03 1.348237377128675973e+00
7.228310000000000400e+03 1.337604694741851841e+00
7.231239999999999782e+03 1.303448958459355600e+00
7.234170000000000073e+03 1.266897686832608949e+00
7.237100000000000364e+03 1.253056256058765250e+00
7.240029999999999745e+03 1.296063799106392578e+00
7.242960000000000036e+03 1.359176632797881368e+00
7.245890000000000327e+03 1.312675139486283227e+00
7.248819999999999709e+03 1.284323848575676053e+00
7.251750000000000000e+03 1.334536376988000317e+00
7.254680000000000291e+03 1.362478268743437804e+00
7.257609999999999673e+03 1.361175128288203640e+00
7.260539999999999964e+03 1.332809262970995778e+00
7.263470000000000255e+03 1.349265709356874510e+00
7.266399999999999636e+03 1.331778929918492338e+00
7.269329999999999927e+03 1.287977392255383657e+00
7.272260000000000218e+03 1.320064351578962514e+00
7.275189999999999600e+03 1.327953703412566799e+00
7.278119999999999891e+03 1.302933186831021217e+00
7.281050000000000182e+03 1.272110103951825444e+00
7.283979999999999563e+03 1.307390217556006373e+00
7.286909999999999854e+03 1.383444752393694799e+00
7.289840000000000146e+03 1.398998648892555652e+00
7.292770000000000437e+03 1.351823001378063438e+00
7.295699999999999818e+03 1.325352779752559940e+00
7.298630000000000109e+03 1.330744637120897966e+00
7.301560000000000400e+03 1.305524905786045409e+00
7.304489999999999782e+03 1.306871374285052845e+00
7.307420000000000073e+03 1.314444087748745105e+00
7.310350000000000364e+03 1.345485666027640637e+00
7.313279999999999745e+03 1.373010471565757173e+00
7.316210000000000036e+03 1.352156301784645853e+00
7.319140000000000327e+03 1.300540055665766248e+00
7.322069999999999709e+03 1.329336763861911797e+00
7.325000000000000000e+03 1.342752839037652191e+00
7.327930000000000291e+03 1.371217212069333335e+00
7.330859999999999673e+03 1.324533441729313310e+00
7.333789999999999964e+03 1.304255281151545098e+00
7.336720000000000255e+03 1.315018994612578762e+00
7.339649999999999636e+03 1.389581453341359518e+00
7.342579999999999927e+03 1.322609969733788526e+00
7.345510000000000218e+03 1.285734576294521370e+00
7.348439999999999600e+03 1.324296065070853734e+00
7.351369999999999891e+03 1.335245799475436757e+00
7.354300000000000182e+03 1.345789007629418554e+00
7.357229999999999563e+03 1.370642775523370993e+00
7.360159999999999854e+03 1.314281187748117086e+00
7.363090000000000146e+03 1.350224616321375137e+00
7.366020000000000437e+03 1.357573244109968824e+00
7.368949999999999818e+03 1.345032277709706570e+00
7.371880000000000109e+03 1.368345901564754330e+00
7.374810000000000400e+03 1.357131472161242192e+00
7.377739999999999782e+03 1.338480465860165447e+00
7.380670000000000073e+03 1.280555816906950417e+00
7.383600000000000364e+03 1.286349381622449384e+00
7.386529999999999745e+03 1.311504198478719907e+00
7.389460000000000036e+03 1.336562854736791595e+00
7.392390000000000327e+03 1.324851235945670336e+00
7.395319999999999709e+03 1.309421976767292328e+00
7.398250000000000000e+03 1.362117974298846068e+00
7.401180000000000291e+03 1.357433669763502326e+00
7.404109999999999673e+03 1.337256750195518373e+00
7.407039999999999964e+03 1.321966745124256049e+00
7.409970000000000255e+03 1.329552193328676912e+00
7.412899999999999636e+03 1.329618550709120495e+00
7.415829999999999927e+03 1.323162226841239741e+00
7.418760000000000218e+03 1.316363127682795842e+00
7.421689999999999600e+03 1.272258206346216891e+00
7.424619999999999891e+03 1.314324512306207948e+00
7.427550000000000182e+03 1.369511249235574102e+00
7.430479999999999563e+03 1.382378192795012950e+00
7.433409999999999854e+03 1.354043735969177265e+00
7.436340000000000146e+03 1.354748185890040091e+00
7.439270000000000437e+03 1.331743855575730384e+00
7.442199999999999818e+03 1.359157826954908499e+00
7.445130000000000109e+03 1.334815130805261818e+00
7.448060000000000400e+03 1.315892698823272644e+00
7.450989999999999782e+03 1.352377854836620319e+00
7.453920000000000073e+03 1.366125449762710886e+00
7.456850000000000364e+03 1.331389697241971204e+00
7.459779999999999745e+03 1.292595796403557262e+00
7.462710000000000036e+03 1.304021778661838438e+00
7.465640000000000327e+03 1.374577269043252281e+00
7.468569999999999709e+03 1.344254505022851820e+00
7.471500000000000000e+03 1.317672635943576198e+00
7.474430000000000291e+03 1.318920042610255638e+00
7.477359999999999673e+03 1.367314829740123638e+00
7.480289999999999964e+03 1.396020706143560330e+00
7.483220000000000255e+03 1.282252786190944738e+00
7.486149999999999636e+03 1.242269424606353700e+00
7.489079999999999927e+03 1.356310549966836865e+00
7.492010000000000218e+03 1.349069475136577267e+00
7.494939999999999600e+03 1.329726304308468166e+00
7.497869999999999891e+03 1.349868148152863823e+00
7.500800000000000182e+03 1.404923602595447907e+00
7.503729999999999563e+03 1.367808187972920031e+00
7.506659999999999854e+03 1.385234418242329735e+00
7.509590000000000146e+03 1.329587652025647548e+00
7.512520000000000437e+03 1.312879749376970606e+00
7.515449999999999818e+03 1.369130309902943488e+00
7.518380000000000109e+03 1.380739114138636925e+00
7.521310000000000400e+03 1.395834154885745804e+00
7.524239999999999782e+03 1.383071695619379815e+00
7.527170000000000073e+03 1.383343677661136306e+00
7.530100000000000364e+03 1.373936330280951523e+00
7.533029999999999745e+03 1.357823540743740454e+00
7.535960000000000036e+03 1.378355548939143249e+00
7.538890000000000327e+03 1.406569255653508099e+00
7.541819999999999709e+03 1.435326015438292080e+00
7.544750000000000000e+03 1.413358467761595794e+00
7.547680000000000291e+03 1.334372044428266069e+00
7.550609999999999673e+03 1.286175878030272335e+00
7.553539999999999964e+03 1.325221199266963135e+00
7.556470000000000255e+03 1.378992134564850369e+00
7.559399999999999636e+03 1.410239006525299876e+00
7.562329999999999927e+03 1.361537753911383986e+00
7.565260000000000218e+03 1.336276054579672579e+00
7.568189999999999600e+03 1.357102976984190690e+00
7.571119999999999891e+03 1.363625394638430466e+00
7.574050000000000182e+03 1.421868351460891411e+00
7.576979999999999563e+03 1.413155274047603660e+00
7.579909999999999854e+03 1.404458210092835557e+00
7.582840000000000146e+03 1.372620356701989675e+00
7.585770000000000437e+03 1.391787948823352439e+00
7.588699999999999818e+03 1.359028274586132623e+00
7.591630000000000109e+03 1.435999260390464771e+00
7.594560000000000400e+03 1.492215357416782240e+00
7.597489999999999782e+03 1.484749906560142385e+00
7.600420000000000073e+03 1.388242505990151976e+00
7.603350000000000364e+03 1.363220716766723406e+00
7.606279999999999745e+03 1.311016242483935335e+00
7.609210000000000036e+03 1.240357150500680961e+00
7.612140000000000327e+03 1.183275917770586716e+00
7.615069999999999709e+03 1.262664862922636244e+00
7.618000000000000000e+03 1.353232346781463979e+00
7.620930000000000291e+03 1.415899006597610255e+00
7.623859999999999673e+03 1.422267367933846449e+00
7.626789999999999964e+03 1.325294211335368066e+00
7.629720000000000255e+03 1.313278597355697075e+00
7.632649999999999636e+03 1.307921334509116962e+00
7.635579999999999927e+03 1.270850019379637486e+00
7.638510000000000218e+03 1.305977914764355541e+00
7.641439999999999600e+03 1.296512898309466699e+00
7.644369999999999891e+03 1.302450630409209831e+00
7.647300000000000182e+03 1.287972836183302272e+00
7.650229999999999563e+03 1.266485855392675663e+00
7.653159999999999854e+03 1.297161218323297893e+00
7.656090000000000146e+03 1.317324331028172812e+00
7.659020000000000437e+03 1.370283241133325225e+00
7.661949999999999818e+03 1.389210138852698284e+00
7.664880000000000109e+03 1.377888763491476265e+00
7.667810000000000400e+03 1.365041600737052274e+00
7.670739999999999782e+03 1.373011981651764302e+00
7.673670000000000073e+03 1.367033748879704635e+00
7.676600000000000364e+03 1.348098461681218607e+00
7.679529999999999745e+03 1.344790867875561124e+00
7.682460000000000036e+03 1.320575336573446723e+00
7.685390000000000327e+03 1.342530481400468378e+00
7.688319999999999709e+03 1.359323606234842829e+00
7.691250000000000000e+03 1.339946167489531215e+00
7.694180000000000291e+03 1.391186116035533438e+00
7.697109999999999673e+03 1.402274063777514623e+00
7.700039999999999964e+03 1.273129527752111745e+00
7.702970000000000255e+03 1.271663232159433443e+00
7.705899999999999636e+03 1.327025940888992173e+00
7.708829999999999927e+03 1.377737610306598137e+00
7.711760000000000218e+03 1.398913438214967719e+00
7.714689999999999600e+03 1.413491537942336507e+00
7.717619999999999891e+03 1.384082772141070450e+00
7.720550000000000182e+03 1.309209842575051352e+00
7.723479999999999563e+03 1.335211419243753417e+00
7.726409999999999854e+03 1.297355793715350813e+00
7.729340000000000146e+03 1.300603782937403530e+00
7.732270000000000437e+03 1.352779522852158856e+00
7.735199999999999818e+03 1.394868345255890763e+00
7.738130000000000109e+03 1.336176164416339462e+00
7.741060000000000400e+03 1.359385535764947139e+00
7.743989999999999782e+03 1.375553276012137394e+00
7.746920000000000073e+03 1.313359679273347291e+00
7.749850000000000364e+03 1.349702876050882905e+00
7.752779999999999745e+03 1.318496181427617264e+00
7.755710000000000036e+03 1.295600995957152168e+00
7.758640000000000327e+03 1.339010471137672242e+00
7.761569999999999709e+03 1.395260032595429411e+00
7.764500000000000000e+03 1.415684521362911674e+00
7.767430000000000291e+03 1.340801488995013946e+00
7.770359999999999673e+03 1.378770658472609600e+00
7.773289999999999964e+03 1.337602771397357060e+00
7.776220000000000255e+03 1.408281294516111171e+00
7.779149999999999636e+03 1.468328567240235971e+00
7.782079999999999927e+03 1.461499676853967866e+00
7.785010000000000218e+03 1.344817320416406226e+00
7.787939999999999600e+03 1.326660024387357417e+00
7.790869999999999891e+03 1.367159018482195343e+00
7.793800000000000182e+03 1.379383328514428353e+00
7.796729999999999563e+03 1.411752805635935193e+00
7.799659999999999854e+03 1.349789078925833108e+00
7.802590000000000146e+03 1.298269908707311959e+00
7.805520000000000437e+03 1.349269923705378238e+00
7.808449999999999818e+03 1.353374457124705055e+00
7.811380000000000109e+03 1.302947119415517330e+00
7.814310000000000400e+03 1.324870338242880141e+00
7.817239999999999782e+03 1.317544351362383903e+00
7.820170000000000073e+03 1.322913372072600513e+00
7.823100000000000364e+03 1.280119503447926022e+00
7.826029999999999745e+03 1.337081399259320458e+00
7.828960000000000036e+03 1.410521653188198110e+00
7.831890000000000327e+03 1.382229101203942045e+00
7.834819999999999709e+03 1.430525792290172404e+00
7.837750000000000000e+03 1.361833607320567241e+00
7.840680000000000291e+03 1.350101178293705129e+00
7.843609999999999673e+03 1.303420726072520575e+00
7.846539999999999964e+03 1.406112064008970597e+00
7.849470000000000255e+03 1.407236856471114406e+00
7.852399999999999636e+03 1.369871104161538788e+00
7.855329999999999927e+03 1.393391820126339553e+00
7.858260000000000218e+03 1.417943691380755267e+00
7.861189999999999600e+03 1.339531475192249799e+00
7.864119999999999891e+03 1.360648454947647856e+00
7.867050000000000182e+03 1.412034856382951453e+00
7.869979999999999563e+03 1.382395027841939683e+00
7.872909999999999854e+03 1.361813016075740679e+00
7.875840000000000146e+03 1.341307609015769842e+00
7.878770000000000437e+03 1.362367778476490932e+00
7.881699999999999818e+03 1.376890247008821344e+00
7.884630000000000109e+03 1.432788318367681946e+00
7.887560000000000400e+03 1.478767682598683297e+00
7.890489999999999782e+03 1.448496729381967052e+00
7.893420000000000073e+03 1.370444933930128339e+00
7.896350000000000364e+03 1.339101857977835319e+00
7.899279999999999745e+03 1.429578417444568483e+00
7.902210000000000036e+03 1.355505376760833380e+00
7.905140000000000327e+03 1.320684256377397059e+00
7.908069999999999709e+03 1.314421534548264603e+00
7.911000000000000000e+03 1.334899370590648449e+00
7.913930000000000291e+03 1.393556548814271823e+00
7.916859999999999673e+03 1.417001641554137992e+00
7.919789999999999964e+03 1.415864613601000910e+00
7.922720000000000255e+03 1.403207217964818732e+00
7.925649999999999636e+03 1.387530468430262731e+00
7.928579999999999927e+03 1.400906246191873539e+00
7.931510000000000218e+03 1.407588028266522517e+00
7.934439999999999600e+03 1.324350290734003455e+00
7.937369999999999891e+03 1.370991451956430351e+00
7.940300000000000182e+03 1.411091483153992021e+00
7.943229999999999563e+03 1.363394727089264347e+00
7.946159999999999854e+03 1.407500374139412092e+00
7.949090000000000146e+03 1.410264940883674267e+00
7.952020000000000437e+03 1.363498570691970002e+00
7.954949999999999818e+03 1.375706038439910461e+00
7.957880000000000109e+03 1.425118407406885224e+00
7.960810000000000400e+03 1.456434256573681418e+00
7.963739999999999782e+03 1.489796259639545095e+00
7.966670000000000073e+03 1.398230285466325773e+00
7.969600000000000364e+03 1.338035562985009808e+00
7.972529999999999745e+03 1.340433135983650548e+00
7.975460000000000036e+03 1.354191191752929013e+00
7.978390000000000327e+03 1.445161708439336001e+00
7.981319999999999709e+03 1.457518317965359911e+00
7.984250000000000000e+03 1.330807637562841927e+00
7.987180000000000291e+03 1.362367861031655192e+00
7.990109999999999673e+03 1.448151580598316057e+00
7.993039999999999964e+03 1.486921217761435932e+00
7.995970000000000255e+03 1.402612008702279756e+00
7.998899999999999636e+03 1.288924563429171943e+00
8.001829999999999927e+03 1.345397746834571695e+00
8.004760000000000218e+03 1.390601348216038646e+00
8.007689999999999600e+03 1.336604957312865771e+00
8.010619999999999891e+03 1.364188859452318159e+00
8.013550000000000182e+03 1.304511560174254958e+00
8.016479999999999563e+03 1.312898173029750426e+00
8.019409999999999854e+03 1.391894575821588154e+00
8.022340000000000146e+03 1.393647089907891212e+00
8.025270000000000437e+03 1.398775192909506249e+00
8.028199999999999818e+03 1.459175602654787740e+00
8.031130000000000109e+03 1.375057667572869180e+00
8.034060000000000400e+03 1.325873696702581928e+00
8.036989999999999782e+03 1.437445295114105237e+00
8.039920000000000073e+03 1.465900195343805335e+00
8.042850000000000364e+03 1.416363425223239325e+00
8.045779999999999745e+03 1.405679228869680442e+00
8.048710000000000036e+03 1.427669303343751084e+00
8.051640000000000327e+03 1.336998470478852008e+00
8.054569999999999709e+03 1.406325540650538164e+00
8.057500000000000000e+03 1.430380787085061334e+00
8.060430000000000291e+03 1.480776151630265547e+00
8.063359999999999673e+03 1.379317291684581281e+00
8.066289999999999964e+03 1.324235725205763270e+00
8.069220000000000255e+03 1.327540184040820304e+00
8.072149999999999636e+03 1.360002574812533727e+00
8.075079999999999927e+03 1.395521435374632357e+00
8.078010000000000218e+03 1.373436765341525589e+00
8.080939999999999600e+03 1.309154431361648996e+00
8.083869999999999891e+03 1.322415048490110712e+00
8.086800000000000182e+03 1.387368864208047281e+00
8.089729999999999563e+03 1.427242140999733122e+00
8.092659999999999854e+03 1.405362085558157892e+00
8.095590000000000146e+03 1.374118335118602818e+00
8.098520000000000437e+03 1.367052750775411996e+00
8.101449999999999818e+03 1.434987818207419608e+00
8.104380000000000109e+03 1.411281417296509799e+00
8.107310000000000400e+03 1.387978242099203063e+00
8.110239999999999782e+03 1.347737554107195201e+00
8.113170000000000073e+03 1.394825141755065001e+00
8.116100000000000364e+03 1.421058685923866083e+00
8.119029999999999745e+03 1.370958169881634214e+00
8.121960000000000036e+03 1.372696291673122460e+00
8.124890000000000327e+03 1.363301868206258538e+00
8.127819999999999709e+03 1.361109770699919785e+00
8.130750000000000000e+03 1.384826342179573899e+00
8.133680000000000291e+03 1.396979059644941179e+00
8.136609999999999673e+03 1.479291034425271656e+00
8.139539999999999964e+03 1.433014166676360945e+00
8.142470000000000255e+03 1.400768558567326627e+00
8.145399999999999636e+03 1.379630095474764673e+00
8.148329999999999927e+03 1.332240578444390033e+00
8.151260000000000218e+03 1.312716007873270252e+00
8.154189999999999600e+03 1.397318220260215904e+00
8.157119999999999891e+03 1.414067698416298313e+00
8.160050000000000182e+03 1.422351524492564190e+00
8.162979999999999563e+03 1.357264306738899196e+00
8.165909999999999854e+03 1.394710266518233155e+00
8.168840000000000146e+03 1.379718969480287827e+00
8.171770000000000437e+03 1.383831136596568978e+00
8.174699999999999818e+03 1.339825763044146356e+00
8.177630000000000109e+03 1.294829688659668854e+00
8.180560000000000400e+03 1.368412401938766454e+00
8.183489999999999782e+03 1.430439042605178512e+00
8.186420000000000073e+03 1.399062288828715195e+00
8.189350000000000364e+03 1.374912043333903933e+00
8.192280000000000655e+03 1.411490165432807142e+00
8.195209999999999127e+03 1.361740228383818696e+00
8.198139999999999418e+03 1.335850642303308300e+00
8.201069999999999709e+03 1.386641687049910310e+00
8.204000000000000000e+03 1.404413511963270578e+00
8.206930000000000291e+03 1.444408065473283376e+00
8.209860000000000582e+03 1.457172558214246072e+00
8.212790000000000873e+03 1.375378206558589111e+00
8.215719999999999345e+03 1.343594871975797966e+00
8.218649999999999636e+03 1.374562881399681968e+00
8.221579999999999927e+03 1.450723151387809162e+00
8.224510000000000218e+03 1.466943374530851552e+00
8.227440000000000509e+03 1.410619657205120392e+00
8.230370000000000800e+03 1.414230858700672222e+00
8.233299999999999272e+03 1.401886145848767917e+00
8.236229999999999563e+03 1.383948939012565438e+00
8.239159999999999854e+03 1.366406880446018546e+00
8.242090000000000146e+03 1.430039775019405157e+00
8.245020000000000437e+03 1.392251564008113451e+00
8.247950000000000728e+03 1.429929947757366149e+00
8.250879999999999200e+03 1.310991863638350408e+00
8.253809999999999491e+03 1.364637849878408193e+00
8.256739999999999782e+03 1.407651968782471341e+00
8.259670000000000073e+03 1.493460629418297270e+00
8.262600000000000364e+03 1.464969066827496613e+00
8.265530000000000655e+03 1.337509006070226159e+00
8.268459999999999127e+03 1.373401027137134189e+00
8.271389999999999418e+03 1.374154736065641202e+00
8.274319999999999709e+03 1.362433555767209814e+00
8.277250000000000000e+03 1.387032566416196211e+00
8.280180000000000291e+03 1.495507837979907384e+00
8.283110000000000582e+03 1.360806103802452371e+00
8.286040000000000873e+03 1.373033037807682710e+00
8.288969999999999345e+03 1.422655349087361465e+00
8.291899999999999636e+03 1.324744989086586333e+00
8.294829999999999927e+03 1.339308230430967583e+00
8.297760000000000218e+03 1.550745671967365347e+00
8.300690000000000509e+03 1.458570611527204131e+00
8.303620000000000800e+03 1.227231402967785545e+00
8.306549999999999272e+03 1.323961138367036883e+00
8.309479999999999563e+03 1.456461938117854515e+00
8.312409999999999854e+03 1.470058875476772497e+00
8.315340000000000146e+03 1.433002524652536414e+00
8.318270000000000437e+03 1.367581388525410224e+00
8.321200000000000728e+03 1.344845205294633139e+00
8.324129999999999200e+03 1.309590337968830953e+00
8.327059999999999491e+03 1.356300350162312096e+00
8.329989999999999782e+03 1.381120227359259989e+00
8.332920000000000073e+03 1.394992202170842743e+00
8.335850000000000364e+03 1.356057215102062230e+00
8.338780000000000655e+03 1.371888352378138665e+00
8.341709999999999127e+03 1.330318084689963598e+00
8.344639999999999418e+03 1.543347087116878846e+00
8.347569999999999709e+03 1.400200911628392664e+00
8.350500000000000000e+03 1.283615990887046143e+00
8.353430000000000291e+03 1.443354188363414226e+00
8.356360000000000582e+03 1.390109081712137762e+00
8.359290000000000873e+03 1.312865980318399073e+00
8.362219999999999345e+03 1.345312306283241055e+00
8.365149999999999636e+03 1.451313139294071020e+00
8.368079999999999927e+03 1.373968300204591708e+00
8.371010000000000218e+03 1.366709909659643785e+00
8.373940000000000509e+03 1.329869282130105246e+00
8.376870000000000800e+03 1.328605061280095700e+00
8.379799999999999272e+03 1.433056373955794660e+00
8.382729999999999563e+03 1.470148124056017247e+00
8.385659999999999854e+03 1.426236347078760680e+00
8.388590000000000146e+03 1.360889340154795235e+00
8.391520000000000437e+03 1.364919828097231891e+00
8.394450000000000728e+03 1.275623097230941694e+00
8.397379999999999200e+03 1.476332706731992017e+00
8.400309999999999491e+03 1.629796737750227820e+00
8.403239999999999782e+03 1.323435236165704021e+00
8.406170000000000073e+03 1.293782178093780821e+00
8.409100000000000364e+03 1.350952210034868761e+00
8.412030000000000655e+03 1.324376883992257170e+00
8.414959999999999127e+03 1.503037226112225122e+00
8.417889999999999418e+03 1.430213082549342651e+00
8.420819999999999709e+03 1.230570438680422596e+00
8.423750000000000000e+03 1.232927430327383833e+00
8.426680000000000291e+03 1.524389922479147064e+00
8.429610000000000582e+03 1.774149124684064160e+00
8.432540000000000873e+03 1.596679352191886947e+00
8.435469999999999345e+03 1.239956300791597466e+00
8.438399999999999636e+03 1.406279695900360283e+00
8.441329999999999927e+03 1.346436417368587435e+00
8.444260000000000218e+03 1.405044226217607495e+00
8.447190000000000509e+03 1.404877332973289539e+00
8.450120000000000800e+03 1.336399254454830876e+00
8.453049999999999272e+03 1.327490100410479323e+00
8.455979999999999563e+03 1.282841284902737522e+00
8.458909999999999854e+03 1.182293664233833530e+00
8.461840000000000146e+03 1.448336648992076148e+00
8.464770000000000437e+03 1.607873059760452250e+00
8.467700000000000728e+03 1.448912020763940101e+00
8.470629999999999200e+03 1.320249866986376253e+00
8.473559999999999491e+03 1.355662954637510520e+00
8.476489999999999782e+03 1.402149793753858065e+00
8.479420000000000073e+03 1.367162705999251937e+00
8.482350000000000364e+03 1.293152276112451649e+00
8.485280000000000655e+03 1.349065194368321396e+00
8.488209999999999127e+03 1.448003986358446182e+00
8.491139999999999418e+03 1.382975686297207130e+00
8.494069999999999709e+03 1.344520065267337250e+00
8.497000000000000000e+03 1.347545934367386344e+00
8.499930000000000291e+03 1.325371883569746778e+00
8.502860000000000582e+03 1.538968953326897315e+00
8.505790000000000873e+03 1.612830045535547763e+00
8.508719999999999345e+03 1.387188081589677324e+00
8.511649999999999636e+03 1.340335730004849291e+00
8.514579999999999927e+03 1.388370325975943009e+00
8.517510000000000218e+03 1.351418577520930198e+00
8.520440000000000509e+03 1.388887450623347064e+00
8.523370000000000800e+03 1.347508485322186589e+00
8.526299999999999272e+03 1.371933472595679104e+00
8.529229999999999563e+03 1.362953911034901822e+00
8.532159999999999854e+03 1.286199540785675222e+00
8.535090000000000146e+03 1.288008656151831577e+00
8.538020000000000437e+03 1.268266538191928472e+00
8.540950000000000728e+03 1.387862391310112020e+00
8.543879999999999200e+03 1.411154781923925183e+00
8.546809999999999491e+03 1.581455979706676063e+00
8.549739999999999782e+03 1.577641066722401009e+00
8.552670000000000073e+03 1.385358799230653526e+00
8.555600000000000364e+03 1.337753106758022170e+00
8.558530000000000655e+03 1.348802302099523898e+00
8.561459999999999127e+03 1.395680907377607305e+00
8.564389999999999418e+03 1.328180456501755202e+00
8.567319999999999709e+03 1.410869586067063253e+00
8.570250000000000000e+03 1.391952278891902317e+00
8.573180000000000291e+03 1.429891479787831265e+00
8.576110000000000582e+03 1.364856561634750109e+00
8.579040000000000873e+03 1.388233585687044913e+00
8.581969999999999345e+03 1.299339311336046299e+00
8.584899999999999636e+03 1.387668896535968033e+00
8.587829999999999927e+03 1.354960688377054856e+00
8.590760000000000218e+03 1.228033673518698521e+00
8.593690000000000509e+03 1.393677952313522539e+00
8.596620000000000800e+03 1.473727628778600307e+00
8.599549999999999272e+03 1.403034414232462224e+00
8.602479999999999563e+03 1.347439969850467545e+00
8.605409999999999854e+03 1.371745671908543018e+00
8.608340000000000146e+03 1.344024136159451377e+00
8.611270000000000437e+03 1.335175883656222195e+00
8.614200000000000728e+03 1.308992754749614074e+00
8.617129999999999200e+03 1.385157466335620979e+00
8.620059999999999491e+03 1.366158660612396547e+00
8.622989999999999782e+03 1.361243684415504251e+00
8.625920000000000073e+03 1.332932403718223524e+00
8.628850000000000364e+03 1.352237506074577711e+00
8.631780000000000655e+03 1.402428554396601745e+00
8.634709999999999127e+03 1.461444947455749155e+00
8.637639999999999418e+03 1.394826632032300617e+00
8.640569999999999709e+03 1.310902857140274103e+00
8.643500000000000000e+03 1.340471613877732393e+00
8.646430000000000291e+03 1.322525286274547573e+00
8.649360000000000582e+03 1.438935033530543084e+00
8.652290000000000873e+03 1.423075437921808017e+00
8.655219999999999345e+03 1.298148485793163776e+00
8.658149999999999636e+03 1.398473146876094919e+00
8.661079999999999927e+03 1.436070186932795867e+00
8.664010000000000218e+03 1.451409809245692406e+00
8.666940000000000509e+03 1.511134216074988323e+00
8.669870000000000800e+03 1.475885216442354375e+00
8.672799999999999272e+03 1.415146797778731313e+00
8.675729999999999563e+03 1.399727207817499153e+00
8.678659999999999854e+03 1.430740028699747146e+00
8.681590000000000146e+03 1.382114481849390897e+00
8.684520000000000437e+03 1.382026930574295598e+00
8.687450000000000728e+03 1.352641470943607649e+00
8.690379999999999200e+03 1.414776632351941954e+00
8.693309999999999491e+03 1.414210711456951763e+00
8.696239999999999782e+03 1.334152505450887150e+00
8.699170000000000073e+03 1.398101101078563113e+00
8.702100000000000364e+03 1.431824743958672208e+00
8.705030000000000655e+03 1.432605218188195417e+00
8.707959999999999127e+03 1.353726918295115711e+00
8.710889999999999418e+03 1.265078406919377452e+00
8.713819999999999709e+03 1.284567595058720535e+00
8.716750000000000000e+03 1.320807686726414909e+00
8.719680000000000291e+03 1.345158866572190748e+00
8.722610000000000582e+03 1.327932195147079275e+00
8.725540000000000873e+03 1.414636014109754258e+00
8.728469999999999345e+03 1.335931216427471258e+00
8.731399999999999636e+03 1.409834275635405865e+00
8.734329999999999927e+03 1.406777124747477847e+00
8.737260000000000218e+03 1.359869947974566173e+00
8.740190000000000509e+03 1.478282743996098603e+00
8.743120000000000800e+03 1.491628417429142761e+00
8.746049999999999272e+03 1.411124412129194816e+00
8.748979999999999563e+03 1.412009823013286480e+00
8.751909999999999854e+03 1.318248854180137375e+00
8.754840000000000146e+03 1.266906050675320250e+00
8.757770000000000437e+03 1.362743906944981598e+00
8.760700000000000728e+03 1.460274591431584446e+00
8.763629999999999200e+03 1.364718602413730553e+00
8.766559999999999491e+03 1.546268484076317229e+00
8.769489999999999782e+03 1.495215427621362059e+00
8.772420000000000073e+03 1.230563633662388856e+00
8.775350000000000364e+03 1.531626368315734732e+00
8.778280000000000655e+03 1.541927880875965107e+00
8.781209999999999127e+03 1.383544249406114757e+00
8.784139999999999418e+03 1.202504553967261858e+00
8.787069999999999709e+03 1.413852107288448900e+00
8.790000000000000000e+03 1.608316178826793008e+00
8.792930000000000291e+03 1.478523389992204118e+00
8.795860000000000582e+03 1.376879082902415119e+00
8.798790000000000873e+03 1.358839827148749846e+00
8.801719999999999345e+03 1.388730689661692219e+00
8.804649999999999636e+03 1.349845469574007861e+00
8.807579999999999927e+03 1.505210414288708831e+00
8.810510000000000218e+03 1.429451392953569044e+00
8.813440000000000509e+03 1.439047771725600722e+00
8.816370000000000800e+03 1.440719429042559563e+00
8.819299999999999272e+03 1.208334457289747865e+00
8.822229999999999563e+03 1.152550570205580494e+00
8.825159999999999854e+03 1.579148280002794280e+00
8.828090000000000146e+03 1.355056308004773280e+00
8.831020000000000437e+03 9.136818727458539957e-01
8.833950000000000728e+03 1.351201309955981644e+00
8.836879999999999200e+03 1.586904008708413416e+00
8.839809999999999491e+03 1.321696698515752999e+00
8.842739999999999782e+03 1.368073721269715826e+00
8.845670000000000073e+03 1.402703751347641026e+00
8.848600000000000364e+03 1.458118454371870820e+00
8.851530000000000655e+03 1.342074351743890892e+00
8.854459999999999127e+03 1.307561887108415366e+00
8.857389999999999418e+03 1.344475434672701919e+00
8.860319999999999709e+03 1.335486497084834356e+00
8.863250000000000000e+03 1.381451723395942244e+00
8.866180000000000291e+03 1.542153703214367955e+00
8.869110000000000582e+03 1.516937951910707794e+00
8.872040000000000873e+03 1.379733486571423917e+00
8.874969999999999345e+03 1.363347909561529070e+00
8.877899999999999636e+03 1.295294051534239266e+00
8.880829999999999927e+03 1.224882317135267629e+00
8.883760000000000218e+03 9.724082127049867852e-01
8.886690000000000509e+03 1.116170964163460289e+00
8.889620000000000800e+03 1.241025962058863730e+00
8.892549999999999272e+03 1.290934715894667351e+00
8.895479999999999563e+03 1.300706485175501692e+00
8.898409999999999854e+03 1.240372575667615607e+00
8.901340000000000146e+03 1.339071389335147355e+00
8.904270000000000437e+03 1.453243884449114676e+00
8.907200000000000728e+03 1.317292443624819676e+00
8.910129999999999200e+03 1.222555360127625779e+00
8.913059999999999491e+03 1.144773083847448358e+00
8.915989999999999782e+03 1.485977429056084764e+00
8.918920000000000073e+03 1.917369304663027130e+00
8.921850000000000364e+03 1.340052225851719570e+00
8.924780000000000655e+03 1.068261688860162595e+00
8.927709999999999127e+03 1.331852731160691805e+00
8.930639999999999418e+03 1.413811361563506841e+00
8.933569999999999709e+03 1.410055964249482763e+00
8.936500000000000000e+03 1.407887062459808547e+00
8.939430000000000291e+03 1.406596790482273152e+00
8.942360000000000582e+03 1.487401379639253340e+00
8.945290000000000873e+03 1.409136018065337614e+00
8.948219999999999345e+03 1.264681692633192966e+00
8.951149999999999636e+03 1.151085461079811800e+00
8.954079999999999927e+03 1.338220814460835406e+00
8.957010000000000218e+03 1.536024237549722393e+00
8.959940000000000509e+03 1.491818989722608624e+00
8.962870000000000800e+03 1.345530218524721544e+00
8.965799999999999272e+03 1.418119409321100699e+00
8.968729999999999563e+03 1.440922505219116578e+00
8.971659999999999854e+03 1.306425917778145207e+00
8.974590000000000146e+03 1.280759095718210672e+00
8.977520000000000437e+03 1.310536427518255831e+00
8.980450000000000728e+03 1.430055053949648602e+00
8.983379999999999200e+03 1.404827849776007165e+00
8.986309999999999491e+03 1.505877705720816362e+00
8.989239999999999782e+03 1.499621958186469595e+00
8.992170000000000073e+03 1.387595708524041349e+00
8.995100000000000364e+03 1.270264171848371815e+00
8.998030000000000655e+03 1.347668962722520236e+00
9.000959999999999127e+03 1.397779464553993378e+00
9.003889999999999418e+03 1.348669572529344940e+00
9.006819999999999709e+03 1.319133440957707792e+00
9.009750000000000000e+03 1.393234724744665920e+00
9.012680000000000291e+03 1.426669822038146185e+00
9.015610000000000582e+03 1.396522261200034976e+00
9.018540000000000873e+03 1.345783759311282468e+00
9.021469999999999345e+03 1.384921937949567416e+00
9.024399999999999636e+03 1.353251956080173679e+00
9.027329999999999927e+03 1.379295043484781047e+00
9.030260000000000218e+03 1.495732273584852612e+00
9.033190000000000509e+03 1.482424698454185785e+00
9.036120000000000800e+03 1.337477747384347548e+00
9.039049999999999272e+03 1.360902793738148153e+00
9.041979999999999563e+03 1.488007107023816333e+00
9.044909999999999854e+03 1.430992451947360466e+00
9.047840000000000146e+03 1.392900732987022216e+00
9.050770000000000437e+03 1.414690254915785150e+00
9.053700000000000728e+03 1.470275116853204667e+00
9.056629999999999200e+03 1.390371784416365664e+00
9.059559999999999491e+03 1.477629558913554186e+00
9.062489999999999782e+03 1.452642856275590200e+00
9.065420000000000073e+03 1.382687784449577073e+00
9.068350000000000364e+03 1.355103189119580831e+00
9.071280000000000655e+03 1.261270081439372692e+00
9.074209999999999127e+03 1.330075046750629264e+00
9.077139999999999418e+03 1.354127447044502830e+00
9.080069999999999709e+03 1.374935415467275046e+00
9.083000000000000000e+03 1.381331622878727794e+00
9.085930000000000291e+03 1.398384046658659452e+00
9.088860000000000582e+03 1.359577256498325948e+00
9.091790000000000873e+03 1.434752054180051806e+00
9.094719999999999345e+03 1.388143812608806149e+00
9.097649999999999636e+03 1.363945888681794338e+00
9.100579999999999927e+03 1.294581671330536032e+00
9.103510000000000218e+03 1.407123144739897525e+00
9.106440000000000509e+03 1.534194034598711953e+00
9.109370000000000800e+03 1.442065409578499047e+00
9.112299999999999272e+03 1.430385994108572589e+00
9.115229999999999563e+03 1.429446293061747530e+00
9.118159999999999854e+03 1.374731754145634310e+00
9.121090000000000146e+03 1.341494099864760647e+00
9.124020000000000437e+03 1.379289265657081431e+00
9.126950000000000728e+03 1.405033956221036329e+00
9.129879999999999200e+03 1.453462490879282365e+00
9.132809999999999491e+03 1.568846198125015468e+00
9.135739999999999782e+03 1.455012128244691949e+00
9.138670000000000073e+03 1.362884600106232913e+00
9.141600000000000364e+03 1.376661359007584906e+00
9.144530000000000655e+03 1.310654257319370020e+00
9.147459999999999127e+03 1.312697194689701252e+00
9.150389999999999418e+03 1.451086289173943555e+00
9.153319999999999709e+03 1.479561100815087960e+00
9.156250000000000000e+03 1.489523671733133492e+00
9.159180000000000291e+03 1.532877624170685182e+00
9.162110000000000582e+03 1.411768219948785319e+00
9.165040000000000873e+03 1.327901210534128573e+00
9.167969999999999345e+03 1.250330687690218934e+00
9.170899999999999636e+03 1.343862135207239517e+00
9.173829999999999927e+03 1.373836254702653470e+00
9.176760000000000218e+03 1.461694459509385480e+00
9.179690000000000509e+03 1.483146580459963726e+00
9.182620000000000800e+03 1.389775422437176111e+00
9.185549999999999272e+03 1.406695713610044640e+00
9.188479999999999563e+03 1.408322616401344485e+00
9.191409999999999854e+03 1.409972749268731507e+00
9.194340000000000146e+03 1.425144307117190756e+00
9.197270000000000437e+03 1.467039251320509941e+00
9.200200000000000728e+03 1.404770681872682392e+00
9.203129999999999200e+03 1.366220125415316122e+00
9.206059999999999491e+03 1.355345092441108568e+00
9.208989999999999782e+03 1.412445752590933745e+00
9.211920000000000073e+03 1.462655431553204322e+00
9.214850000000000364e+03 1.577916412588426853e+00
9.217780000000000655e+03 1.570067528089044595e+00
9.220709999999999127e+03 1.545904095299603265e+00
9.223639999999999418e+03 1.496272917414256831e+00
9.226569999999999709e+03 1.497770227233218066e+00
9.229500000000000000e+03 1.475276547451411124e+00
9.232430000000000291e+03 1.553594260791611781e+00
9.235360000000000582e+03 1.538999117870109679e+00
9.238290000000000873e+03 1.355964530286402514e+00
9.241219999999999345e+03 1.312801439271323423e+00
9.244149999999999636e+03 1.349711477633762424e+00
9.247079999999999927e+03 1.334253111976366313e+00
9.250010000000000218e+03 1.284274145510425624e+00
9.252940000000000509e+03 1.367962043028091212e+00
9.255870000000000800e+03 1.382777196313800916e+00
9.258799999999999272e+03 1.402093623273816814e+00
9.261729999999999563e+03 1.445571444870669575e+00
9.264659999999999854e+03 1.396493798350719961e+00
9.267590000000000146e+03 1.318664717484146376e+00
9.270520000000000437e+03 1.340737529236073478e+00
9.273450000000000728e+03 1.337197861355311712e+00
9.276379999999999200e+03 1.261903980247965906e+00
9.279309999999999491e+03 1.287390908427928693e+00
9.282239999999999782e+03 1.361047403573773629e+00
9.285170000000000073e+03 1.457188522325771451e+00
9.288100000000000364e+03 1.281857727952796733e+00
9.291030000000000655e+03 1.310158292591603102e+00
9.293959999999999127e+03 1.275032488333333935e+00
9.296889999999999418e+03 1.175612412392044170e+00
9.299819999999999709e+03 1.152672119428417075e+00
9.302750000000000000e+03 1.284007558043807729e+00
9.305680000000000291e+03 1.324845593094636342e+00
9.308610000000000582e+03 1.387505201357548845e+00
9.311540000000000873e+03 1.272246199180507631e+00
9.314469999999999345e+03 1.348848391899028165e+00
9.317399999999999636e+03 1.207350072811260944e+00
9.320329999999999927e+03 1.467225655811145613e+00
9.323260000000000218e+03 1.474728532052858476e+00
9.326190000000000509e+03 1.405188800889058065e+00
9.329120000000000800e+03 1.371551744091838332e+00
9.332049999999999272e+03 1.258659978454666817e+00
9.334979999999999563e+03 1.364533135478116721e+00
9.337909999999999854e+03 1.404055964575793736e+00
9.340840000000000146e+03 1.397421138218265524e+00
9.343770000000000437e+03 1.324680281402801363e+00
9.346700000000000728e+03 1.461579474518203803e+00
9.349629999999999200e+03 1.562751515546084935e+00
9.352559999999999491e+03 1.360090538470709376e+00
9.355489999999999782e+03 1.311279811089900438e+00
9.358420000000000073e+03 1.296277563491255114e+00
9.361350000000000364e+03 1.283808445241026774e+00
9.364280000000000655e+03 1.260562012852358249e+00
9.367209999999999127e+03 1.095167027086189515e+00
9.370139999999999418e+03 1.281972365210837461e+00
9.373069999999999709e+03 1.263270649999430617e+00
9.376000000000000000e+03 4.486572561390774760e-01
9.378930000000000291e+03 7.309886825066206351e-01
9.381860000000000582e+03 1.597072380849492435e+00
9.384790000000000873e+03 1.556206523977209155e+00
9.387719999999999345e+03 1.422548190047431715e+00
9.390649999999999636e+03 1.250177923469457442e+00
9.393579999999999927e+03 1.332718528292150317e+00
9.396510000000000218e+03 1.441969357397103524e+00
9.399440000000000509e+03 1.438891226721033201e+00
9.402370000000000800e+03 1.525577262244554477e+00
9.405299999999999272e+03 1.461286234179472565e+00
9.408229999999999563e+03 1.451471584827062511e+00
9.411159999999999854e+03 1.385878860898167586e+00
9.414090000000000146e+03 1.390462106354446892e+00
9.417020000000000437e+03 1.579022242483410610e+00
9.419950000000000728e+03 1.618135947915563477e+00
9.422879999999999200e+03 1.214080263057287778e+00
9.425809999999999491e+03 1.191810661798859083e+00
9.428739999999999782e+03 1.267944384425865989e+00
9.431670000000000073e+03 1.213121383125520980e+00
9.434600000000000364e+03 1.329966184958784048e+00
9.437530000000000655e+03 1.116094377307145225e+00
9.440459999999999127e+03 7.198633949769462914e-01
9.443389999999999418e+03 1.064223758881622350e+00
9.446319999999999709e+03 1.270573833601321923e+00
9.449250000000000000e+03 1.283508285234334911e+00
9.452180000000000291e+03 1.257013614421734093e+00
9.455110000000000582e+03 1.313975325151583995e+00
9.458040000000000873e+03 1.532432360170377761e+00
9.460969999999999345e+03 1.479270179056159096e+00
9.463899999999999636e+03 1.371549443154856496e+00
9.466829999999999927e+03 1.224733281078464797e+00
9.469760000000000218e+03 1.161657345416185816e+00
9.472690000000000509e+03 1.525612991152758502e+00
9.475620000000000800e+03 1.627912645186024410e+00
9.478549999999999272e+03 1.326116226476645954e+00
9.481479999999999563e+03 1.520581435944031057e+00
9.484409999999999854e+03 1.281597603018386877e+00
9.487340000000000146e+03 1.207886475549188265e+00
9.490270000000000437e+03 1.226551387633235679e+00
9.493200000000000728e+03 1.412316839899640630e+00
9.496129999999999200e+03 1.431097482604057447e+00
9.499059999999999491e+03 1.689052265544900955e+00
9.501989999999999782e+03 1.688027382244174923e+00
9.504920000000000073e+03 1.264308232664715925e+00
9.507850000000000364e+03 1.189997614638497625e+00
9.510780000000000655e+03 1.426659814533891124e+00
9.513709999999999127e+03 1.374768914683674348e+00
9.516639999999999418e+03 1.358870190394650956e+00
9.519569999999999709e+03 1.251887542066508319e+00
9.522500000000000000e+03 1.058740180518836338e+00
9.525430000000000291e+03 1.273936497875143514e+00
9.528360000000000582e+03 1.235804032574098654e+00
9.531290000000000873e+03 1.260792020275053771e+00
9.534219999999999345e+03 1.344429664957286885e+00
9.537149999999999636e+03 1.358344563557464246e+00
9.540079999999999927e+03 1.365511886980728562e+00
9.543010000000000218e+03 1.312420787222153606e+00
9.545940000000000509e+03 1.354375022702219766e+00
9.548870000000000800e+03 1.238851652436219197e+00
9.551799999999999272e+03 1.373824463307068200e+00
9.554729999999999563e+03 1.339198327446639913e+00
9.557659999999999854e+03 1.266753480636302553e+00
9.560590000000000146e+03 1.290855976947519190e+00
9.563520000000000437e+03 1.420684131808033657e+00
9.566450000000000728e+03 1.444597868646552596e+00
9.569379999999999200e+03 1.311951884505657917e+00
9.572309999999999491e+03 1.384387653621340197e+00
9.575239999999999782e+03 1.402421207087686694e+00
9.578170000000000073e+03 1.470911410922229656e+00
9.581100000000000364e+03 1.424317627496956673e+00
9.584030000000000655e+03 1.447927063041795748e+00
9.586959999999999127e+03 1.350730816527825118e+00
9.589889999999999418e+03 1.453373670787640348e+00
9.592819999999999709e+03 1.450706584303826263e+00
9.595750000000000000e+03 1.488544442586347438e+00
9.598680000000000291e+03 1.305950362864948699e+00
9.601610000000000582e+03 1.334467001957537535e+00
9.604540000000000873e+03 1.296323038981137765e+00
9.607469999999999345e+03 1.315888080994009668e+00
9.610399999999999636e+03 1.209817464398354359e+00
9.613329999999999927e+03 1.342437931559831599e+00
9.616260000000000218e+03 1.265107232726553343e+00
9.619190000000000509e+03 1.247862098997595703e+00
9.622120000000000800e+03 1.401381932663336549e+00
9.625049999999999272e+03 1.295651420414348554e+00
9.627979999999999563e+03 1.260262731480097154e+00
9.630909999999999854e+03 1.334668465256385828e+00
9.633840000000000146e+03 1.316081207030063593e+00
9.636770000000000437e+03 1.310936828486544137e+00
9.639700000000000728e+03 1.115018810675527439e+00
9.642629999999999200e+03 1.298105282529425697e+00
9.645559999999999491e+03 1.210196309284547134e+00
9.648489999999999782e+03 1.248597061858962354e+00
9.651420000000000073e+03 1.426174620981341068e+00
9.654350000000000364e+03 1.421241359036875762e+00
9.657280000000000655e+03 1.214132999235828070e+00
9.660209999999999127e+03 1.122860611289804078e+00
9.663139999999999418e+03 1.198424870394306341e+00
9.666069999999999709e+03 1.306818762253106891e+00
9.669000000000000000e+03 1.211355880432117837e+00
9.671930000000000291e+03 1.408748363261273839e+00
9.674860000000000582e+03 1.413095432791502404e+00
9.677790000000000873e+03 1.345624102535765587e+00
9.680719999999999345e+03 1.341947331254936371e+00
9.683649999999999636e+03 1.152487244120778742e+00
9.686579999999999927e+03 1.169396969618640814e+00
9.689510000000000218e+03 1.210026782169223214e+00
9.692440000000000509e+03 1.215592055395142257e+00
9.695370000000000800e+03 1.214965059819205884e+00
9.698299999999999272e+03 1.252287176260093338e+00
9.701229999999999563e+03 1.153530117162683721e+00
9.704159999999999854e+03 1.197552872580203154e+00
9.707090000000000146e+03 1.315920863666843577e+00
9.710020000000000437e+03 1.477574695264059823e+00
9.712950000000000728e+03 1.239455442736199675e+00
9.715879999999999200e+03 1.240073938149044652e+00
9.718809999999999491e+03 1.596542330604465265e+00
9.721739999999999782e+03 1.614971397312217505e+00
9.724670000000000073e+03 1.480044385396116713e+00
9.727600000000000364e+03 1.455621367771885222e+00
9.730530000000000655e+03 1.307297385670398437e+00
9.733459999999999127e+03 1.393319652821022991e+00
9.736389999999999418e+03 1.416183143408272560e+00
9.739319999999999709e+03 1.382874945860003812e+00
9.742250000000000000e+03 1.378172923404791916e+00
9.745180000000000291e+03 1.510973685180305059e+00
9.748110000000000582e+03 1.464871333763113626e+00
9.751040000000000873e+03 1.019014356078722594e+00
9.753969999999999345e+03 1.139590154693643109e+00
9.756899999999999636e+03 1.148516501304914339e+00
9.759829999999999927e+03 1.246313612806984716e+00
9.762760000000000218e+03 1.238557121477569023e+00
9.765690000000000509e+03 1.252296696243264451e+00
9.768620000000000800e+03 1.245446524644652664e+00
9.771549999999999272e+03 1.235012877899007266e+00
9.774479999999999563e+03 1.201180574144589563e+00
9.777409999999999854e+03 1.056856125853508299e+00
9.780340000000000146e+03 1.128130086689536959e+00
9.783270000000000437e+03 9.027689680093042845e-01
9.786200000000000728e+03 1.220514909169256201e+00
9.789129999999999200e+03 1.934161995209377594e+00
9.792059999999999491e+03 2.112291042720719769e+00
9.794989999999999782e+03 1.578271395557686807e+00
9.797920000000000073e+03 1.650243921373895528e+00
9.800850000000000364e+03 1.327671809969343419e+00
9.803780000000000655e+03 1.034184646934135143e+00
9.806709999999999127e+03 1.053918751279644850e+00
9.809639999999999418e+03 1.176098068439632494e+00
9.812569999999999709e+03 1.375952592803390218e+00
9.815500000000000000e+03 1.665379752913225486e+00
9.818430000000000291e+03 1.570023265917289024e+00
9.821360000000000582e+03 1.507137308048041247e+00
9.824290000000000873e+03 1.134804928218170472e+00
9.827219999999999345e+03 1.241957529517806469e+00
9.830149999999999636e+03 1.210103623141424389e+00
9.833079999999999927e+03 1.392453573260074906e+00
9.836010000000000218e+03 1.253606940950898752e+00
9.838940000000000509e+03 1.200624362985654336e+00
9.841870000000000800e+03 1.281567500630151901e+00
9.844799999999999272e+03 1.204475521010033079e+00
9.847729999999999563e+03 1.449672753181999063e+00
9.850659999999999854e+03 1.186763159652412636e+00
9.853590000000000146e+03 1.025439233358395485e+00
9.856520000000000437e+03 8.925726593011584775e-01
9.859450000000000728e+03 1.168135172656753706e+00
9.862379999999999200e+03 1.230113127682862739e+00
9.865309999999999491e+03 1.460984608625430559e+00
9.868239999999999782e+03 1.684033183435642345e+00
9.871170000000000073e+03 1.676679332898652675e+00
9.874100000000000364e+03 1.474294192110032986e+00
9.877030000000000655e+03 9.810199228573306396e-01
9.879959999999999127e+03 8.908602217255277012e-01
9.882889999999999418e+03 1.160822794179664275e+00
9.885819999999999709e+03 1.240208156851100085e+00
9.888750000000000000e+03 1.422362621237539093e+00
9.891680000000000291e+03 1.431873905907702138e+00
9.894610000000000582e+03 1.219449637496318406e+00
9.897540000000000873e+03 8.407264496679406340e-01
9.900469999999999345e+03 8.572246750473628829e-01
9.903399999999999636e+03 9.824861342430015743e-01
9.906329999999999927e+03 9.219687120823086834e-01
9.909260000000000218e+03 1.446672712525507665e+00
9.912190000000000509e+03 1.956256350634226981e+00
9.915120000000000800e+03 2.144633803282486539e+00
9.918049999999999272e+03 1.424029834767478908e+00
9.920979999999999563e+03 1.447215951831079428e+00
9.923909999999999854e+03 1.327175644618473038e+00
9.926840000000000146e+03 1.452491222390489112e+00
9.929770000000000437e+03 1.402789614857227418e+00
9.932700000000000728e+03 1.412079790659986234e+00
9.935629999999999200e+03 1.349183720403149600e+00
9.938559999999999491e+03 9.346413766810793833e-01
9.941489999999999782e+03 5.573925409505948725e-01
9.944420000000000073e+03 1.307954906874922552e+00
9.947350000000000364e+03 1.048696829933062125e+00
9.950280000000000655e+03 7.401980290270261387e-01
9.953209999999999127e+03 1.094866508747084577e+00
9.956139999999999418e+03 1.330437311608279938e+00
9.959069999999999709e+03 7.287584529511490494e-01
9.962000000000000000e+03 1.007363180413932247e+00
9.964930000000000291e+03 1.062838608735021451e+00
9.967860000000000582e+03 1.326170888177068852e+00
9.970790000000000873e+03 1.468342534464585514e+00
9.973719999999999345e+03 1.434194226180404153e+00
9.976649999999999636e+03 1.453445403512817036e+00
9.979579999999999927e+03 1.396127900441864522e+00
9.982510000000000218e+03 9.239613894243958736e-01
9.985440000000000509e+03 9.040316230696329169e-01
9.988370000000000800e+03 1.133677579901030574e+00
9.991299999999999272e+03 1.227365882313766310e+00
9.994229999999999563e+03 7.422922691780784454e-01
9.997159999999999854e+03 7.798147556817588422e-01
1.000009000000000015e+04 9.792089506907936114e-01
1.000302000000000044e+04 1.301580512398990752e+00
1.000595000000000073e+04 1.195983043478445307e+00
1.000887999999999920e+04 1.853012197078450107e+00
1.001180999999999949e+04 9.787332097435244016e-01
1.001473999999999978e+04 1.813649296311560244e-01
1.001767000000000007e+04 4.156785224914817389e-01
1.002060000000000036e+04 3.759677849966256424e-01
1.002353000000000065e+04 8.796422100465987048e-01
1.002645999999999913e+04 1.338368886668209523e+00
1.002938999999999942e+04 1.225502130048681693e+00
1.003231999999999971e+04 1.300849175953767034e+00
1.003525000000000000e+04 8.374888508512930985e-01
1.003818000000000029e+04 1.168846799500985689e+00
1.004111000000000058e+04 1.420110981361063063e+00
1.004404000000000087e+04 1.149292703526014092e+00
1.004696999999999935e+04 9.411354037750127022e-01
1.004989999999999964e+04 8.527997030753641239e-01
1.005282999999999993e+04 5.830980809515502461e-01
1.005576000000000022e+04 1.488057752827407265e+00
1.005869000000000051e+04 1.737224191815731400e+00
1.006162000000000080e+04 1.537578993579945097e+00
1.006454999999999927e+04 1.227337218297919197e+00
1.006747999999999956e+04 1.092654823645915707e+00
1.007040999999999985e+04 1.393579160112346393e+00
1.007334000000000015e+04 1.565746251821476198e+00
1.007627000000000044e+04 6.836900333171375133e-01
1.007920000000000073e+04 7.871393736491325566e-01
1.008212999999999920e+04 1.818995610757357273e+00
1.008505999999999949e+04 1.565634995673512497e+00
1.008798999999999978e+04 6.537899033623166822e-01
1.009092000000000007e+04 8.556996055090483333e-01
1.009385000000000036e+04 8.768740724654507934e-01
1.009678000000000065e+04 7.632361886393401740e-01
1.009970999999999913e+04 9.241161537735658182e-01
1.010263999999999942e+04 1.127259491378157508e+00
1.010556999999999971e+04 1.230101327265090250e+00
1.010850000000000000e+04 1.317551608425505449e+00
1.011143000000000029e+04 1.103076410794286089e+00
1.011436000000000058e+04 1.181823123494375238e+00
1.011729000000000087e+04 1.716553737804663360e+00
1.012021999999999935e+04 2.097859719423456948e+00
1.012314999999999964e+04 1.723154405740960682e+00
1.012607999999999993e+04 1.600578922365788026e+00
1.012901000000000022e+04 1.272866747488816674e+00
1.013194000000000051e+04 7.189827996039799274e-01
1.013487000000000080e+04 5.228549622465714641e-01
1.013779999999999927e+04 5.393575923220002011e-01
1.014072999999999956e+04 1.088536122104153625e+00
1.014365999999999985e+04 1.465229168465821408e+00
1.014659000000000015e+04 1.620715112440874517e+00
1.014952000000000044e+04 2.253523829749627172e+00
1.015245000000000073e+04 2.173929271852890199e+00


==> anc/UH88_SNIFS_230.txt <==
3.298679999999999836e+03 4.026010080622463572e-01
3.301059999999999945e+03 2.299927539831524981e-01
3.303440000000000055e+03 1.017007471603891405e-01
3.305820000000000164e+03 2.039945106697477473e-01
3.308199999999999818e+03 4.526460356107337435e-01
3.310579999999999927e+03 7.676499530890052991e-01
3.312960000000000036e+03 6.592870748917286639e-01
3.315340000000000146e+03 4.240738507128694601e-01
3.317719999999999800e+03 4.461688326625247725e-01
3.320099999999999909e+03 5.409597957387958234e-01
3.322480000000000018e+03 4.072032953245738329e-01
3.324860000000000127e+03 5.068645729563620028e-01
3.327239999999999782e+03 5.979355296287612864e-01
3.329619999999999891e+03 8.388794647647264124e-01
3.332000000000000000e+03 6.934045518992888457e-01
3.334380000000000109e+03 4.193534008096592158e-01
3.336760000000000218e+03 3.500095681036066719e-01
3.339139999999999873e+03 7.181367281391795032e-01
3.341519999999999982e+03 6.713475180709761458e-01
3.343900000000000091e+03 6.632890754349237694e-01
3.346280000000000200e+03 7.016168522601922142e-01
3.348659999999999854e+03 5.890726816941482813e-01
3.351039999999999964e+03 5.889689773219641822e-01
3.353420000000000073e+03 5.962963553708950926e-01
3.355800000000000182e+03 5.035817735340120116e-01
3.358179999999999836e+03 2.951356018394162839e-01
3.360559999999999945e+03 5.342418805287103556e-01
3.362940000000000055e+03 9.012000236896365868e-01
3.365320000000000164e+03 5.093553997924422649e-01
3.367699999999999818e+03 5.898554028690887741e-01
3.370079999999999927e+03 7.601899035817698547e-01
3.372460000000000036e+03 5.828867919042712842e-01
3.374840000000000146e+03 3.132583276319764742e-01
3.377219999999999800e+03 3.324982805690177012e-01
3.379599999999999909e+03 4.081089411989142213e-01
3.381980000000000018e+03 5.057310468510204382e-01
3.384360000000000127e+03 4.991750809413702528e-01
3.386739999999999782e+03 4.337191361776454035e-01
3.389119999999999891e+03 6.583850056286811858e-01
3.391500000000000000e+03 9.879738668959587855e-01
3.393880000000000109e+03 8.814284588981220470e-01
3.396260000000000218e+03 6.130281997380505610e-01
3.398639999999999873e+03 5.050465237401412510e-01
3.401019999999999982e+03 3.148231513165072881e-01
3.403400000000000091e+03 2.370251098358956698e-01
3.405780000000000200e+03 3.694477907171739295e-01
3.408159999999999854e+03 6.196560009234134414e-01
3.410539999999999964e+03 1.087395376268750713e+00
3.412920000000000073e+03 1.513396866129730567e+00
3.415300000000000182e+03 1.635921545679711375e+00
3.417679999999999836e+03 8.198995577614327512e-01
3.420059999999999945e+03 5.781396801822515918e-01
3.422440000000000055e+03 5.911433483286079316e-01
3.424820000000000164e+03 4.449778238973002287e-01
3.427199999999999818e+03 5.559071891799437504e-01
3.429579999999999927e+03 5.017822832028774327e-01
3.431960000000000036e+03 6.286985872590196145e-01
3.434340000000000146e+03 4.929601498963673278e-01
3.436719999999999800e+03 4.345584452600729231e-01
3.439099999999999909e+03 4.773405335700225960e-01
3.441480000000000018e+03 5.014405784200345328e-01
3.443860000000000127e+03 6.848497752487268109e-01
3.446239999999999782e+03 6.379895527543963940e-01
3.448619999999999891e+03 7.959067553398705419e-01
3.451000000000000000e+03 4.427771529434976205e-01
3.453380000000000109e+03 5.666087067517797671e-01
3.455760000000000218e+03 6.393568177940498476e-01
3.458139999999999873e+03 9.289745257926781408e-01
3.460519999999999982e+03 9.069060600471150480e-01
3.462900000000000091e+03 1.106659217013094443e+00
3.465280000000000200e+03 7.875634455911738607e-01
3.467659999999999854e+03 3.752796554781982485e-01
3.470039999999999964e+03 3.310886464948942787e-01
3.472420000000000073e+03 5.917115886434608507e-01
3.474800000000000182e+03 4.266405447659835093e-01
3.477179999999999836e+03 7.185061554353646684e-01
3.479559999999999945e+03 5.995113602299145805e-01
3.481940000000000055e+03 7.531676852363883290e-01
3.484320000000000164e+03 6.728407489169674349e-01
3.486699999999999818e+03 5.019125458240103477e-01
3.489079999999999927e+03 5.604679297014315553e-01
3.491460000000000036e+03 5.830741476026378711e-01
3.493840000000000146e+03 6.952178481594782911e-01
3.496219999999999800e+03 7.354830827307969887e-01
3.498599999999999909e+03 5.202631956967098681e-01
3.500980000000000018e+03 4.527001264549465054e-01
3.503360000000000127e+03 5.466900823784941466e-01
3.505739999999999782e+03 5.888890260805398347e-01
3.508119999999999891e+03 5.977560894928781732e-01
3.510500000000000000e+03 4.652095553418112428e-01
3.512880000000000109e+03 7.404027209982563251e-01
3.515260000000000218e+03 8.205461141666219316e-01
3.517639999999999873e+03 6.770761266608985585e-01
3.520019999999999982e+03 6.188428137800375817e-01
3.522400000000000091e+03 1.588555479035534068e+00
3.524780000000000200e+03 2.086989655307679215e+00
3.527159999999999854e+03 1.125559899671067843e+00
3.529539999999999964e+03 5.385842296871657942e-01
3.531920000000000073e+03 4.404555475084281357e-01
3.534300000000000182e+03 4.472083689622382008e-01
3.536679999999999836e+03 5.980022867110164064e-01
3.539059999999999945e+03 4.851184040210768100e-01
3.541440000000000055e+03 4.184459321074033844e-01
3.543820000000000164e+03 5.196538511705421914e-01
3.546199999999999818e+03 5.037968452988098589e-01
3.548579999999999927e+03 5.518108202199102363e-01
3.550960000000000036e+03 4.113090182221392221e-01
3.553340000000000146e+03 5.168242938522290553e-01
3.555719999999999800e+03 5.334026300761469663e-01
3.558099999999999909e+03 4.922102001641035507e-01
3.560480000000000018e+03 4.791464108316351722e-01
3.562860000000000127e+03 5.595030759451435909e-01
3.565239999999999782e+03 3.240844688846595822e-01
3.567619999999999891e+03 4.416938574489494562e-01
3.570000000000000000e+03 5.042196433615954154e-01
3.572380000000000109e+03 4.135288211395772295e-01
3.574760000000000218e+03 4.705383366202355866e-01
3.577139999999999873e+03 2.979490972908401814e-01
3.579519999999999982e+03 4.230206669168476985e-01
3.581900000000000091e+03 6.661546508718475534e-01
3.584280000000000200e+03 4.667575097102614201e-01
3.586659999999999854e+03 5.074744345452508743e-01
3.589039999999999964e+03 4.917879479142545085e-01
3.591420000000000073e+03 4.915344403347381985e-01
3.593800000000000182e+03 6.414546483067449234e-01
3.596179999999999836e+03 5.583445696192785856e-01
3.598559999999999945e+03 5.057464878545794296e-01
3.600940000000000055e+03 6.434816630120345771e-01
3.603320000000000164e+03 5.004078503840343473e-01
3.605699999999999818e+03 4.343618831120641399e-01
3.608079999999999927e+03 5.802696124748845108e-01
3.610460000000000036e+03 5.835650139439427786e-01
3.612840000000000146e+03 5.485598822227405469e-01
3.615219999999999800e+03 4.790926181089434910e-01
3.617599999999999909e+03 4.229280204121360076e-01
3.619980000000000018e+03 5.351485623147358428e-01
3.622360000000000127e+03 6.951540665306823463e-01
3.624739999999999782e+03 5.447588771122787721e-01
3.627119999999999891e+03 4.545868015484900715e-01
3.629500000000000000e+03 4.093946317342999075e-01
3.631880000000000109e+03 4.027092225691205618e-01
3.634260000000000218e+03 5.676156209418934395e-01
3.636639999999999873e+03 5.357929137681120002e-01
3.639019999999999982e+03 6.140950790833570316e-01
3.641400000000000091e+03 5.847105556828685602e-01
3.643780000000000200e+03 5.839518592620371873e-01
3.646159999999999854e+03 4.497180497284601897e-01
3.648539999999999964e+03 3.061360994374447420e-01
3.650920000000000073e+03 5.589717533231514102e-01
3.653300000000000182e+03 5.862608530202224610e-01
3.655679999999999836e+03 5.722848989659851116e-01
3.658059999999999945e+03 5.584680772826873252e-01
3.660440000000000055e+03 5.495373967417218619e-01
3.662820000000000164e+03 5.030166297958237331e-01
3.665199999999999818e+03 5.882111512316380297e-01
3.667579999999999927e+03 5.077848593417563228e-01
3.669960000000000036e+03 5.615581862461318519e-01
3.672340000000000146e+03 6.274266394586457407e-01
3.674719999999999800e+03 5.723003844336363999e-01
3.677099999999999909e+03 4.643224003722250526e-01
3.679480000000000018e+03 4.478307127352530448e-01
3.681860000000000127e+03 5.236640962282640421e-01
3.684239999999999782e+03 6.943844924533326690e-01
3.686619999999999891e+03 4.701746853179596952e-01
3.689000000000000000e+03 5.386319178806229235e-01
3.691380000000000109e+03 5.315317940303686539e-01
3.693760000000000218e+03 4.878647470585400492e-01
3.696139999999999873e+03 4.180695452759146669e-01
3.698519999999999982e+03 4.668377230358935481e-01
3.700900000000000091e+03 5.400381209862037402e-01
3.703280000000000200e+03 5.674520597657867205e-01
3.705659999999999854e+03 4.568717555722147661e-01
3.708039999999999964e+03 5.125781801138133975e-01
3.710420000000000073e+03 4.848006863655196508e-01
3.712800000000000182e+03 5.423202016081694055e-01
3.715179999999999836e+03 5.612305625531820441e-01
3.717559999999999945e+03 4.838008655761094068e-01
3.719940000000000055e+03 3.982453178689306927e-01
3.722320000000000164e+03 5.260198382221362712e-01
3.724699999999999818e+03 5.012735128274977692e-01
3.727079999999999927e+03 4.657455460638504907e-01
3.729460000000000036e+03 4.835476340039351340e-01
3.731840000000000146e+03 6.088820349269420396e-01
3.734219999999999800e+03 4.503783605142231972e-01
3.736599999999999909e+03 5.594178271461008878e-01
3.738980000000000018e+03 5.203092634065534794e-01
3.741360000000000127e+03 5.471545203772811838e-01
3.743739999999999782e+03 3.892316234138574749e-01
3.746119999999999891e+03 3.902112607579841241e-01
3.748500000000000000e+03 5.096057846338641895e-01
3.750880000000000109e+03 6.903692081344071640e-01
3.753260000000000218e+03 4.997589512516777965e-01
3.755639999999999873e+03 3.914840925856607479e-01
3.758019999999999982e+03 4.305141546179821477e-01
3.760400000000000091e+03 4.962943676269085391e-01
3.762780000000000200e+03 4.469854926844339382e-01
3.765159999999999854e+03 4.223504465632272886e-01
3.767539999999999964e+03 5.709493075415539298e-01
3.769920000000000073e+03 5.863164683868012927e-01
3.772300000000000182e+03 5.398625032074451102e-01
3.774679999999999836e+03 5.854265175570853019e-01
3.777059999999999945e+03 5.688391287586505030e-01
3.779440000000000055e+03 5.893364725189166320e-01
3.781820000000000164e+03 5.224120785957930835e-01
3.784199999999999818e+03 4.588499178089167629e-01
3.786579999999999927e+03 4.482265011577756253e-01
3.788960000000000036e+03 4.769950736499891653e-01
3.791340000000000146e+03 3.988441051925760705e-01
3.793719999999999800e+03 4.667790435288164952e-01
3.796099999999999909e+03 5.008594656641431886e-01
3.798480000000000018e+03 5.113510991519361060e-01
3.800860000000000127e+03 6.030304543923141747e-01
3.803239999999999782e+03 5.468949053809816219e-01
3.805619999999999891e+03 5.292661240953014934e-01
3.808000000000000000e+03 4.832267510734645777e-01
3.810380000000000109e+03 4.340767946404797129e-01
3.812760000000000218e+03 4.924783351262679854e-01
3.815139999999999873e+03 5.075323060792745755e-01
3.817519999999999982e+03 5.240555375053833620e-01
3.819900000000000091e+03 5.265936205105286039e-01
3.822280000000000200e+03 5.467508583038973580e-01
3.824659999999999854e+03 4.705909013343725356e-01
3.827039999999999964e+03 4.071503518015199274e-01
3.829420000000000073e+03 5.001314634857532138e-01
3.831800000000000182e+03 6.020256220093734845e-01
3.834179999999999836e+03 4.795546529089507182e-01
3.836559999999999945e+03 3.650717285850829663e-01
3.838940000000000055e+03 5.475211817309530993e-01
3.841320000000000164e+03 4.466308081503821414e-01
3.843699999999999818e+03 5.239518912669965944e-01
3.846079999999999927e+03 5.680635112117121688e-01
3.848460000000000036e+03 3.895408310136784236e-01
3.850840000000000146e+03 5.114531950668542715e-01
3.853219999999999800e+03 4.742131558363548161e-01
3.855599999999999909e+03 5.048565679227998704e-01
3.857980000000000018e+03 4.425205295797949301e-01
3.860360000000000127e+03 4.956812528918413396e-01
3.862739999999999782e+03 4.495111327330496009e-01
3.865119999999999891e+03 4.833126180849261488e-01
3.867500000000000000e+03 4.902249981605505402e-01
3.869880000000000109e+03 4.999104192110259137e-01
3.872260000000000218e+03 6.375543919778894342e-01
3.874639999999999873e+03 6.516773807442612920e-01
3.877019999999999982e+03 7.134614122187993290e-01
3.879400000000000091e+03 8.259734781281747873e-01
3.881780000000000200e+03 5.745164567837798275e-01
3.884159999999999854e+03 5.678483830235113716e-01
3.886539999999999964e+03 5.336734435830668977e-01
3.888920000000000073e+03 6.253447202884412359e-01
3.891300000000000182e+03 6.304426350888540087e-01
3.893679999999999836e+03 5.654826344511948433e-01
3.896059999999999945e+03 5.398577035807322622e-01
3.898440000000000055e+03 5.918170276772323213e-01
3.900820000000000164e+03 6.158629905296548745e-01
3.903199999999999818e+03 5.576818111065188210e-01
3.905579999999999927e+03 5.660600356315552695e-01
3.907960000000000036e+03 5.994762355459946068e-01
3.910340000000000146e+03 6.129443232103652939e-01
3.912719999999999800e+03 5.815804790431943205e-01
3.915099999999999909e+03 5.696866406344438527e-01
3.917480000000000018e+03 6.450539605323206693e-01
3.919860000000000127e+03 5.946458618549361752e-01
3.922239999999999782e+03 5.279049600721029689e-01
3.924619999999999891e+03 5.062914177849999753e-01
3.927000000000000000e+03 4.476263467665580476e-01
3.929380000000000109e+03 6.524132930655062168e-01
3.931760000000000218e+03 4.330852408910162432e-01
3.934139999999999873e+03 6.678404213038421355e-01
3.936519999999999982e+03 6.799595356763754594e-01
3.938900000000000091e+03 6.138612178877974612e-01
3.941280000000000200e+03 5.748204842774138346e-01
3.943659999999999854e+03 5.158422799646636969e-01
3.946039999999999964e+03 6.523767840344284474e-01
3.948420000000000073e+03 6.152081968217448793e-01
3.950800000000000182e+03 5.849418036753760708e-01
3.953179999999999836e+03 5.426411859550794858e-01
3.955559999999999945e+03 6.146780074437718788e-01
3.957940000000000055e+03 5.748334361203183418e-01
3.960320000000000164e+03 5.898181333400673854e-01
3.962699999999999818e+03 4.999488092168332676e-01
3.965079999999999927e+03 3.054718257514072444e-01
3.967460000000000036e+03 4.878545977140768541e-01
3.969840000000000146e+03 6.130011912506696525e-01
3.972219999999999800e+03 6.512920603356060489e-01
3.974599999999999909e+03 6.051496433848687628e-01
3.976980000000000018e+03 6.839508953329732632e-01
3.979360000000000127e+03 6.531616192749493122e-01
3.981739999999999782e+03 5.539811496541727776e-01
3.984119999999999891e+03 5.752670372316152081e-01
3.986500000000000000e+03 6.097192068172431201e-01
3.988880000000000109e+03 6.553720301974444995e-01
3.991260000000000218e+03 6.007608302570921488e-01
3.993639999999999873e+03 6.149840040971765731e-01
3.996019999999999982e+03 6.259750700097974629e-01
3.998400000000000091e+03 6.896697016740727104e-01
4.000780000000000200e+03 6.618042294694083116e-01
4.003159999999999854e+03 6.035246775858030821e-01
4.005539999999999964e+03 5.423346035323344250e-01
4.007920000000000073e+03 6.081657773436898173e-01
4.010300000000000182e+03 6.001384529593920547e-01
4.012679999999999836e+03 5.173933425685764975e-01
4.015059999999999945e+03 5.398892604982381549e-01
4.017440000000000055e+03 5.309721689394772959e-01
4.019820000000000164e+03 5.929424594785583924e-01
4.022199999999999818e+03 5.923374095641273929e-01
4.024579999999999927e+03 6.280316889303610983e-01
4.026960000000000036e+03 6.058273236122444505e-01
4.029340000000000146e+03 5.782242714670110528e-01
4.031719999999999800e+03 6.582796923420458635e-01
4.034099999999999909e+03 6.635777185625789665e-01
4.036480000000000018e+03 7.389042306699533658e-01
4.038860000000000127e+03 7.316863869838760026e-01
4.041239999999999782e+03 7.446170063289163643e-01
4.043619999999999891e+03 7.226524581295434846e-01
4.046000000000000000e+03 7.116259081275829734e-01
4.048380000000000109e+03 7.679134911200085067e-01
4.050760000000000218e+03 6.678857204873359654e-01
4.053139999999999873e+03 6.440115164895788835e-01
4.055519999999999982e+03 6.176145725086810145e-01
4.057900000000000091e+03 5.902497658241759870e-01
4.060280000000000200e+03 5.772882687357949738e-01
4.062659999999999854e+03 5.747124760884185779e-01
4.065039999999999964e+03 6.068577319596980546e-01
4.067420000000000073e+03 5.908284642305716705e-01
4.069800000000000182e+03 6.407932148027571939e-01
4.072179999999999836e+03 5.775375549323236157e-01
4.074559999999999945e+03 5.518693569496567752e-01
4.076940000000000055e+03 6.023687866525845314e-01
4.079320000000000164e+03 6.304620555881355060e-01
4.081699999999999818e+03 5.858246325724295600e-01
4.084079999999999927e+03 6.115940875969136936e-01
4.086460000000000036e+03 6.393056473415041907e-01
4.088840000000000146e+03 6.528836013064107657e-01
4.091219999999999800e+03 6.571981469551829713e-01
4.093599999999999909e+03 6.417308492300571876e-01
4.095980000000000018e+03 6.619106621763358733e-01
4.098359999999999673e+03 6.025605266531770532e-01
4.100739999999999782e+03 6.719637543441004945e-01
4.103119999999999891e+03 6.934525140255493048e-01
4.105500000000000000e+03 6.670861594786043902e-01
4.107880000000000109e+03 6.424369557489155724e-01
4.110260000000000218e+03 6.683071399384246103e-01
4.112640000000000327e+03 6.451060342440273487e-01
4.115020000000000437e+03 6.121671295096487997e-01
4.117399999999999636e+03 6.053408687698175195e-01
4.119779999999999745e+03 6.058200391497821080e-01
4.122159999999999854e+03 6.624653491706933295e-01
4.124539999999999964e+03 6.696178319661753031e-01
4.126920000000000073e+03 6.615491133379338695e-01
4.129300000000000182e+03 6.979764642845962541e-01
4.131680000000000291e+03 7.000722801637803139e-01
4.134060000000000400e+03 7.034112433275566678e-01
4.136439999999999600e+03 6.785179647121745150e-01
4.138819999999999709e+03 6.854291416383410107e-01
4.141199999999999818e+03 7.089685461697375901e-01
4.143579999999999927e+03 6.895309769362897301e-01
4.145960000000000036e+03 6.876011556658864210e-01
4.148340000000000146e+03 6.399075705876129394e-01
4.150720000000000255e+03 6.495912598459461229e-01
4.153100000000000364e+03 6.138508089124615763e-01
4.155479999999999563e+03 5.738577937665112483e-01
4.157859999999999673e+03 6.086952633985462935e-01
4.160239999999999782e+03 6.028140833451743896e-01
4.162619999999999891e+03 5.555441728803461876e-01
4.165000000000000000e+03 6.099399501969372528e-01
4.167380000000000109e+03 6.075593309608656734e-01
4.169760000000000218e+03 5.977698254613671436e-01
4.172140000000000327e+03 7.000284468831455831e-01
4.174520000000000437e+03 6.499109813318190154e-01
4.176899999999999636e+03 6.900045084222251601e-01
4.179279999999999745e+03 6.378884752486092546e-01
4.181659999999999854e+03 6.578512662085852503e-01
4.184039999999999964e+03 6.441777064192730773e-01
4.186420000000000073e+03 6.814419137457702336e-01
4.188800000000000182e+03 6.507510309433576223e-01
4.191180000000000291e+03 6.723981881441173369e-01
4.193560000000000400e+03 6.360185409194547557e-01
4.195939999999999600e+03 6.014769412479920030e-01
4.198319999999999709e+03 6.477452611009216765e-01
4.200699999999999818e+03 7.110625592291683894e-01
4.203079999999999927e+03 7.050358006511820985e-01
4.205460000000000036e+03 6.633526796212309007e-01
4.207840000000000146e+03 7.066085325094606517e-01
4.210220000000000255e+03 6.701004244143839994e-01
4.212600000000000364e+03 6.854101993917001145e-01
4.214979999999999563e+03 6.911609772427549370e-01
4.217359999999999673e+03 6.744917687981389909e-01
4.219739999999999782e+03 6.836756547425132391e-01
4.222119999999999891e+03 6.793285242997164630e-01
4.224500000000000000e+03 6.758109917517270970e-01
4.226880000000000109e+03 6.777424149680665311e-01
4.229260000000000218e+03 6.866180257758358607e-01
4.231640000000000327e+03 7.072723608962516728e-01
4.234020000000000437e+03 7.270028926512376310e-01
4.236399999999999636e+03 7.476166785328779429e-01
4.238779999999999745e+03 7.634128111389414384e-01
4.241159999999999854e+03 7.662077308463802749e-01
4.243539999999999964e+03 7.280479950520886145e-01
4.245920000000000073e+03 7.070431454139900485e-01
4.248300000000000182e+03 6.968242201398137103e-01
4.250680000000000291e+03 6.707710975596637981e-01
4.253060000000000400e+03 6.802356960484098325e-01
4.255439999999999600e+03 7.060981852078730414e-01
4.257819999999999709e+03 6.546407057771055360e-01
4.260199999999999818e+03 6.905863685794124684e-01
4.262579999999999927e+03 7.374471285568241496e-01
4.264960000000000036e+03 7.235195032652367297e-01
4.267340000000000146e+03 6.983809950372596997e-01
4.269720000000000255e+03 6.475686862859502124e-01
4.272100000000000364e+03 6.593638474172448527e-01
4.274479999999999563e+03 6.761244028660098326e-01
4.276859999999999673e+03 7.018137849807620787e-01
4.279239999999999782e+03 6.905417687057393561e-01
4.281619999999999891e+03 6.581564518577347478e-01
4.284000000000000000e+03 6.322395192458277746e-01
4.286380000000000109e+03 6.642139617267036611e-01
4.288760000000000218e+03 7.001734089057045640e-01
4.291140000000000327e+03 6.841616120125925127e-01
4.293520000000000437e+03 6.306148153403494661e-01
4.295899999999999636e+03 6.390026797467650566e-01
4.298279999999999745e+03 6.197195716162824386e-01
4.300659999999999854e+03 6.394526637674919911e-01
4.303039999999999964e+03 6.059708457105286161e-01
4.305420000000000073e+03 6.027132142595018616e-01
4.307800000000000182e+03 6.079893772471792746e-01
4.310180000000000291e+03 6.923265284392777774e-01
4.312560000000000400e+03 7.133099643186741057e-01
4.314939999999999600e+03 6.977666870125546206e-01
4.317319999999999709e+03 7.054841380564191855e-01
4.319699999999999818e+03 6.879521254208563752e-01
4.322079999999999927e+03 7.107215936773361165e-01
4.324460000000000036e+03 7.608851563688110442e-01
4.326840000000000146e+03 7.966290684647764353e-01
4.329220000000000255e+03 7.525726630242320914e-01
4.331600000000000364e+03 7.112658323542868644e-01
4.333979999999999563e+03 6.805288449451311061e-01
4.336359999999999673e+03 6.924759522721883886e-01
4.338739999999999782e+03 7.084752067016460986e-01
4.341119999999999891e+03 7.627400990880665033e-01
4.343500000000000000e+03 7.639972659865401639e-01
4.345880000000000109e+03 7.933393660728826902e-01
4.348260000000000218e+03 7.473575918189399037e-01
4.350640000000000327e+03 7.235420646573149650e-01
4.353020000000000437e+03 7.273524405308746665e-01
4.355399999999999636e+03 7.192999800094651563e-01
4.357779999999999745e+03 7.169149961035187202e-01
4.360159999999999854e+03 7.262401548288832664e-01
4.362539999999999964e+03 7.225632980368090763e-01
4.364920000000000073e+03 7.403733575384255916e-01
4.367300000000000182e+03 7.507068105365229949e-01
4.369680000000000291e+03 7.228304341540027211e-01
4.372060000000000400e+03 7.165972201788466389e-01
4.374439999999999600e+03 7.094614380510076979e-01
4.376819999999999709e+03 7.516453811068757318e-01
4.379199999999999818e+03 7.325148513400704386e-01
4.381579999999999927e+03 6.953003541214406447e-01
4.383960000000000036e+03 6.968266027213469993e-01
4.386340000000000146e+03 6.937722041638832993e-01
4.388720000000000255e+03 7.019580319227318732e-01
4.391100000000000364e+03 7.311973949704280162e-01
4.393479999999999563e+03 7.574966518353450917e-01
4.395859999999999673e+03 7.652388230449620465e-01
4.398239999999999782e+03 7.420457218644292974e-01
4.400619999999999891e+03 7.275591393188374223e-01
4.403000000000000000e+03 7.294678383507414710e-01
4.405380000000000109e+03 7.253801997594805373e-01
4.407760000000000218e+03 7.253359902349892918e-01
4.410140000000000327e+03 7.643858355358889023e-01
4.412520000000000437e+03 7.671323959896798605e-01
4.414899999999999636e+03 7.689322607197253134e-01
4.417279999999999745e+03 7.609474904502671055e-01
4.419659999999999854e+03 7.528146208395909422e-01
4.422039999999999964e+03 7.531195017299335825e-01
4.424420000000000073e+03 7.608434338811707054e-01
4.426800000000000182e+03 7.278045778089677897e-01
4.429180000000000291e+03 7.255006293179430132e-01
4.431560000000000400e+03 7.326457687802861996e-01
4.433939999999999600e+03 7.299094465594114789e-01
4.436319999999999709e+03 7.213563856889122494e-01
4.438699999999999818e+03 7.121487354361883959e-01
4.441079999999999927e+03 7.289827850540512300e-01
4.443460000000000036e+03 7.538873788309472523e-01
4.445840000000000146e+03 7.816181992902341280e-01
4.448220000000000255e+03 7.456312992675161455e-01
4.450600000000000364e+03 7.559100190449293821e-01
4.452979999999999563e+03 7.457628386227891371e-01
4.455359999999999673e+03 7.170922918704708549e-01
4.457739999999999782e+03 7.289671422712789006e-01
4.460119999999999891e+03 7.285861903760825209e-01
4.462500000000000000e+03 7.554870585961040996e-01
4.464880000000000109e+03 7.579779128721284565e-01
4.467260000000000218e+03 7.455641580677674352e-01
4.469640000000000327e+03 7.311330839464614817e-01
4.472020000000000437e+03 7.524854762753849791e-01
4.474399999999999636e+03 7.668164055691323311e-01
4.476779999999999745e+03 7.463032409708165726e-01
4.479159999999999854e+03 7.143537995206997726e-01
4.481539999999999964e+03 7.444959265560752160e-01
4.483920000000000073e+03 7.901776797389519214e-01
4.486300000000000182e+03 7.619225798588070697e-01
4.488680000000000291e+03 7.168620986435819686e-01
4.491060000000000400e+03 7.507620990410036610e-01
4.493439999999999600e+03 7.701607179678295889e-01
4.495819999999999709e+03 7.624715442570679791e-01
4.498199999999999818e+03 7.606184847483092870e-01
4.500579999999999927e+03 7.661349218393751492e-01
4.502960000000000036e+03 7.609786757700180981e-01
4.505340000000000146e+03 7.689203669069433200e-01
4.507720000000000255e+03 7.511410484493094009e-01
4.510100000000000364e+03 7.359250935517858139e-01
4.512479999999999563e+03 7.248614040845182682e-01
4.514859999999999673e+03 7.511952850271176318e-01
4.517239999999999782e+03 7.494385894416107918e-01
4.519619999999999891e+03 7.590084531942883350e-01
4.522000000000000000e+03 7.153252445501957490e-01
4.524380000000000109e+03 7.321116454163740794e-01
4.526760000000000218e+03 7.431691747647829471e-01
4.529140000000000327e+03 8.213905541685445622e-01
4.531520000000000437e+03 7.651920894211032831e-01
4.533899999999999636e+03 7.728362254128593456e-01
4.536279999999999745e+03 8.131447692000917105e-01
4.538659999999999854e+03 7.705362461434231980e-01
4.541039999999999964e+03 7.190998330356017654e-01
4.543420000000000073e+03 7.686747123917964108e-01
4.545800000000000182e+03 7.515830770925014948e-01
4.548180000000000291e+03 8.025250203510416735e-01
4.550560000000000400e+03 7.992693615219239600e-01
4.552939999999999600e+03 7.581606855675752099e-01
4.555319999999999709e+03 7.655131779133997894e-01
4.557699999999999818e+03 7.547469684770536924e-01
4.560079999999999927e+03 7.935933834073285453e-01
4.562460000000000036e+03 7.802451036081030633e-01
4.564840000000000146e+03 7.843695395230400047e-01
4.567220000000000255e+03 7.778844205542978507e-01
4.569600000000000364e+03 7.963397782257919388e-01
4.571979999999999563e+03 7.733663765879746910e-01
4.574359999999999673e+03 7.822323567936910749e-01
4.576739999999999782e+03 7.617019334019174970e-01
4.579119999999999891e+03 7.597915518346909369e-01
4.581500000000000000e+03 8.247487961605455276e-01
4.583880000000000109e+03 7.925126898630197037e-01
4.586260000000000218e+03 7.528816200284660365e-01
4.588640000000000327e+03 7.795115043256425347e-01
4.591020000000000437e+03 7.726869410516169490e-01
4.593399999999999636e+03 7.688226203339173503e-01
4.595779999999999745e+03 7.720459147865689209e-01
4.598159999999999854e+03 7.567684460751862296e-01
4.600539999999999964e+03 7.674183590840089053e-01
4.602920000000000073e+03 7.689712700335007423e-01
4.605300000000000182e+03 7.941028915752380568e-01
4.607680000000000291e+03 7.840203167297663533e-01
4.610060000000000400e+03 8.334402716908770881e-01
4.612439999999999600e+03 8.030010984668147778e-01
4.614819999999999709e+03 8.005700397639086141e-01
4.617199999999999818e+03 7.731451317002162593e-01
4.619579999999999927e+03 7.923384583715001872e-01
4.621960000000000036e+03 8.126617402769733545e-01
4.624340000000000146e+03 7.860494149011193477e-01
4.626720000000000255e+03 7.619279970084226195e-01
4.629100000000000364e+03 7.849816006028985660e-01
4.631479999999999563e+03 7.723791199091543103e-01
4.633859999999999673e+03 7.666648528806325746e-01
4.636239999999999782e+03 7.812477976388848555e-01
4.638619999999999891e+03 7.625222990194324701e-01
4.641000000000000000e+03 7.878603017021470478e-01
4.643380000000000109e+03 7.724019405822640794e-01
4.645760000000000218e+03 7.861762300506670575e-01
4.648140000000000327e+03 7.935463659022276017e-01
4.650520000000000437e+03 7.781294453764393548e-01
4.652899999999999636e+03 7.830495921941398318e-01
4.655279999999999745e+03 7.751122743944356408e-01
4.657659999999999854e+03 7.908173157751161586e-01
4.660039999999999964e+03 7.844954241771744385e-01
4.662420000000000073e+03 7.803415357427144761e-01
4.664800000000000182e+03 7.375631380796641157e-01
4.667180000000000291e+03 7.534022044681429886e-01
4.669560000000000400e+03 7.831376023377394358e-01
4.671939999999999600e+03 7.771214814885355482e-01
4.674319999999999709e+03 7.707016794689153238e-01
4.676699999999999818e+03 7.929987648848864090e-01
4.679079999999999927e+03 8.127544862279165727e-01
4.681460000000000036e+03 8.013439993283233420e-01
4.683840000000000146e+03 7.921799477350781604e-01
4.686220000000000255e+03 7.866324432504931963e-01
4.688600000000000364e+03 7.928943195629079010e-01
4.690979999999999563e+03 7.744598060215598379e-01
4.693359999999999673e+03 7.688990444571124350e-01
4.695739999999999782e+03 7.998069426122309533e-01
4.698119999999999891e+03 7.885207651988623834e-01
4.700500000000000000e+03 7.646632277077889395e-01
4.702880000000000109e+03 7.849845790166053439e-01
4.705260000000000218e+03 8.197021823081930281e-01
4.707640000000000327e+03 8.102790605306877669e-01
4.710020000000000437e+03 8.113535477426191411e-01
4.712399999999999636e+03 8.390408546901333420e-01
4.714779999999999745e+03 8.143408726068867010e-01
4.717159999999999854e+03 8.088002742949554902e-01
4.719539999999999964e+03 8.276890238685038481e-01
4.721920000000000073e+03 8.340576303921379830e-01
4.724300000000000182e+03 8.047306043710775736e-01
4.726680000000000291e+03 8.037979087707678438e-01
4.729060000000000400e+03 8.337286466319975275e-01
4.731439999999999600e+03 8.412615398841032377e-01
4.733819999999999709e+03 8.213223268671963062e-01
4.736199999999999818e+03 8.108042651763535114e-01
4.738579999999999927e+03 8.217349810601958238e-01
4.740960000000000036e+03 8.195159083237898434e-01
4.743340000000000146e+03 8.279959739980109479e-01
4.745720000000000255e+03 8.568486409007107785e-01
4.748100000000000364e+03 8.338930397048047727e-01
4.750479999999999563e+03 7.980068132923867630e-01
4.752859999999999673e+03 8.205954512747833940e-01
4.755239999999999782e+03 8.392489736329613592e-01
4.757619999999999891e+03 8.353886053393314581e-01
4.760000000000000000e+03 8.554058527260636202e-01
4.762380000000000109e+03 8.366365104547762721e-01
4.764760000000000218e+03 8.101366571269115191e-01
4.767140000000000327e+03 8.136554700789492278e-01
4.769520000000000437e+03 8.509076208110554207e-01
4.771899999999999636e+03 8.821336458241111345e-01
4.774279999999999745e+03 8.804066791031676109e-01
4.776659999999999854e+03 8.341681363858373111e-01
4.779039999999999964e+03 8.473558197861971175e-01
4.781420000000000073e+03 8.443339700417532567e-01
4.783800000000000182e+03 8.483080719897806432e-01
4.786180000000000291e+03 8.581103098521387640e-01
4.788560000000000400e+03 8.642507465931825728e-01
4.790939999999999600e+03 8.511812133993260643e-01
4.793319999999999709e+03 8.610217159964750344e-01
4.795699999999999818e+03 8.542759623297576654e-01
4.798079999999999927e+03 8.300819681597824129e-01
4.800460000000000036e+03 8.524428106953843010e-01
4.802840000000000146e+03 8.464464147168306862e-01
4.805220000000000255e+03 8.380895034671795862e-01
4.807600000000000364e+03 8.799550790488787078e-01
4.809979999999999563e+03 8.763086230395008558e-01
4.812359999999999673e+03 8.680966301710379973e-01
4.814739999999999782e+03 8.917802334145252807e-01
4.817119999999999891e+03 8.889747891451117434e-01
4.819500000000000000e+03 8.611618200154771419e-01
4.821880000000000109e+03 8.567982538436654805e-01
4.824260000000000218e+03 8.339131184855507195e-01
4.826640000000000327e+03 8.621103439680879443e-01
4.829020000000000437e+03 8.536626237050418675e-01
4.831399999999999636e+03 8.504692689760503521e-01
4.833779999999999745e+03 8.610263090593160973e-01
4.836159999999999854e+03 8.340304037799605164e-01
4.838539999999999964e+03 8.049098320423235808e-01
4.840920000000000073e+03 8.250452841560358408e-01
4.843300000000000182e+03 8.292656613971899349e-01
4.845680000000000291e+03 8.356632364928223700e-01
4.848060000000000400e+03 8.664731054724773562e-01
4.850439999999999600e+03 8.336553644822152220e-01
4.852819999999999709e+03 8.270672636564153635e-01
4.855199999999999818e+03 8.352151642802311260e-01
4.857579999999999927e+03 8.157874105222268080e-01
4.859960000000000036e+03 8.387959932871380531e-01
4.862340000000000146e+03 8.866936313566996519e-01
4.864720000000000255e+03 8.841227485466754965e-01
4.867100000000000364e+03 8.889931536717113891e-01
4.869479999999999563e+03 8.531153262726437481e-01
4.871859999999999673e+03 8.178027643283158898e-01
4.874239999999999782e+03 8.493617692142960696e-01
4.876619999999999891e+03 8.695711113907406142e-01
4.879000000000000000e+03 8.953891412483526713e-01
4.881380000000000109e+03 8.511786903720649500e-01
4.883760000000000218e+03 8.235373054420073169e-01
4.886140000000000327e+03 8.593669487651250938e-01
4.888520000000000437e+03 8.409790367646176046e-01
4.890899999999999636e+03 8.650552660340179445e-01
4.893279999999999745e+03 8.714763837546580794e-01
4.895659999999999854e+03 8.655098455638506882e-01
4.898039999999999964e+03 8.727778938800884179e-01
4.900420000000000073e+03 8.711109541559541869e-01
4.902800000000000182e+03 8.446465384482687577e-01
4.905180000000000291e+03 8.255988806861520590e-01
4.907560000000000400e+03 8.197072144735574328e-01
4.909939999999999600e+03 8.353839581230774192e-01
4.912319999999999709e+03 8.323206011623930367e-01
4.914699999999999818e+03 8.143078620228422215e-01
4.917079999999999927e+03 7.856947693242124497e-01
4.919460000000000036e+03 8.083603400857999333e-01
4.921840000000000146e+03 8.408923168231563494e-01
4.924220000000000255e+03 7.860504476974604637e-01
4.926600000000000364e+03 8.522996504527051709e-01
4.928979999999999563e+03 8.664060153184087731e-01
4.931359999999999673e+03 8.774138045330316382e-01
4.933739999999999782e+03 8.429118228870178253e-01
4.936119999999999891e+03 8.435859531186477023e-01
4.938500000000000000e+03 8.666729166379152360e-01
4.940880000000000109e+03 8.443241126287023279e-01
4.943260000000000218e+03 8.212841687159793125e-01
4.945640000000000327e+03 8.369413491391992643e-01
4.948020000000000437e+03 8.807549798870925040e-01
4.950399999999999636e+03 8.500423128340455214e-01
4.952779999999999745e+03 8.495899347168478499e-01
4.955159999999999854e+03 8.661426227882497164e-01
4.957539999999999964e+03 8.630771107013167631e-01
4.959920000000000073e+03 8.615047916898054270e-01
4.962300000000000182e+03 8.683476873146959152e-01
4.964680000000000291e+03 8.324306151039162494e-01
4.967060000000000400e+03 8.350980563392229605e-01
4.969439999999999600e+03 8.326747030078476275e-01
4.971819999999999709e+03 8.484044228447396030e-01
4.974199999999999818e+03 8.785298512741995802e-01
4.976579999999999927e+03 8.606127789106220449e-01
4.978960000000000036e+03 8.214627064309892868e-01
4.981340000000000146e+03 8.450893350882676680e-01
4.983720000000000255e+03 8.698635513356322013e-01
4.986100000000000364e+03 8.426195996010942268e-01
4.988479999999999563e+03 8.615019844272482352e-01
4.990859999999999673e+03 8.869421916733023492e-01
4.993239999999999782e+03 8.531114607886141066e-01
4.995619999999999891e+03 8.291163778369952109e-01
4.998000000000000000e+03 8.106202219180089763e-01
5.000380000000000109e+03 8.095352088776622823e-01
5.002760000000000218e+03 8.332095901414459105e-01
5.005140000000000327e+03 8.524573680907792106e-01
5.007520000000000437e+03 8.379433245799345897e-01
5.009899999999999636e+03 8.412107549483210933e-01
5.012279999999999745e+03 8.391654632817138193e-01
5.014659999999999854e+03 8.234207510796156537e-01
5.017039999999999964e+03 8.461457242175250970e-01
5.019420000000000073e+03 8.450829804573549708e-01
5.021800000000000182e+03 8.901887882241051875e-01
5.024180000000000291e+03 8.724624243486303055e-01
5.026560000000000400e+03 8.689185615398873352e-01
5.028939999999999600e+03 8.804617295791989928e-01
5.031319999999999709e+03 8.347576133562643053e-01
5.033699999999999818e+03 8.317370081497648115e-01
5.036079999999999927e+03 8.481191185101063512e-01
5.038460000000000036e+03 8.476001306659893819e-01
5.040840000000000146e+03 9.038720121462866519e-01
5.043220000000000255e+03 9.349062824959819551e-01
5.045600000000000364e+03 8.671323672532388338e-01
5.047979999999999563e+03 8.780781925349856465e-01
5.050359999999999673e+03 8.814480314935499994e-01
5.052739999999999782e+03 8.674549807017943870e-01
5.055119999999999891e+03 8.709272862943899796e-01
5.057500000000000000e+03 8.551226422964248730e-01
5.059880000000000109e+03 8.648840840366061045e-01
5.062260000000000218e+03 9.124395206150398563e-01
5.064640000000000327e+03 9.020734920743025409e-01
5.067020000000000437e+03 9.176141450211922068e-01
5.069399999999999636e+03 8.698492341283176055e-01
5.071779999999999745e+03 8.753597796956220645e-01
5.074159999999999854e+03 9.610142062800608453e-01
5.076539999999999964e+03 9.205332133450304655e-01
5.078920000000000073e+03 8.764788029977631512e-01
5.081300000000000182e+03 8.835211000767579925e-01
5.083680000000000291e+03 8.754417785717709677e-01
5.086060000000000400e+03 8.837928396017715738e-01
5.088439999999999600e+03 8.852566264335118840e-01
5.090819999999999709e+03 9.217574545068937253e-01
5.093199999999999818e+03 8.991688809593173515e-01
5.095579999999999927e+03 8.637860833486263878e-01
5.097960000000000036e+03 8.443510888679319759e-01
5.098199999999999818e+03 9.042773422968957142e-01
5.100340000000000146e+03 8.890036493775392845e-01
5.101130000000000109e+03 9.403419413934015481e-01
5.102720000000000255e+03 9.062751825347631351e-01
5.104060000000000400e+03 9.235189628796036665e-01
5.105100000000000364e+03 9.540393376874727327e-01
5.106989999999999782e+03 8.094968569262394054e-01
5.107479999999999563e+03 9.282560239233862420e-01
5.109859999999999673e+03 9.003837879758455065e-01
5.109920000000000073e+03 8.376333896674944546e-01
5.112239999999999782e+03 9.174981625028231225e-01
5.112850000000000364e+03 8.458549310185830006e-01
5.114619999999999891e+03 9.473720119736532830e-01
5.115779999999999745e+03 8.116364665968406333e-01
5.117000000000000000e+03 9.403109235866289328e-01
5.118710000000000036e+03 9.101553357234072328e-01
5.119380000000000109e+03 9.203041079783234046e-01
5.121640000000000327e+03 9.259025780451637377e-01
5.121760000000000218e+03 8.941499991383149437e-01
5.124140000000000327e+03 8.677792672171827926e-01
5.124569999999999709e+03 8.322306815392129797e-01
5.126520000000000437e+03 8.634206084123098313e-01
5.127500000000000000e+03 7.871895742630969917e-01
5.128899999999999636e+03 8.715968050178872772e-01
5.130430000000000291e+03 8.550493979137601119e-01
5.131279999999999745e+03 8.629269136117430072e-01
5.133359999999999673e+03 8.579696305940651690e-01
5.133659999999999854e+03 8.605696370202534640e-01
5.136039999999999964e+03 9.004240745241790522e-01
5.136289999999999964e+03 8.335778585839846988e-01
5.138420000000000073e+03 8.976366913198488007e-01
5.139220000000000255e+03 7.773885832133073936e-01
5.140800000000000182e+03 8.950771121323165547e-01
5.142149999999999636e+03 8.432298390989730885e-01
5.143180000000000291e+03 9.057334934045385699e-01
5.145079999999999927e+03 9.018870363704013515e-01
5.145560000000000400e+03 8.991688573066634049e-01
5.147939999999999600e+03 8.593424440758139493e-01
5.148010000000000218e+03 8.144373333371087709e-01
5.150319999999999709e+03 8.692869892799663933e-01
5.150939999999999600e+03 8.707652359035291667e-01
5.153869999999999891e+03 8.231818816449122389e-01
5.156800000000000182e+03 7.659741495158749469e-01
5.159729999999999563e+03 7.449202412501990667e-01
5.162659999999999854e+03 8.140250836242314270e-01
5.165590000000000146e+03 7.945251086325807455e-01
5.168520000000000437e+03 7.849070000799075464e-01
5.171449999999999818e+03 6.593216229872322920e-01
5.174380000000000109e+03 6.569793165728089468e-01
5.177310000000000400e+03 7.411465833474657483e-01
5.180239999999999782e+03 8.212477107717276459e-01
5.183170000000000073e+03 8.791455547356188394e-01
5.186100000000000364e+03 7.452598686902989211e-01
5.189029999999999745e+03 7.828935167669845985e-01
5.191960000000000036e+03 8.333395694198522108e-01
5.194890000000000327e+03 8.168023069584262608e-01
5.197819999999999709e+03 8.433022482142055187e-01
5.200750000000000000e+03 7.829910115818982108e-01
5.203680000000000291e+03 7.376967297523279177e-01
5.206609999999999673e+03 7.850904258907012156e-01
5.209539999999999964e+03 7.965966859064559369e-01
5.212470000000000255e+03 7.872525239285489418e-01
5.215399999999999636e+03 7.744459317626037897e-01
5.218329999999999927e+03 8.405099238035309561e-01
5.221260000000000218e+03 8.560620342447072817e-01
5.224189999999999600e+03 8.279948077009348095e-01
5.227119999999999891e+03 8.831246926983348233e-01
5.230050000000000182e+03 9.153480414952234190e-01
5.232979999999999563e+03 8.916972488453326351e-01
5.235909999999999854e+03 9.220494024257324117e-01
5.238840000000000146e+03 8.871194951542564766e-01
5.241770000000000437e+03 8.972900809005458500e-01
5.244699999999999818e+03 8.954025610281107772e-01
5.247630000000000109e+03 9.237333675734331617e-01
5.250560000000000400e+03 9.664818413761032678e-01
5.253489999999999782e+03 9.206782821690846497e-01
5.256420000000000073e+03 8.870125597013162055e-01
5.259350000000000364e+03 9.293001201886411655e-01
5.262279999999999745e+03 8.789147145699404140e-01
5.265210000000000036e+03 8.549108627931907289e-01
5.268140000000000327e+03 8.814557453047154878e-01
5.271069999999999709e+03 8.667455537132826571e-01
5.274000000000000000e+03 8.717763505915384625e-01
5.276930000000000291e+03 8.776578901906573194e-01
5.279859999999999673e+03 9.060716994759528964e-01
5.282789999999999964e+03 9.685637302515998082e-01
5.285720000000000255e+03 9.016583169314529300e-01
5.288649999999999636e+03 9.092307428614704312e-01
5.291579999999999927e+03 9.330158334107661044e-01
5.294510000000000218e+03 9.402967645201038005e-01
5.297439999999999600e+03 8.910235234515799796e-01
5.300369999999999891e+03 9.065664798724820672e-01
5.303300000000000182e+03 8.896201394808613827e-01
5.306229999999999563e+03 9.056348577335817662e-01
5.309159999999999854e+03 9.355258284660575852e-01
5.312090000000000146e+03 9.584697059799885954e-01
5.315020000000000437e+03 9.475853948294503670e-01
5.317949999999999818e+03 8.952284177917976260e-01
5.320880000000000109e+03 9.166492052421241210e-01
5.323810000000000400e+03 9.622576983004457185e-01
5.326739999999999782e+03 9.696452708681707611e-01
5.329670000000000073e+03 9.035979032604291028e-01
5.332600000000000364e+03 9.126692245451817342e-01
5.335529999999999745e+03 9.483607142673685653e-01
5.338460000000000036e+03 9.294291580354379079e-01
5.341390000000000327e+03 9.545072790395977558e-01
5.344319999999999709e+03 9.263786825734293684e-01
5.347250000000000000e+03 8.899121787648732740e-01
5.350180000000000291e+03 8.687320208861591952e-01
5.353109999999999673e+03 9.207905602640031884e-01
5.356039999999999964e+03 9.313440014345829576e-01
5.358970000000000255e+03 9.276001456707538839e-01
5.361899999999999636e+03 9.306028066577791691e-01
5.364829999999999927e+03 9.530624657855564230e-01
5.367760000000000218e+03 9.379436636263346339e-01
5.370689999999999600e+03 9.506985405622475627e-01
5.373619999999999891e+03 9.276160947599443318e-01
5.376550000000000182e+03 8.785125058253392405e-01
5.379479999999999563e+03 8.607224027778468400e-01
5.382409999999999854e+03 8.973309429846272334e-01
5.385340000000000146e+03 9.333164059186405126e-01
5.388270000000000437e+03 9.589923906390118713e-01
5.391199999999999818e+03 9.744726987083426328e-01
5.394130000000000109e+03 9.628815356610755938e-01
5.397060000000000400e+03 9.202284091241581532e-01
5.399989999999999782e+03 9.125950716090317494e-01
5.402920000000000073e+03 9.484809278824066769e-01
5.405850000000000364e+03 9.264496048845076714e-01
5.408779999999999745e+03 9.058674705563685148e-01
5.411710000000000036e+03 9.372909083061936597e-01
5.414640000000000327e+03 9.376243379225945862e-01
5.417569999999999709e+03 9.348322563893078918e-01
5.420500000000000000e+03 9.470614731038008438e-01
5.423430000000000291e+03 9.340910147085159654e-01
5.426359999999999673e+03 9.516244228241296232e-01
5.429289999999999964e+03 9.975023436134045074e-01
5.432220000000000255e+03 9.925947899265223917e-01
5.435149999999999636e+03 9.527310998428628608e-01
5.438079999999999927e+03 9.674768506315949423e-01
5.441010000000000218e+03 9.805800416927472618e-01
5.443939999999999600e+03 9.760418529264560661e-01
5.446869999999999891e+03 9.441639539798448721e-01
5.449800000000000182e+03 9.437133626667579822e-01
5.452729999999999563e+03 9.710889308679813148e-01
5.455659999999999854e+03 9.593285395847445107e-01
5.458590000000000146e+03 9.723071822969451272e-01
5.461520000000000437e+03 9.557756143356663792e-01
5.464449999999999818e+03 9.524931417930633248e-01
5.467380000000000109e+03 9.623050852975396641e-01
5.470310000000000400e+03 9.592161041244627873e-01
5.473239999999999782e+03 9.541725166079115805e-01
5.476170000000000073e+03 9.601571689937989929e-01
5.479100000000000364e+03 9.764514921220320831e-01
5.482029999999999745e+03 9.734728837980775040e-01
5.484960000000000036e+03 9.377620713351531023e-01
5.487890000000000327e+03 9.437037640875616251e-01
5.490819999999999709e+03 9.916262948737205596e-01
5.493750000000000000e+03 1.026420329711297486e+00
5.496680000000000291e+03 1.038981487258121783e+00
5.499609999999999673e+03 1.000000000000000000e+00
5.502539999999999964e+03 9.822857983476295241e-01
5.505470000000000255e+03 9.886683743057272933e-01
5.508399999999999636e+03 1.004586842995421669e+00
5.511329999999999927e+03 9.942834611948359047e-01
5.514260000000000218e+03 9.741807030056711669e-01
5.517189999999999600e+03 9.863267529198365136e-01
5.520119999999999891e+03 9.959017234401210672e-01
5.523050000000000182e+03 9.922834749179921809e-01
5.525979999999999563e+03 9.709683429656589260e-01
5.528909999999999854e+03 9.697822841334475807e-01
5.531840000000000146e+03 1.005608231976286682e+00
5.534770000000000437e+03 1.011150907756089179e+00
5.537699999999999818e+03 9.595309644724057119e-01
5.540630000000000109e+03 9.560677734693896479e-01
5.543560000000000400e+03 9.717626903844249764e-01
5.546489999999999782e+03 9.921116911746548084e-01
5.549420000000000073e+03 9.812129188745682962e-01
5.552350000000000364e+03 9.795586934533397905e-01
5.555279999999999745e+03 9.773756739480493616e-01
5.558210000000000036e+03 9.643656174924497559e-01
5.561140000000000327e+03 9.545506500445667397e-01
5.564069999999999709e+03 9.544488769785787197e-01
5.567000000000000000e+03 9.598205388935804327e-01
5.569930000000000291e+03 1.063536551579851608e+00
5.572859999999999673e+03 1.052551697553639753e+00
5.575789999999999964e+03 9.101782302394405555e-01
5.578720000000000255e+03 8.548575804931576316e-01
5.581649999999999636e+03 9.725625771920582974e-01
5.584579999999999927e+03 1.001974123823233587e+00
5.587510000000000218e+03 9.758943609503294425e-01
5.590439999999999600e+03 9.926367633520605249e-01
5.593369999999999891e+03 1.007365930768130635e+00
5.596300000000000182e+03 1.004550805729450325e+00
5.599229999999999563e+03 9.985992973867269251e-01
5.602159999999999854e+03 1.001259531063522168e+00
5.605090000000000146e+03 9.973771309391613604e-01
5.608020000000000437e+03 9.979381298868987837e-01
5.610949999999999818e+03 1.009810768361717015e+00
5.613880000000000109e+03 1.008815736021009268e+00
5.616810000000000400e+03 9.640524180498278861e-01
5.619739999999999782e+03 9.886369626162374580e-01
5.622670000000000073e+03 1.026804957393244067e+00
5.625600000000000364e+03 1.019297413236036176e+00
5.628529999999999745e+03 1.023577552083689168e+00
5.631460000000000036e+03 1.030767427100178546e+00
5.634390000000000327e+03 1.032953785698700555e+00
5.637319999999999709e+03 1.021324093278636047e+00
5.640250000000000000e+03 1.016305313205645877e+00
5.643180000000000291e+03 1.030681550847448502e+00
5.646109999999999673e+03 1.010040059352955932e+00
5.649039999999999964e+03 1.028130115667933886e+00
5.651970000000000255e+03 1.031584768637494376e+00
5.654899999999999636e+03 1.013055223214060385e+00
5.657829999999999927e+03 1.027148166307208177e+00
5.660760000000000218e+03 1.038906044117360761e+00
5.663689999999999600e+03 1.031545719165160024e+00
5.666619999999999891e+03 1.014040931436532178e+00
5.669550000000000182e+03 1.000753335764235086e+00
5.672479999999999563e+03 9.942916782041401058e-01
5.675409999999999854e+03 1.028008772543995031e+00
5.678340000000000146e+03 1.040517665031609917e+00
5.681270000000000437e+03 1.042643483381569425e+00
5.684199999999999818e+03 1.037401826951129369e+00
5.687130000000000109e+03 1.032158963771631077e+00
5.690060000000000400e+03 1.046930149975620727e+00
5.692989999999999782e+03 1.028226605013241146e+00
5.695920000000000073e+03 1.036963520417636841e+00
5.698850000000000364e+03 1.063406043575881199e+00
5.701779999999999745e+03 1.027263097625718880e+00
5.704710000000000036e+03 1.005263274323192180e+00
5.707640000000000327e+03 1.029621624580151273e+00
5.710569999999999709e+03 1.053667292434734337e+00
5.713500000000000000e+03 1.028101583077268177e+00
5.716430000000000291e+03 1.015319811762676716e+00
5.719359999999999673e+03 1.025919610731663045e+00
5.722289999999999964e+03 1.070604015877901771e+00
5.725220000000000255e+03 1.064374422201842751e+00
5.728149999999999636e+03 1.059429466431792477e+00
5.731079999999999927e+03 1.046932043912562227e+00
5.734010000000000218e+03 1.046483039283197636e+00
5.736939999999999600e+03 1.029773696373184722e+00
5.739869999999999891e+03 1.060618087890279782e+00
5.742800000000000182e+03 1.046268343586395311e+00
5.745729999999999563e+03 1.021575930250605779e+00
5.748659999999999854e+03 1.030181827624000013e+00
5.751590000000000146e+03 1.070179607360215002e+00
5.754520000000000437e+03 1.049014936033442646e+00
5.757449999999999818e+03 1.041403311785749963e+00
5.760380000000000109e+03 1.040430467992416119e+00
5.763310000000000400e+03 1.050559254587948743e+00
5.766239999999999782e+03 1.053439294884462862e+00
5.769170000000000073e+03 1.056914487593017427e+00
5.772100000000000364e+03 1.040823379855342345e+00
5.775029999999999745e+03 1.053566555646129332e+00
5.777960000000000036e+03 1.053582473772523453e+00
5.780890000000000327e+03 1.060157367146699281e+00
5.783819999999999709e+03 1.077107126029389850e+00
5.786750000000000000e+03 1.082660378412870772e+00
5.789680000000000291e+03 1.083513197337548251e+00
5.792609999999999673e+03 1.076720320970287803e+00
5.795539999999999964e+03 1.081127206870322377e+00
5.798470000000000255e+03 1.077685926875586953e+00
5.801399999999999636e+03 1.071570625104479646e+00
5.804329999999999927e+03 1.069773645098942350e+00
5.807260000000000218e+03 1.057639605208945177e+00
5.810189999999999600e+03 1.073573649675784614e+00
5.813119999999999891e+03 1.084107258050045708e+00
5.816050000000000182e+03 1.086716321669954688e+00
5.818979999999999563e+03 1.103443507339830321e+00
5.821909999999999854e+03 1.109714364181987323e+00
5.824840000000000146e+03 1.076907300127266209e+00
5.827770000000000437e+03 1.048347136537082891e+00
5.830699999999999818e+03 1.063629218175738300e+00
5.833630000000000109e+03 1.061411865617303718e+00
5.836560000000000400e+03 1.080970407901018282e+00
5.839489999999999782e+03 1.118552299601603295e+00
5.842420000000000073e+03 1.122853201167844484e+00
5.845350000000000364e+03 1.093373871882251880e+00
5.848279999999999745e+03 1.063119414116836747e+00
5.851210000000000036e+03 1.068529355122391555e+00
5.854140000000000327e+03 1.084259964431798284e+00
5.857069999999999709e+03 1.092754865801984332e+00
5.860000000000000000e+03 1.087720252300592882e+00
5.862930000000000291e+03 1.095784653095635885e+00
5.865859999999999673e+03 1.089909210122648409e+00
5.868789999999999964e+03 1.081523013563821856e+00
5.871720000000000255e+03 1.078055359725672346e+00
5.874649999999999636e+03 1.081203713954741907e+00
5.877579999999999927e+03 1.085574009567975784e+00
5.880510000000000218e+03 1.103405906988136564e+00
5.883439999999999600e+03 1.086804786597980854e+00
5.886369999999999891e+03 1.053144832990858148e+00
5.889300000000000182e+03 1.076564274968484725e+00
5.892229999999999563e+03 1.125393774658291601e+00
5.895159999999999854e+03 1.094283300235767475e+00
5.898090000000000146e+03 1.083035078546327190e+00
5.901020000000000437e+03 1.092713636431197788e+00
5.903949999999999818e+03 1.076601272490201655e+00
5.906880000000000109e+03 1.078737679889510082e+00
5.909810000000000400e+03 1.088216784726155018e+00
5.912739999999999782e+03 1.083831752765687773e+00
5.915670000000000073e+03 1.109021550948886103e+00
5.918600000000000364e+03 1.115189128735047053e+00
5.921529999999999745e+03 1.112483174292475230e+00
5.924460000000000036e+03 1.094042519233315414e+00
5.927390000000000327e+03 1.110468495547967338e+00
5.930319999999999709e+03 1.115235501017583619e+00
5.933250000000000000e+03 1.108300640177614316e+00
5.936180000000000291e+03 1.103287386454640639e+00
5.939109999999999673e+03 1.105333888297739042e+00
5.942039999999999964e+03 1.102600401555590137e+00
5.944970000000000255e+03 1.082532643894114077e+00
5.947899999999999636e+03 1.087260661220335489e+00
5.950829999999999927e+03 1.099893758243901676e+00
5.953760000000000218e+03 1.083966734181253111e+00
5.956689999999999600e+03 1.092231589422099525e+00
5.959619999999999891e+03 1.101836042543676841e+00
5.962550000000000182e+03 1.096351887503613565e+00
5.965479999999999563e+03 1.105670526598101056e+00
5.968409999999999854e+03 1.108908263377154313e+00
5.971340000000000146e+03 1.097917065006388304e+00
5.974270000000000437e+03 1.090596518128791992e+00
5.977199999999999818e+03 1.102696806862191181e+00
5.980130000000000109e+03 1.123241371857473858e+00
5.983060000000000400e+03 1.134475639153549098e+00
5.985989999999999782e+03 1.094204177772631681e+00
5.988920000000000073e+03 1.099523450155375892e+00
5.991850000000000364e+03 1.111553640736231419e+00
5.994779999999999745e+03 1.109784461758251517e+00
5.997710000000000036e+03 1.113743570903101610e+00
6.000640000000000327e+03 1.103024774183212431e+00
6.003569999999999709e+03 1.091261270039034503e+00
6.006500000000000000e+03 1.109367047047839172e+00
6.009430000000000291e+03 1.137806980022796344e+00
6.012359999999999673e+03 1.130703372530628137e+00
6.015289999999999964e+03 1.076253459831739923e+00
6.018220000000000255e+03 1.110091014776393603e+00
6.021149999999999636e+03 1.110413655552300538e+00
6.024079999999999927e+03 1.117306614051382541e+00
6.027010000000000218e+03 1.096358181040582913e+00
6.029939999999999600e+03 1.105028265213931826e+00
6.032869999999999891e+03 1.127745679170403692e+00
6.035800000000000182e+03 1.133042146483280943e+00
6.038729999999999563e+03 1.105066805220676907e+00
6.041659999999999854e+03 1.117372576624127145e+00
6.044590000000000146e+03 1.107502006857877141e+00
6.047520000000000437e+03 1.098347681699704648e+00
6.050449999999999818e+03 1.113172043725410010e+00
6.053380000000000109e+03 1.116687370733683293e+00
6.056310000000000400e+03 1.100443985435685779e+00
6.059239999999999782e+03 1.113597890996332884e+00
6.062170000000000073e+03 1.127594330694999814e+00
6.065100000000000364e+03 1.106876818596260748e+00
6.068029999999999745e+03 1.113915236618717719e+00
6.070960000000000036e+03 1.110561852904965452e+00
6.073890000000000327e+03 1.134644652874964521e+00
6.076819999999999709e+03 1.149636309017522562e+00
6.079750000000000000e+03 1.137843035680722537e+00
6.082680000000000291e+03 1.122659554351055577e+00
6.085609999999999673e+03 1.149718097235866043e+00
6.088539999999999964e+03 1.148355535854977294e+00
6.091470000000000255e+03 1.137061268603347886e+00
6.094399999999999636e+03 1.175258616691061242e+00
6.097329999999999927e+03 1.168438817270838870e+00
6.100260000000000218e+03 1.141822546441044528e+00
6.103189999999999600e+03 1.155265526395376829e+00
6.106119999999999891e+03 1.135436763343829147e+00
6.109050000000000182e+03 1.164171323627988031e+00
6.111979999999999563e+03 1.159743309358593155e+00
6.114909999999999854e+03 1.149688403293450678e+00
6.117840000000000146e+03 1.159774676616355249e+00
6.120770000000000437e+03 1.140759498839277963e+00
6.123699999999999818e+03 1.132275777121623861e+00
6.126630000000000109e+03 1.167247564419918726e+00
6.129560000000000400e+03 1.170898034313906599e+00
6.132489999999999782e+03 1.147692366000720332e+00
6.135420000000000073e+03 1.141754358149739135e+00
6.138350000000000364e+03 1.136231792444794442e+00
6.141279999999999745e+03 1.149658417858057557e+00
6.144210000000000036e+03 1.157540027658913395e+00
6.147140000000000327e+03 1.158410154743602316e+00
6.150069999999999709e+03 1.150500990516950317e+00
6.153000000000000000e+03 1.153447910665530207e+00
6.155930000000000291e+03 1.149506666818996159e+00
6.158859999999999673e+03 1.141697686123634536e+00
6.161789999999999964e+03 1.128894808922871640e+00
6.164720000000000255e+03 1.157844548537670937e+00
6.167649999999999636e+03 1.157834014332965289e+00
6.170579999999999927e+03 1.171930726526259070e+00
6.173510000000000218e+03 1.173911241661395710e+00
6.176439999999999600e+03 1.175980891171051645e+00
6.179369999999999891e+03 1.181666645576708641e+00
6.182300000000000182e+03 1.185436248368903378e+00
6.185229999999999563e+03 1.162735675381065370e+00
6.188159999999999854e+03 1.158443120622684619e+00
6.191090000000000146e+03 1.159234580736457021e+00
6.194020000000000437e+03 1.163134919908300979e+00
6.196949999999999818e+03 1.159699963827752978e+00
6.199880000000000109e+03 1.166580815376478286e+00
6.202810000000000400e+03 1.164981887727662979e+00
6.205739999999999782e+03 1.165396047841747551e+00
6.208670000000000073e+03 1.177748702258022639e+00
6.211600000000000364e+03 1.153246140556776655e+00
6.214529999999999745e+03 1.161545304383381660e+00
6.217460000000000036e+03 1.173253046294595370e+00
6.220390000000000327e+03 1.167672738964870893e+00
6.223319999999999709e+03 1.173764100196741822e+00
6.226250000000000000e+03 1.167650178491880686e+00
6.229180000000000291e+03 1.155826910612145486e+00
6.232109999999999673e+03 1.139355630651238016e+00
6.235039999999999964e+03 1.162402305170430639e+00
6.237970000000000255e+03 1.164198228696750492e+00
6.240899999999999636e+03 1.152487901028538264e+00
6.243829999999999927e+03 1.156778444236029157e+00
6.246760000000000218e+03 1.178015438582063590e+00
6.249689999999999600e+03 1.156199322492844850e+00
6.252619999999999891e+03 1.165743028036281492e+00
6.255550000000000182e+03 1.177329905687266587e+00
6.258479999999999563e+03 1.182913047187885480e+00
6.261409999999999854e+03 1.183114554524543172e+00
6.264340000000000146e+03 1.200152703457969094e+00
6.267270000000000437e+03 1.187167908593841803e+00
6.270199999999999818e+03 1.178063429388441774e+00
6.273130000000000109e+03 1.170829117787547391e+00
6.276060000000000400e+03 1.160756554756050551e+00
6.278989999999999782e+03 1.180244199320838128e+00
6.281920000000000073e+03 1.182562899429632663e+00
6.284850000000000364e+03 1.212338612064488563e+00
6.287779999999999745e+03 1.185979262509418319e+00
6.290710000000000036e+03 1.184425978053470940e+00
6.293640000000000327e+03 1.196335615603281388e+00
6.296569999999999709e+03 1.101537605051574165e+00
6.299500000000000000e+03 1.220267700518481435e+00
6.302430000000000291e+03 1.247752956746429831e+00
6.305359999999999673e+03 1.195781464664043225e+00
6.308289999999999964e+03 1.196932778853802004e+00
6.311220000000000255e+03 1.193793134752329621e+00
6.314149999999999636e+03 1.187644338392307652e+00
6.317079999999999927e+03 1.172612945852722799e+00
6.320010000000000218e+03 1.162044493661522626e+00
6.322939999999999600e+03 1.151094613838526293e+00
6.325869999999999891e+03 1.201635061465842425e+00
6.328800000000000182e+03 1.195644615910261832e+00
6.331729999999999563e+03 1.205607522686376942e+00
6.334659999999999854e+03 1.206977542890919075e+00
6.337590000000000146e+03 1.206712101372976464e+00
6.340520000000000437e+03 1.204695765434282917e+00
6.343449999999999818e+03 1.179271604658280737e+00
6.346380000000000109e+03 1.189859184314945084e+00
6.349310000000000400e+03 1.189625429595131845e+00
6.352239999999999782e+03 1.202473413724721940e+00
6.355170000000000073e+03 1.178555660447146769e+00
6.358100000000000364e+03 1.146908714004541752e+00
6.361029999999999745e+03 1.168904274929175369e+00
6.363960000000000036e+03 1.230756807095462646e+00
6.366890000000000327e+03 1.275748303370124015e+00
6.369819999999999709e+03 1.256899486213921335e+00
6.372750000000000000e+03 1.211237912503526859e+00
6.375680000000000291e+03 1.204897406776888946e+00
6.378609999999999673e+03 1.211962431601596446e+00
6.381539999999999964e+03 1.209963224402757165e+00
6.384470000000000255e+03 1.201413797209355705e+00
6.387399999999999636e+03 1.220245996501925223e+00
6.390329999999999927e+03 1.223617163359541848e+00
6.393260000000000218e+03 1.197596313093614473e+00
6.396189999999999600e+03 1.204847648302351804e+00
6.399119999999999891e+03 1.218342406438277292e+00
6.402050000000000182e+03 1.187160242180567149e+00
6.404979999999999563e+03 1.205891718974286597e+00
6.407909999999999854e+03 1.202407612538328285e+00
6.410840000000000146e+03 1.197635435769174084e+00
6.413770000000000437e+03 1.205322572536906778e+00
6.416699999999999818e+03 1.207280746952750672e+00
6.419630000000000109e+03 1.210062634969724549e+00
6.422560000000000400e+03 1.240117220643792706e+00
6.425489999999999782e+03 1.221454094759212516e+00
6.428420000000000073e+03 1.213234188290646554e+00
6.431350000000000364e+03 1.216517679860240397e+00
6.434279999999999745e+03 1.208318826178921279e+00
6.437210000000000036e+03 1.205745192821993106e+00
6.440140000000000327e+03 1.228356602263402930e+00
6.443069999999999709e+03 1.234323882379173787e+00
6.446000000000000000e+03 1.234488778158641331e+00
6.448930000000000291e+03 1.223055644110435880e+00
6.451859999999999673e+03 1.232566306628260611e+00
6.454789999999999964e+03 1.244395157086367165e+00
6.457720000000000255e+03 1.232959627408371395e+00
6.460649999999999636e+03 1.250334351521914966e+00
6.463579999999999927e+03 1.260060917649683310e+00
6.466510000000000218e+03 1.235923901197904629e+00
6.469439999999999600e+03 1.218182209355098689e+00
6.472369999999999891e+03 1.232436814284157967e+00
6.475300000000000182e+03 1.225106190861024569e+00
6.478229999999999563e+03 1.268489147663415695e+00
6.481159999999999854e+03 1.243762135306748062e+00
6.484090000000000146e+03 1.256470886576141588e+00
6.487020000000000437e+03 1.236312545332724389e+00
6.489949999999999818e+03 1.219707591410467140e+00
6.492880000000000109e+03 1.234543474141840846e+00
6.495810000000000400e+03 1.228079647378357953e+00
6.498739999999999782e+03 1.260006187249377962e+00
6.501670000000000073e+03 1.247670572846519610e+00
6.504600000000000364e+03 1.219579119417109281e+00
6.507529999999999745e+03 1.232158872664746774e+00
6.510460000000000036e+03 1.217724334688626620e+00
6.513390000000000327e+03 1.217461395309824779e+00
6.516319999999999709e+03 1.236090869740615883e+00
6.519250000000000000e+03 1.237266197044682103e+00
6.522180000000000291e+03 1.239961190410027170e+00
6.525109999999999673e+03 1.228451755096597653e+00
6.528039999999999964e+03 1.249465249074184436e+00
6.530970000000000255e+03 1.267873026891823462e+00
6.533899999999999636e+03 1.244110514124786349e+00
6.536829999999999927e+03 1.239212976508491826e+00
6.539760000000000218e+03 1.235717650794988298e+00
6.542689999999999600e+03 1.236622028086678871e+00
6.545619999999999891e+03 1.241724712056863966e+00
6.548550000000000182e+03 1.234761466728407475e+00
6.551479999999999563e+03 1.242858466228021097e+00
6.554409999999999854e+03 1.246019373447461609e+00
6.557340000000000146e+03 1.242493369055073238e+00
6.560270000000000437e+03 1.247754113645459739e+00
6.563199999999999818e+03 1.310967255929959885e+00
6.566130000000000109e+03 1.319362482125810754e+00
6.569060000000000400e+03 1.271247115706526820e+00
6.571989999999999782e+03 1.255759022032086003e+00
6.574920000000000073e+03 1.244808391272400838e+00
6.577850000000000364e+03 1.281338129208507537e+00
6.580779999999999745e+03 1.258003856314998670e+00
6.583710000000000036e+03 1.271532983056141264e+00
6.586640000000000327e+03 1.276298748773229130e+00
6.589569999999999709e+03 1.227968758266318128e+00
6.592500000000000000e+03 1.248664550508908899e+00
6.595430000000000291e+03 1.238296031211542747e+00
6.598359999999999673e+03 1.244422883129031598e+00
6.601289999999999964e+03 1.244267664214298907e+00
6.604220000000000255e+03 1.268411393772638673e+00
6.607149999999999636e+03 1.274387001005506059e+00
6.610079999999999927e+03 1.245955423589296451e+00
6.613010000000000218e+03 1.230420687485015430e+00
6.615939999999999600e+03 1.238761468667880283e+00
6.618869999999999891e+03 1.269279087457997335e+00
6.621800000000000182e+03 1.259968390763672286e+00
6.624729999999999563e+03 1.241995703827267539e+00
6.627659999999999854e+03 1.237656505516031569e+00
6.630590000000000146e+03 1.244312994329884514e+00
6.633520000000000437e+03 1.285306166666394967e+00
6.636449999999999818e+03 1.251801745098312546e+00
6.639380000000000109e+03 1.226173072682838816e+00
6.642310000000000400e+03 1.263136024546823277e+00
6.645239999999999782e+03 1.271799366380792273e+00
6.648170000000000073e+03 1.266941870878264487e+00
6.651100000000000364e+03 1.276578866929013234e+00
6.654029999999999745e+03 1.246788678555724061e+00
6.656960000000000036e+03 1.270365096223258439e+00
6.659890000000000327e+03 1.245561805516788523e+00
6.662819999999999709e+03 1.283915432953658842e+00
6.665750000000000000e+03 1.273737376128081467e+00
6.668680000000000291e+03 1.272572946410370331e+00
6.671609999999999673e+03 1.271895567140313821e+00
6.674539999999999964e+03 1.270155624062799138e+00
6.677470000000000255e+03 1.265347457798926767e+00
6.680399999999999636e+03 1.283725087502413764e+00
6.683329999999999927e+03 1.272548528909988486e+00
6.686260000000000218e+03 1.268027314187177401e+00
6.689189999999999600e+03 1.279566113024805052e+00
6.692119999999999891e+03 1.283146796034342563e+00
6.695050000000000182e+03 1.275740420393752794e+00
6.697979999999999563e+03 1.254981305713355644e+00
6.700909999999999854e+03 1.257168407240464525e+00
6.703840000000000146e+03 1.284348874764145609e+00
6.706770000000000437e+03 1.298228478053683244e+00
6.709699999999999818e+03 1.262978746920021544e+00
6.712630000000000109e+03 1.266247679109708812e+00
6.715560000000000400e+03 1.270585976625520974e+00
6.718489999999999782e+03 1.291690998178308236e+00
6.721420000000000073e+03 1.299619222432258248e+00
6.724350000000000364e+03 1.279343845662765045e+00
6.727279999999999745e+03 1.291168587865747730e+00
6.730210000000000036e+03 1.284104191870461653e+00
6.733140000000000327e+03 1.270182930412285804e+00
6.736069999999999709e+03 1.277819773648835477e+00
6.739000000000000000e+03 1.234600396253923815e+00
6.741930000000000291e+03 1.280333016344181063e+00
6.744859999999999673e+03 1.273300945299661091e+00
6.747789999999999964e+03 1.271390344984225429e+00
6.750720000000000255e+03 1.275887477493860223e+00
6.753649999999999636e+03 1.280098098427487674e+00
6.756579999999999927e+03 1.285821831913089630e+00
6.759510000000000218e+03 1.274297380903299803e+00
6.762439999999999600e+03 1.293722999367110882e+00
6.765369999999999891e+03 1.299971933722124717e+00
6.768300000000000182e+03 1.273905339423049954e+00
6.771229999999999563e+03 1.283728995894015679e+00
6.774159999999999854e+03 1.322328863764163254e+00
6.777090000000000146e+03 1.292201976969894028e+00
6.780020000000000437e+03 1.272155472188821079e+00
6.782949999999999818e+03 1.293658519361760684e+00
6.785880000000000109e+03 1.294602457668444284e+00
6.788810000000000400e+03 1.272390934213518454e+00
6.791739999999999782e+03 1.280526531033030047e+00
6.794670000000000073e+03 1.283747885954021450e+00
6.797600000000000364e+03 1.303537889429732699e+00
6.800529999999999745e+03 1.305880064277659125e+00
6.803460000000000036e+03 1.319211620880499369e+00
6.806390000000000327e+03 1.314069739088015831e+00
6.809319999999999709e+03 1.311081749009234798e+00
6.812250000000000000e+03 1.302232764608309612e+00
6.815180000000000291e+03 1.274002170561347347e+00
6.818109999999999673e+03 1.304447129616311152e+00
6.821039999999999964e+03 1.282292164373341370e+00
6.823970000000000255e+03 1.281733900453469355e+00
6.826899999999999636e+03 1.269838398904658439e+00
6.829829999999999927e+03 1.302541053798273785e+00
6.832760000000000218e+03 1.301274122140596790e+00
6.835689999999999600e+03 1.299284465086431251e+00
6.838619999999999891e+03 1.277439380550947190e+00
6.841550000000000182e+03 1.286874216448237185e+00
6.844479999999999563e+03 1.298191589877502272e+00
6.847409999999999854e+03 1.304853824622972391e+00
6.850340000000000146e+03 1.286439120102144340e+00
6.853270000000000437e+03 1.290848317675362233e+00
6.856199999999999818e+03 1.286457332080046312e+00
6.859130000000000109e+03 1.296191247588315276e+00
6.862060000000000400e+03 1.312620293626897583e+00
6.864989999999999782e+03 1.302346000627886857e+00
6.867920000000000073e+03 1.307060460200956786e+00
6.870850000000000364e+03 1.313039969636811355e+00
6.873779999999999745e+03 1.316174407743082808e+00
6.876710000000000036e+03 1.329257303924034739e+00
6.879640000000000327e+03 1.314725616673027009e+00
6.882569999999999709e+03 1.288050737298234605e+00
6.885500000000000000e+03 1.292810473117642633e+00
6.888430000000000291e+03 1.281999996069651981e+00
6.891359999999999673e+03 1.294531526987799497e+00
6.894289999999999964e+03 1.275097259897789881e+00
6.897220000000000255e+03 1.282406720318597149e+00
6.900149999999999636e+03 1.323245088125133195e+00
6.903079999999999927e+03 1.347761643526341091e+00
6.906010000000000218e+03 1.292935902491161304e+00
6.908939999999999600e+03 1.305104744747662915e+00
6.911869999999999891e+03 1.287600831109284361e+00
6.914800000000000182e+03 1.309850061720175818e+00
6.917729999999999563e+03 1.312117695994573063e+00
6.920659999999999854e+03 1.297913736891645575e+00
6.923590000000000146e+03 1.294353080484174745e+00
6.926520000000000437e+03 1.304953927973824701e+00
6.929449999999999818e+03 1.301304351603544518e+00
6.932380000000000109e+03 1.286207796904216494e+00
6.935310000000000400e+03 1.295514401156300455e+00
6.938239999999999782e+03 1.343700029591236467e+00
6.941170000000000073e+03 1.318330527059771828e+00
6.944100000000000364e+03 1.306864228089896329e+00
6.947029999999999745e+03 1.319388042803846472e+00
6.949960000000000036e+03 1.348891618099876677e+00
6.952890000000000327e+03 1.299609901679924295e+00
6.955819999999999709e+03 1.311967822950531382e+00
6.958750000000000000e+03 1.301655394670267585e+00
6.961680000000000291e+03 1.300271479519829576e+00
6.964609999999999673e+03 1.308602012747877019e+00
6.967539999999999964e+03 1.311560145148763512e+00
6.970470000000000255e+03 1.319414254945834530e+00
6.973399999999999636e+03 1.305779217733300746e+00
6.976329999999999927e+03 1.318083520953533316e+00
6.979260000000000218e+03 1.330710687903161604e+00
6.982189999999999600e+03 1.315303858180898899e+00
6.985119999999999891e+03 1.313826633880992967e+00
6.988050000000000182e+03 1.309874580976847058e+00
6.990979999999999563e+03 1.308599751244259091e+00
6.993909999999999854e+03 1.295173988008234911e+00
6.996840000000000146e+03 1.284957805128694064e+00
6.999770000000000437e+03 1.308364014756716376e+00
7.002699999999999818e+03 1.303422173970438358e+00
7.005630000000000109e+03 1.302351185842454129e+00
7.008560000000000400e+03 1.304275837661745818e+00
7.011489999999999782e+03 1.307263159405176456e+00
7.014420000000000073e+03 1.307667546565280947e+00
7.017350000000000364e+03 1.299593130217634229e+00
7.020279999999999745e+03 1.287152494137782766e+00
7.023210000000000036e+03 1.307513899362233945e+00
7.026140000000000327e+03 1.314434632133442360e+00
7.029069999999999709e+03 1.323635315912164767e+00
7.032000000000000000e+03 1.318499589372753800e+00
7.034930000000000291e+03 1.299400664321712640e+00
7.037859999999999673e+03 1.324218386114345725e+00
7.040789999999999964e+03 1.318590671126051994e+00
7.043720000000000255e+03 1.298930865303413063e+00
7.046649999999999636e+03 1.325313941629908676e+00
7.049579999999999927e+03 1.325187662645028519e+00
7.052510000000000218e+03 1.337209570956610083e+00
7.055439999999999600e+03 1.342268949786983523e+00
7.058369999999999891e+03 1.321626670093146272e+00
7.061300000000000182e+03 1.314113205677728047e+00
7.064229999999999563e+03 1.316131500130234055e+00
7.067159999999999854e+03 1.301420351302738920e+00
7.070090000000000146e+03 1.308733555198047460e+00
7.073020000000000437e+03 1.327365536532503665e+00
7.075949999999999818e+03 1.333766951560674263e+00
7.078880000000000109e+03 1.334349748238971678e+00
7.081810000000000400e+03 1.335036945386611329e+00
7.084739999999999782e+03 1.300495895966408133e+00
7.087670000000000073e+03 1.286876282967394092e+00
7.090600000000000364e+03 1.320176226313187984e+00
7.093529999999999745e+03 1.330663689963482721e+00
7.096460000000000036e+03 1.319074257599110345e+00
7.099390000000000327e+03 1.323922815433552724e+00
7.102319999999999709e+03 1.321299070517573782e+00
7.105250000000000000e+03 1.335651709068299553e+00
7.108180000000000291e+03 1.324306361012394628e+00
7.111109999999999673e+03 1.364114112442137650e+00
7.114039999999999964e+03 1.337441937637856348e+00
7.116970000000000255e+03 1.342023576778932359e+00
7.119899999999999636e+03 1.340771917559881121e+00
7.122829999999999927e+03 1.357411566145912518e+00
7.125760000000000218e+03 1.361539106196153481e+00
7.128689999999999600e+03 1.342334160850852998e+00
7.131619999999999891e+03 1.320295982311313177e+00
7.134550000000000182e+03 1.354251898108361774e+00
7.137479999999999563e+03 1.343647477181589389e+00
7.140409999999999854e+03 1.330847293674732645e+00
7.143340000000000146e+03 1.308855509244490456e+00
7.146270000000000437e+03 1.323198398951039412e+00
7.149199999999999818e+03 1.356563020588994251e+00
7.152130000000000109e+03 1.361529593506643820e+00
7.155060000000000400e+03 1.353221207344266430e+00
7.157989999999999782e+03 1.362584065068210837e+00
7.160920000000000073e+03 1.351902168153383377e+00
7.163850000000000364e+03 1.339347360778719631e+00
7.166779999999999745e+03 1.334524706065194799e+00
7.169710000000000036e+03 1.330845956949123998e+00
7.172640000000000327e+03 1.328067209368967383e+00
7.175569999999999709e+03 1.341936541646468584e+00
7.178500000000000000e+03 1.340702684844216286e+00
7.181430000000000291e+03 1.352121797057274089e+00
7.184359999999999673e+03 1.331751420432347510e+00
7.187289999999999964e+03 1.311261323831412140e+00
7.190220000000000255e+03 1.318044546168253062e+00
7.193149999999999636e+03 1.326788236718318137e+00
7.196079999999999927e+03 1.367764075549207092e+00
7.199010000000000218e+03 1.379585907817366675e+00
7.201939999999999600e+03 1.369602634699409682e+00
7.204869999999999891e+03 1.356593509244824913e+00
7.207800000000000182e+03 1.335069490614559484e+00
7.210729999999999563e+03 1.335049427618508977e+00
7.213659999999999854e+03 1.342598640888268857e+00
7.216590000000000146e+03 1.348482821558320888e+00
7.219520000000000437e+03 1.358516881403482701e+00
7.222449999999999818e+03 1.359590295954286931e+00
7.225380000000000109e+03 1.360841371263385557e+00
7.228310000000000400e+03 1.357761377154312887e+00
7.231239999999999782e+03 1.365982197837775747e+00
7.234170000000000073e+03 1.353048211844782633e+00
7.237100000000000364e+03 1.320161109794657950e+00
7.240029999999999745e+03 1.326130581102672013e+00
7.242960000000000036e+03 1.337469186556899059e+00
7.245890000000000327e+03 1.355449562778421102e+00
7.248819999999999709e+03 1.363370927167876667e+00
7.251750000000000000e+03 1.366520614517622745e+00
7.254680000000000291e+03 1.363601427108217301e+00
7.257609999999999673e+03 1.359087982979951370e+00
7.260539999999999964e+03 1.339593029392619483e+00
7.263470000000000255e+03 1.338946457159027714e+00
7.266399999999999636e+03 1.347184686353704475e+00
7.269329999999999927e+03 1.334282767108823542e+00
7.272260000000000218e+03 1.362260221042904229e+00
7.275189999999999600e+03 1.333954702109414692e+00
7.278119999999999891e+03 1.310871384844888743e+00
7.281050000000000182e+03 1.327602878299649625e+00
7.283979999999999563e+03 1.347932180297571669e+00
7.286909999999999854e+03 1.337766762799619924e+00
7.289840000000000146e+03 1.358023531570607512e+00
7.292770000000000437e+03 1.383619474815592332e+00
7.295699999999999818e+03 1.366717643264859339e+00
7.298630000000000109e+03 1.374923858015822953e+00
7.301560000000000400e+03 1.355258787215160687e+00
7.304489999999999782e+03 1.345720457890660082e+00
7.307420000000000073e+03 1.360621588837778617e+00
7.310350000000000364e+03 1.367502055855546184e+00
7.313279999999999745e+03 1.378658340773525781e+00
7.316210000000000036e+03 1.384373729931714259e+00
7.319140000000000327e+03 1.377388535617716014e+00
7.322069999999999709e+03 1.400739931117539916e+00
7.325000000000000000e+03 1.407647244178421575e+00
7.327930000000000291e+03 1.392151866723089215e+00
7.330859999999999673e+03 1.365310570234929965e+00
7.333789999999999964e+03 1.369726023798186976e+00
7.336720000000000255e+03 1.416321687251407502e+00
7.339649999999999636e+03 1.410796281461066837e+00
7.342579999999999927e+03 1.378145458116900368e+00
7.345510000000000218e+03 1.360365696799817448e+00
7.348439999999999600e+03 1.353511595685408686e+00
7.351369999999999891e+03 1.362617345779903344e+00
7.354300000000000182e+03 1.363092786227765529e+00
7.357229999999999563e+03 1.403483380580365036e+00
7.360159999999999854e+03 1.399646203475078954e+00
7.363090000000000146e+03 1.328512671596534522e+00
7.366020000000000437e+03 1.323118742648659918e+00
7.368949999999999818e+03 1.332304069712410222e+00
7.371880000000000109e+03 1.343457747869343910e+00
7.374810000000000400e+03 1.371798096836255310e+00
7.377739999999999782e+03 1.378746863759787944e+00
7.380670000000000073e+03 1.359314796548837245e+00
7.383600000000000364e+03 1.370746922895983211e+00
7.386529999999999745e+03 1.368814966771718877e+00
7.389460000000000036e+03 1.370215634899569324e+00
7.392390000000000327e+03 1.379893166144796401e+00
7.395319999999999709e+03 1.366503904132753133e+00
7.398250000000000000e+03 1.357458960751025678e+00
7.401180000000000291e+03 1.368202118622708907e+00
7.404109999999999673e+03 1.355365667860543244e+00
7.407039999999999964e+03 1.351013177219078543e+00
7.409970000000000255e+03 1.355967193252328507e+00
7.412899999999999636e+03 1.345667945218441464e+00
7.415829999999999927e+03 1.368139193287059241e+00
7.418760000000000218e+03 1.370418030388072639e+00
7.421689999999999600e+03 1.359413449367872895e+00
7.424619999999999891e+03 1.390816089442393322e+00
7.427550000000000182e+03 1.394897078821795811e+00
7.430479999999999563e+03 1.345488108881736977e+00
7.433409999999999854e+03 1.352088538409237817e+00
7.436340000000000146e+03 1.399336306571050459e+00
7.439270000000000437e+03 1.404351021844098213e+00
7.442199999999999818e+03 1.397209160826857310e+00
7.445130000000000109e+03 1.399840850799539238e+00
7.448060000000000400e+03 1.374569823416362357e+00
7.450989999999999782e+03 1.363304242633888830e+00
7.453920000000000073e+03 1.358604898981941700e+00
7.456850000000000364e+03 1.375494090992490426e+00
7.459779999999999745e+03 1.382016744780278694e+00
7.462710000000000036e+03 1.399955103500303055e+00
7.465640000000000327e+03 1.389976950456590865e+00
7.468569999999999709e+03 1.373490036263201208e+00
7.471500000000000000e+03 1.384837712245061914e+00
7.474430000000000291e+03 1.375233035373617074e+00
7.477359999999999673e+03 1.346108081331902184e+00
7.480289999999999964e+03 1.369378423066712758e+00
7.483220000000000255e+03 1.380343911107067001e+00
7.486149999999999636e+03 1.373101214879427712e+00
7.489079999999999927e+03 1.389473153932803573e+00
7.492010000000000218e+03 1.410242949165630311e+00
7.494939999999999600e+03 1.382310525721790251e+00
7.497869999999999891e+03 1.366423785668021029e+00
7.500800000000000182e+03 1.372154412090847320e+00
7.503729999999999563e+03 1.363294970513557303e+00
7.506659999999999854e+03 1.342681688759656877e+00
7.509590000000000146e+03 1.369359565511060195e+00
7.512520000000000437e+03 1.393473024330759591e+00
7.515449999999999818e+03 1.373104344018591716e+00
7.518380000000000109e+03 1.393854722144143743e+00
7.521310000000000400e+03 1.383444607594074283e+00
7.524239999999999782e+03 1.348515777271053206e+00
7.527170000000000073e+03 1.360141673070576651e+00
7.530100000000000364e+03 1.389563044734582364e+00
7.533029999999999745e+03 1.397043416263615390e+00
7.535960000000000036e+03 1.409828554392093647e+00
7.538890000000000327e+03 1.385414415647675090e+00
7.541819999999999709e+03 1.371022208011406951e+00
7.544750000000000000e+03 1.359535970466174470e+00
7.547680000000000291e+03 1.377896636995367796e+00
7.550609999999999673e+03 1.396085859295472131e+00
7.553539999999999964e+03 1.377844437904597541e+00
7.556470000000000255e+03 1.391800606157891806e+00
7.559399999999999636e+03 1.398811095487383582e+00
7.562329999999999927e+03 1.381682518970869022e+00
7.565260000000000218e+03 1.372915073981947121e+00
7.568189999999999600e+03 1.401199594970812701e+00
7.571119999999999891e+03 1.395566479485412126e+00
7.574050000000000182e+03 1.384742962931003296e+00
7.576979999999999563e+03 1.397726663660151303e+00
7.579909999999999854e+03 1.384218316275797944e+00
7.582840000000000146e+03 1.381245193142176753e+00
7.585770000000000437e+03 1.374838632705245978e+00
7.588699999999999818e+03 1.385357862637148996e+00
7.591630000000000109e+03 1.396876778165700772e+00
7.594560000000000400e+03 1.421772996415515689e+00
7.597489999999999782e+03 1.407745550216991770e+00
7.600420000000000073e+03 1.370942249038705540e+00
7.603350000000000364e+03 1.338059015682801167e+00
7.606279999999999745e+03 1.318207923617612964e+00
7.609210000000000036e+03 1.365737014144689621e+00
7.612140000000000327e+03 1.368374768785893592e+00
7.615069999999999709e+03 1.373972909427056077e+00
7.618000000000000000e+03 1.392389483157885799e+00
7.620930000000000291e+03 1.382142506512814562e+00
7.623859999999999673e+03 1.386585298756372264e+00
7.626789999999999964e+03 1.391067384490927372e+00
7.629720000000000255e+03 1.378704128512278304e+00
7.632649999999999636e+03 1.368793584581654565e+00
7.635579999999999927e+03 1.377558227162777094e+00
7.638510000000000218e+03 1.373770830495774753e+00
7.641439999999999600e+03 1.373394422374913493e+00
7.644369999999999891e+03 1.381178867000206090e+00
7.647300000000000182e+03 1.389040469259652744e+00
7.650229999999999563e+03 1.378799922018734803e+00
7.653159999999999854e+03 1.376512246273496221e+00
7.656090000000000146e+03 1.348078984654396129e+00
7.659020000000000437e+03 1.377941936731988726e+00
7.661949999999999818e+03 1.383497159034890345e+00
7.664880000000000109e+03 1.386828868774039769e+00
7.667810000000000400e+03 1.379286335195470281e+00
7.670739999999999782e+03 1.382911940279170970e+00
7.673670000000000073e+03 1.374599662799845357e+00
7.676600000000000364e+03 1.369808711548331948e+00
7.679529999999999745e+03 1.363505069754169297e+00
7.682460000000000036e+03 1.391980049649775619e+00
7.685390000000000327e+03 1.397248307274725709e+00
7.688319999999999709e+03 1.390316870656449044e+00
7.691250000000000000e+03 1.383021324301461075e+00
7.694180000000000291e+03 1.395443802575142556e+00
7.697109999999999673e+03 1.405592227705006803e+00
7.700039999999999964e+03 1.405109190274385966e+00
7.702970000000000255e+03 1.404617604361611205e+00
7.705899999999999636e+03 1.407615138099813423e+00
7.708829999999999927e+03 1.413839546889506193e+00
7.711760000000000218e+03 1.406364792582665890e+00
7.714689999999999600e+03 1.391187348904901144e+00
7.717619999999999891e+03 1.375819971408206444e+00
7.720550000000000182e+03 1.385669489965204670e+00
7.723479999999999563e+03 1.392227735245851195e+00
7.726409999999999854e+03 1.372292046740677396e+00
7.729340000000000146e+03 1.374929832298240617e+00
7.732270000000000437e+03 1.401573402330872575e+00
7.735199999999999818e+03 1.387684292026811095e+00
7.738130000000000109e+03 1.376548539768901236e+00
7.741060000000000400e+03 1.377968845191724245e+00
7.743989999999999782e+03 1.403792219318711787e+00
7.746920000000000073e+03 1.442667715247026194e+00
7.749850000000000364e+03 1.380463546728829982e+00
7.752779999999999745e+03 1.372553397550690946e+00
7.755710000000000036e+03 1.398731420044106777e+00
7.758640000000000327e+03 1.384901333009825874e+00
7.761569999999999709e+03 1.399114472348729432e+00
7.764500000000000000e+03 1.425775926648674696e+00
7.767430000000000291e+03 1.429064486074005824e+00
7.770359999999999673e+03 1.406446191786192124e+00
7.773289999999999964e+03 1.419324003883051022e+00
7.776220000000000255e+03 1.451847350951653848e+00
7.779149999999999636e+03 1.433176869163170331e+00
7.782079999999999927e+03 1.399654914106867043e+00
7.785010000000000218e+03 1.395847735364359465e+00
7.787939999999999600e+03 1.412042331037017595e+00
7.790869999999999891e+03 1.419895620330938302e+00
7.793800000000000182e+03 1.360689450035890813e+00
7.796729999999999563e+03 1.367551984169712798e+00
7.799659999999999854e+03 1.410052978436612259e+00
7.802590000000000146e+03 1.416521070899948942e+00
7.805520000000000437e+03 1.409022437454208854e+00
7.808449999999999818e+03 1.407810358411366147e+00
7.811380000000000109e+03 1.407545466113603538e+00
7.814310000000000400e+03 1.427574778662715760e+00
7.817239999999999782e+03 1.414449573648486780e+00
7.820170000000000073e+03 1.371042446886512334e+00
7.823100000000000364e+03 1.388218669670898242e+00
7.826029999999999745e+03 1.387435732775607722e+00
7.828960000000000036e+03 1.400612662412417775e+00
7.831890000000000327e+03 1.400619335214102978e+00
7.834819999999999709e+03 1.397679806427945648e+00
7.837750000000000000e+03 1.401114080775182069e+00
7.840680000000000291e+03 1.405166733622112751e+00
7.843609999999999673e+03 1.403603600613406055e+00
7.846539999999999964e+03 1.382536310565565252e+00
7.849470000000000255e+03 1.390896259599584628e+00
7.852399999999999636e+03 1.393744342671516145e+00
7.855329999999999927e+03 1.389411959296791510e+00
7.858260000000000218e+03 1.389040472897944190e+00
7.861189999999999600e+03 1.368692867852587369e+00
7.864119999999999891e+03 1.386014664776114014e+00
7.867050000000000182e+03 1.388888646310539432e+00
7.869979999999999563e+03 1.368400949835419711e+00
7.872909999999999854e+03 1.376838388170064986e+00
7.875840000000000146e+03 1.403904650091485129e+00
7.878770000000000437e+03 1.415800814387643713e+00
7.881699999999999818e+03 1.426931403455997005e+00
7.884630000000000109e+03 1.438170080698281339e+00
7.887560000000000400e+03 1.417207266088605033e+00
7.890489999999999782e+03 1.373461951530178471e+00
7.893420000000000073e+03 1.383776630714754763e+00
7.896350000000000364e+03 1.400662183447046072e+00
7.899279999999999745e+03 1.417623598211163793e+00
7.902210000000000036e+03 1.410648515584582707e+00
7.905140000000000327e+03 1.407170641272940781e+00
7.908069999999999709e+03 1.375047704050389452e+00
7.911000000000000000e+03 1.340595275693813537e+00
7.913930000000000291e+03 1.294331144528509059e+00
7.916859999999999673e+03 1.402511232555383680e+00
7.919789999999999964e+03 1.440814228038234113e+00
7.922720000000000255e+03 1.415969043627041568e+00
7.925649999999999636e+03 1.418370502209786999e+00
7.928579999999999927e+03 1.401694549145922064e+00
7.931510000000000218e+03 1.427493299916766212e+00
7.934439999999999600e+03 1.437004188327597687e+00
7.937369999999999891e+03 1.431536303897366080e+00
7.940300000000000182e+03 1.396031424758338080e+00
7.943229999999999563e+03 1.412717963810720567e+00
7.946159999999999854e+03 1.418580087980098492e+00
7.949090000000000146e+03 1.435602357012839114e+00
7.952020000000000437e+03 1.444752722967722169e+00
7.954949999999999818e+03 1.419797560381911072e+00
7.957880000000000109e+03 1.420622423472837514e+00
7.960810000000000400e+03 1.388897949977512258e+00
7.963739999999999782e+03 1.395169607874927609e+00
7.966670000000000073e+03 1.438101963502991465e+00
7.969600000000000364e+03 1.447004521882737871e+00
7.972529999999999745e+03 1.453345018748940509e+00
7.975460000000000036e+03 1.421330460751180746e+00
7.978390000000000327e+03 1.413513106114424378e+00
7.981319999999999709e+03 1.428733842069030091e+00
7.984250000000000000e+03 1.415854152736103044e+00
7.987180000000000291e+03 1.437034990994762396e+00
7.990109999999999673e+03 1.426769858085567666e+00
7.993039999999999964e+03 1.403871256138372825e+00
7.995970000000000255e+03 1.400476447600095042e+00
7.998899999999999636e+03 1.440466255206387380e+00
8.001829999999999927e+03 1.449170887109931138e+00
8.004760000000000218e+03 1.409700852767144630e+00
8.007689999999999600e+03 1.407675062817044243e+00
8.010619999999999891e+03 1.447490871453922745e+00
8.013550000000000182e+03 1.397975481219524863e+00
8.016479999999999563e+03 1.382862825299000509e+00
8.019409999999999854e+03 1.435978928744719552e+00
8.022340000000000146e+03 1.419739342889587919e+00
8.025270000000000437e+03 1.446250979973431772e+00
8.028199999999999818e+03 1.448649335030211205e+00
8.031130000000000109e+03 1.433805944021051770e+00
8.034060000000000400e+03 1.433479101337784334e+00
8.036989999999999782e+03 1.429485030244597610e+00
8.039920000000000073e+03 1.414003539488607242e+00
8.042850000000000364e+03 1.422504380900832199e+00
8.045779999999999745e+03 1.422181285136974838e+00
8.048710000000000036e+03 1.419411014663689130e+00
8.051640000000000327e+03 1.414069484154224066e+00
8.054569999999999709e+03 1.425219563229427777e+00
8.057500000000000000e+03 1.435446405262271741e+00
8.060430000000000291e+03 1.449274367794134877e+00
8.063359999999999673e+03 1.432356332723046854e+00
8.066289999999999964e+03 1.414096921591836864e+00
8.069220000000000255e+03 1.415949156525388997e+00
8.072149999999999636e+03 1.416136521483343014e+00
8.075079999999999927e+03 1.409754613752224550e+00
8.078010000000000218e+03 1.430524686151525504e+00
8.080939999999999600e+03 1.461441198969533284e+00
8.083869999999999891e+03 1.422894849530742079e+00
8.086800000000000182e+03 1.426512678478944585e+00
8.089729999999999563e+03 1.442556641952587926e+00
8.092659999999999854e+03 1.437616761419752587e+00
8.095590000000000146e+03 1.463781577706681603e+00
8.098520000000000437e+03 1.445989794587300370e+00
8.101449999999999818e+03 1.435320323568889167e+00
8.104380000000000109e+03 1.410350452624439477e+00
8.107310000000000400e+03 1.408434148854347256e+00
8.110239999999999782e+03 1.414604577211602487e+00
8.113170000000000073e+03 1.425317409545006520e+00
8.116100000000000364e+03 1.431464629382676046e+00
8.119029999999999745e+03 1.404583620301191216e+00
8.121960000000000036e+03 1.420530589399880084e+00
8.124890000000000327e+03 1.404825593455347299e+00
8.127819999999999709e+03 1.398393568902899231e+00
8.130750000000000000e+03 1.407333583255230947e+00
8.133680000000000291e+03 1.406517072628140630e+00
8.136609999999999673e+03 1.417835134558440791e+00
8.139539999999999964e+03 1.399691906442260825e+00
8.142470000000000255e+03 1.435899482883270739e+00
8.145399999999999636e+03 1.407815732918194840e+00
8.148329999999999927e+03 1.403942470135802312e+00
8.151260000000000218e+03 1.410426489434571273e+00
8.154189999999999600e+03 1.434793237866182514e+00
8.157119999999999891e+03 1.434726262494379068e+00
8.160050000000000182e+03 1.406726314291024904e+00
8.162979999999999563e+03 1.407819173091205522e+00
8.165909999999999854e+03 1.415025427701508409e+00
8.168840000000000146e+03 1.432177381658757964e+00
8.171770000000000437e+03 1.429721469136235434e+00
8.174699999999999818e+03 1.409334000051347235e+00
8.177630000000000109e+03 1.427279840720950599e+00
8.180560000000000400e+03 1.440037513516577494e+00
8.183489999999999782e+03 1.424346849259559011e+00
8.186420000000000073e+03 1.432641919073997405e+00
8.189350000000000364e+03 1.440988923170624103e+00
8.192280000000000655e+03 1.415039054082768866e+00
8.195209999999999127e+03 1.464625846138705612e+00
8.198139999999999418e+03 1.439024107712941980e+00
8.201069999999999709e+03 1.437695981232984588e+00
8.204000000000000000e+03 1.452850409932898046e+00
8.206930000000000291e+03 1.422504898778984561e+00
8.209860000000000582e+03 1.420474614769205113e+00
8.212790000000000873e+03 1.406035060532857761e+00
8.215719999999999345e+03 1.396728163514143972e+00
8.218649999999999636e+03 1.390122641439124118e+00
8.221579999999999927e+03 1.418519192030450959e+00
8.224510000000000218e+03 1.424546393557499790e+00
8.227440000000000509e+03 1.427530794313006668e+00
8.230370000000000800e+03 1.437951888943412415e+00
8.233299999999999272e+03 1.418173170137642769e+00
8.236229999999999563e+03 1.399594601939823768e+00
8.239159999999999854e+03 1.407101362270845257e+00
8.242090000000000146e+03 1.448338982488584614e+00
8.245020000000000437e+03 1.413552301203149453e+00
8.247950000000000728e+03 1.426694480298368317e+00
8.250879999999999200e+03 1.469601840129450165e+00
8.253809999999999491e+03 1.453459242411038188e+00
8.256739999999999782e+03 1.412371409027365354e+00
8.259670000000000073e+03 1.432419507631358391e+00
8.262600000000000364e+03 1.416805478921762562e+00
8.265530000000000655e+03 1.438480550187269724e+00
8.268459999999999127e+03 1.446877174277312772e+00
8.271389999999999418e+03 1.399799721320727830e+00
8.274319999999999709e+03 1.425437651836772179e+00
8.277250000000000000e+03 1.451432057008520848e+00
8.280180000000000291e+03 1.443897717064725139e+00
8.283110000000000582e+03 1.454193025209481904e+00
8.286040000000000873e+03 1.451720989313983523e+00
8.288969999999999345e+03 1.449313179450188116e+00
8.291899999999999636e+03 1.418737022305309514e+00
8.294829999999999927e+03 1.408539393438766441e+00
8.297760000000000218e+03 1.424195883562772824e+00
8.300690000000000509e+03 1.478373842234169899e+00
8.303620000000000800e+03 1.408014162755662158e+00
8.306549999999999272e+03 1.424369259673343491e+00
8.309479999999999563e+03 1.428623928897812423e+00
8.312409999999999854e+03 1.462270777783235776e+00
8.315340000000000146e+03 1.437281302786177717e+00
8.318270000000000437e+03 1.430236471626797234e+00
8.321200000000000728e+03 1.416613239766091104e+00
8.324129999999999200e+03 1.413219036229199199e+00
8.327059999999999491e+03 1.433949321085578488e+00
8.329989999999999782e+03 1.428475829285047238e+00
8.332920000000000073e+03 1.475368327111680422e+00
8.335850000000000364e+03 1.469502223098431593e+00
8.338780000000000655e+03 1.407744110604484122e+00
8.341709999999999127e+03 1.450721985211559373e+00
8.344639999999999418e+03 1.593427032900489815e+00
8.347569999999999709e+03 1.494242218652985121e+00
8.350500000000000000e+03 1.431633517940816835e+00
8.353430000000000291e+03 1.405095487057868908e+00
8.356360000000000582e+03 1.414802558966009594e+00
8.359290000000000873e+03 1.375285512196532167e+00
8.362219999999999345e+03 1.434290858465036012e+00
8.365149999999999636e+03 1.450361561024378299e+00
8.368079999999999927e+03 1.466447508563890834e+00
8.371010000000000218e+03 1.441226792763500075e+00
8.373940000000000509e+03 1.431967329128499555e+00
8.376870000000000800e+03 1.474671848009773356e+00
8.379799999999999272e+03 1.475301302286032179e+00
8.382729999999999563e+03 1.448055991847370993e+00
8.385659999999999854e+03 1.426333640744874787e+00
8.388590000000000146e+03 1.421023982269465913e+00
8.391520000000000437e+03 1.439484500105718157e+00
8.394450000000000728e+03 1.443381818911819714e+00
8.397379999999999200e+03 1.455195744852477047e+00
8.400309999999999491e+03 1.517676482473563127e+00
8.403239999999999782e+03 1.427847038496416143e+00
8.406170000000000073e+03 1.387036841329108094e+00
8.409100000000000364e+03 1.424962152232833068e+00
8.412030000000000655e+03 1.456629455937880291e+00
8.414959999999999127e+03 1.474245178397979750e+00
8.417889999999999418e+03 1.438436959551762317e+00
8.420819999999999709e+03 1.393642924085702006e+00
8.423750000000000000e+03 1.404555155856208382e+00
8.426680000000000291e+03 1.475831461920227294e+00
8.429610000000000582e+03 1.560887420758539035e+00
8.432540000000000873e+03 1.543393844554903360e+00
8.435469999999999345e+03 1.393562072838261834e+00
8.438399999999999636e+03 1.390223816509607246e+00
8.441329999999999927e+03 1.448881032702894478e+00
8.444260000000000218e+03 1.449199551639946071e+00
8.447190000000000509e+03 1.487725975008632462e+00
8.450120000000000800e+03 1.450480235758851766e+00
8.453049999999999272e+03 1.432944476641415221e+00
8.455979999999999563e+03 1.409118615634306959e+00
8.458909999999999854e+03 1.380470522873766370e+00
8.461840000000000146e+03 1.423784718611318167e+00
8.464770000000000437e+03 1.510315951784103605e+00
8.467700000000000728e+03 1.453649935041450236e+00
8.470629999999999200e+03 1.451049677198664956e+00
8.473559999999999491e+03 1.425807365953903227e+00
8.476489999999999782e+03 1.404280696940623852e+00
8.479420000000000073e+03 1.410052875698144081e+00
8.482350000000000364e+03 1.436273367218347197e+00
8.485280000000000655e+03 1.443709247655547534e+00
8.488209999999999127e+03 1.470308099034651983e+00
8.491139999999999418e+03 1.436588190689400912e+00
8.494069999999999709e+03 1.441041918524965215e+00
8.497000000000000000e+03 1.454893373856227745e+00
8.499930000000000291e+03 1.469683165385716306e+00
8.502860000000000582e+03 1.452857476046343299e+00
8.505790000000000873e+03 1.389135693328012122e+00
8.508719999999999345e+03 1.394512519201090539e+00
8.511649999999999636e+03 1.389477962038555781e+00
8.514579999999999927e+03 1.467694507524965442e+00
8.517510000000000218e+03 1.461972937873304845e+00
8.520440000000000509e+03 1.417796309062766547e+00
8.523370000000000800e+03 1.402445538774945932e+00
8.526299999999999272e+03 1.398463636508382235e+00
8.529229999999999563e+03 1.406996743955497786e+00
8.532159999999999854e+03 1.411577489721470346e+00
8.535090000000000146e+03 1.378580670045932433e+00
8.538020000000000437e+03 1.360671053574929790e+00
8.540950000000000728e+03 1.438745432921701539e+00
8.543879999999999200e+03 1.481166216659073331e+00
8.546809999999999491e+03 1.540760665870087420e+00
8.549739999999999782e+03 1.495170032937749083e+00
8.552670000000000073e+03 1.473529398135421831e+00
8.555600000000000364e+03 1.443088666593682845e+00
8.558530000000000655e+03 1.438729219399677461e+00
8.561459999999999127e+03 1.453719777586675921e+00
8.564389999999999418e+03 1.462833397509666344e+00
8.567319999999999709e+03 1.451531438348318881e+00
8.570250000000000000e+03 1.431875530162694421e+00
8.573180000000000291e+03 1.430490738718208643e+00
8.576110000000000582e+03 1.432197620895150125e+00
8.579040000000000873e+03 1.431468394895609064e+00
8.581969999999999345e+03 1.436779884693345055e+00
8.584899999999999636e+03 1.411037304089135525e+00
8.587829999999999927e+03 1.466266412407039921e+00
8.590760000000000218e+03 1.472524034002308913e+00
8.593690000000000509e+03 1.456555265315056857e+00
8.596620000000000800e+03 1.474190489216671729e+00
8.599549999999999272e+03 1.461458210581746187e+00
8.602479999999999563e+03 1.444610448017503268e+00
8.605409999999999854e+03 1.413692912301663496e+00
8.608340000000000146e+03 1.455001591211537271e+00
8.611270000000000437e+03 1.442414491425957790e+00
8.614200000000000728e+03 1.454168852788013888e+00
8.617129999999999200e+03 1.465598773349028106e+00
8.620059999999999491e+03 1.452369930482935612e+00
8.622989999999999782e+03 1.467406174255706075e+00
8.625920000000000073e+03 1.465241586191613044e+00
8.628850000000000364e+03 1.428702931269427490e+00
8.631780000000000655e+03 1.469965042559510549e+00
8.634709999999999127e+03 1.440726670173020585e+00
8.637639999999999418e+03 1.445460966161783656e+00
8.640569999999999709e+03 1.431179828883231808e+00
8.643500000000000000e+03 1.408856370328162910e+00
8.646430000000000291e+03 1.416870612437030275e+00
8.649360000000000582e+03 1.446463809320322591e+00
8.652290000000000873e+03 1.445457496581610934e+00
8.655219999999999345e+03 1.440220393124888032e+00
8.658149999999999636e+03 1.359652448641705869e+00
8.661079999999999927e+03 1.396450286479174796e+00
8.664010000000000218e+03 1.574115546478886518e+00
8.666940000000000509e+03 1.500934788880403215e+00
8.669870000000000800e+03 1.476852210861927750e+00
8.672799999999999272e+03 1.482227180491681340e+00
8.675729999999999563e+03 1.476127333585661949e+00
8.678659999999999854e+03 1.434511643184598118e+00
8.681590000000000146e+03 1.413181893976172221e+00
8.684520000000000437e+03 1.442770967322409170e+00
8.687450000000000728e+03 1.451475057658166534e+00
8.690379999999999200e+03 1.472402857036069435e+00
8.693309999999999491e+03 1.449160815989856355e+00
8.696239999999999782e+03 1.427245835940753160e+00
8.699170000000000073e+03 1.429319872762011334e+00
8.702100000000000364e+03 1.417553554121584458e+00
8.705030000000000655e+03 1.426564069146344593e+00
8.707959999999999127e+03 1.464143010150628088e+00
8.710889999999999418e+03 1.440466690438906072e+00
8.713819999999999709e+03 1.444011968966882664e+00
8.716750000000000000e+03 1.445274230463325704e+00
8.719680000000000291e+03 1.446389958454791014e+00
8.722610000000000582e+03 1.406910995393630293e+00
8.725540000000000873e+03 1.417113449295830607e+00
8.728469999999999345e+03 1.427534337864739822e+00
8.731399999999999636e+03 1.419874621458924180e+00
8.734329999999999927e+03 1.430784582502511171e+00
8.737260000000000218e+03 1.455327537676761596e+00
8.740190000000000509e+03 1.416221623653382888e+00
8.743120000000000800e+03 1.417465712771431186e+00
8.746049999999999272e+03 1.430306449381260503e+00
8.748979999999999563e+03 1.394317449978369483e+00
8.751909999999999854e+03 1.427976569246976135e+00
8.754840000000000146e+03 1.436028602694528811e+00
8.757770000000000437e+03 1.445655243058371564e+00
8.760700000000000728e+03 1.427315764772411955e+00
8.763629999999999200e+03 1.446454097472817946e+00
8.766559999999999491e+03 1.472144418464566007e+00
8.769489999999999782e+03 1.467973794891368255e+00
8.772420000000000073e+03 1.353636778299081467e+00
8.775350000000000364e+03 1.427836815813682714e+00
8.778280000000000655e+03 1.543759499533677193e+00
8.781209999999999127e+03 1.537956072309285105e+00
8.784139999999999418e+03 1.398535940996705085e+00
8.787069999999999709e+03 1.351718932764837344e+00
8.790000000000000000e+03 1.450457773823664587e+00
8.792930000000000291e+03 1.486100121377003980e+00
8.795860000000000582e+03 1.379782336830773559e+00
8.798790000000000873e+03 1.373191100205540804e+00
8.801719999999999345e+03 1.412646953727826116e+00
8.804649999999999636e+03 1.438710876259950311e+00
8.807579999999999927e+03 1.419196926486355981e+00
8.810510000000000218e+03 1.417294899198440872e+00
8.813440000000000509e+03 1.418065217429591129e+00
8.816370000000000800e+03 1.405146087236011310e+00
8.819299999999999272e+03 1.392237947423645705e+00
8.822229999999999563e+03 1.322113214011663151e+00
8.825159999999999854e+03 1.623338838726975597e+00
8.828090000000000146e+03 1.747042154125898916e+00
8.831020000000000437e+03 1.329978449665908613e+00
8.833950000000000728e+03 1.399022633782458946e+00
8.836879999999999200e+03 1.466210751057647421e+00
8.839809999999999491e+03 1.432124380026647881e+00
8.842739999999999782e+03 1.380564647975547343e+00
8.845670000000000073e+03 1.420384624294839693e+00
8.848600000000000364e+03 1.465670637219460115e+00
8.851530000000000655e+03 1.438104960587047731e+00
8.854459999999999127e+03 1.420071352507158213e+00
8.857389999999999418e+03 1.403212623050506647e+00
8.860319999999999709e+03 1.398554840537359567e+00
8.863250000000000000e+03 1.418085675947000635e+00
8.866180000000000291e+03 1.466461949023038391e+00
8.869110000000000582e+03 1.473404708880472702e+00
8.872040000000000873e+03 1.395293945377614087e+00
8.874969999999999345e+03 1.398455270577126930e+00
8.877899999999999636e+03 1.399256943530648334e+00
8.880829999999999927e+03 1.406680271641211677e+00
8.883760000000000218e+03 1.431172592492437889e+00
8.886690000000000509e+03 1.509957314956326790e+00
8.889620000000000800e+03 1.433848198336517221e+00
8.892549999999999272e+03 1.380860262250956927e+00
8.895479999999999563e+03 1.393528276608821503e+00
8.898409999999999854e+03 1.404348339572944360e+00
8.901340000000000146e+03 1.457740009264790304e+00
8.904270000000000437e+03 1.448199457324306216e+00
8.907200000000000728e+03 1.400910299486190613e+00
8.910129999999999200e+03 1.382733191476370527e+00
8.913059999999999491e+03 1.380752233050370759e+00
8.915989999999999782e+03 1.424102808002069009e+00
8.918920000000000073e+03 1.538700854291123798e+00
8.921850000000000364e+03 1.450836763648387651e+00
8.924780000000000655e+03 1.379085819716044936e+00
8.927709999999999127e+03 1.394712166052794577e+00
8.930639999999999418e+03 1.432184512984679081e+00
8.933569999999999709e+03 1.479483733008054136e+00
8.936500000000000000e+03 1.454738482681910972e+00
8.939430000000000291e+03 1.408797949640735458e+00
8.942360000000000582e+03 1.413175173138482732e+00
8.945290000000000873e+03 1.403338837646894710e+00
8.948219999999999345e+03 1.383934012655602563e+00
8.951149999999999636e+03 1.395066519450322229e+00
8.954079999999999927e+03 1.425137664670794058e+00
8.957010000000000218e+03 1.478789853678126542e+00
8.959940000000000509e+03 1.491453840681726817e+00
8.962870000000000800e+03 1.389246780374582046e+00
8.965799999999999272e+03 1.365225814220470069e+00
8.968729999999999563e+03 1.394337571654949093e+00
8.971659999999999854e+03 1.422547412707220182e+00
8.974590000000000146e+03 1.413794310359291151e+00
8.977520000000000437e+03 1.408235824354800325e+00
8.980450000000000728e+03 1.409042793919115466e+00
8.983379999999999200e+03 1.410528223914595092e+00
8.986309999999999491e+03 1.476682791415234730e+00
8.989239999999999782e+03 1.459881107714732895e+00
8.992170000000000073e+03 1.414831018055918710e+00
8.995100000000000364e+03 1.350936189025483847e+00
8.998030000000000655e+03 1.408355332061311582e+00
9.000959999999999127e+03 1.480020596757563922e+00
9.003889999999999418e+03 1.501724073017849159e+00
9.006819999999999709e+03 1.456332778813423934e+00
9.009750000000000000e+03 1.433120872746325603e+00
9.012680000000000291e+03 1.439580565148870672e+00
9.015610000000000582e+03 1.443088296512161195e+00
9.018540000000000873e+03 1.440545325840508983e+00
9.021469999999999345e+03 1.451249222357587021e+00
9.024399999999999636e+03 1.430218138758189816e+00
9.027329999999999927e+03 1.424787321253533801e+00
9.030260000000000218e+03 1.448908667402187822e+00
9.033190000000000509e+03 1.455701271988933954e+00
9.036120000000000800e+03 1.481581682286969404e+00
9.039049999999999272e+03 1.461048543329858784e+00
9.041979999999999563e+03 1.481005583835878880e+00
9.044909999999999854e+03 1.432436288787496181e+00
9.047840000000000146e+03 1.438682213033666502e+00
9.050770000000000437e+03 1.426433656945302442e+00
9.053700000000000728e+03 1.413634575180117370e+00
9.056629999999999200e+03 1.430748021276196935e+00
9.059559999999999491e+03 1.453008696749691575e+00
9.062489999999999782e+03 1.456704193333667074e+00
9.065420000000000073e+03 1.443966194060241071e+00
9.068350000000000364e+03 1.431494303777369748e+00
9.071280000000000655e+03 1.420941378775760766e+00
9.074209999999999127e+03 1.436869483173666140e+00
9.077139999999999418e+03 1.475997773371475530e+00
9.080069999999999709e+03 1.490648914129608205e+00
9.083000000000000000e+03 1.447379613236345008e+00
9.085930000000000291e+03 1.446764763642677254e+00
9.088860000000000582e+03 1.459733020522764102e+00
9.091790000000000873e+03 1.438772016818618216e+00
9.094719999999999345e+03 1.412193367637136321e+00
9.097649999999999636e+03 1.420244116650887234e+00
9.100579999999999927e+03 1.466521210296997779e+00
9.103510000000000218e+03 1.483327675144656244e+00
9.106440000000000509e+03 1.455289965033684130e+00
9.109370000000000800e+03 1.482025229342329942e+00
9.112299999999999272e+03 1.470013576083120777e+00
9.115229999999999563e+03 1.466558806980315710e+00
9.118159999999999854e+03 1.418938500492876953e+00
9.121090000000000146e+03 1.358321402894181684e+00
9.124020000000000437e+03 1.354210293214612726e+00
9.126950000000000728e+03 1.368834712811407561e+00
9.129879999999999200e+03 1.396481655763242902e+00
9.132809999999999491e+03 1.427909250624362247e+00
9.135739999999999782e+03 1.493085556843756212e+00
9.138670000000000073e+03 1.486971366815277529e+00
9.141600000000000364e+03 1.445822106716220024e+00
9.144530000000000655e+03 1.396506679606440926e+00
9.147459999999999127e+03 1.407214015289634190e+00
9.150389999999999418e+03 1.413181504209818362e+00
9.153319999999999709e+03 1.370551742781616289e+00
9.156250000000000000e+03 1.380792847613013796e+00
9.159180000000000291e+03 1.424724555368192425e+00
9.162110000000000582e+03 1.492569329518329990e+00
9.165040000000000873e+03 1.460893246327261696e+00
9.167969999999999345e+03 1.412036187622517813e+00
9.170899999999999636e+03 1.411388838736799212e+00
9.173829999999999927e+03 1.366250851928038301e+00
9.176760000000000218e+03 1.375972175945466836e+00
9.179690000000000509e+03 1.447718789252753435e+00
9.182620000000000800e+03 1.469991305087249067e+00
9.185549999999999272e+03 1.474998610560479761e+00
9.188479999999999563e+03 1.522132826532966332e+00
9.191409999999999854e+03 1.458052692740029688e+00
9.194340000000000146e+03 1.432064853163419027e+00
9.197270000000000437e+03 1.414695357505179052e+00
9.200200000000000728e+03 1.446172373671587907e+00
9.203129999999999200e+03 1.443229020959223119e+00
9.206059999999999491e+03 1.464733552497830882e+00
9.208989999999999782e+03 1.439497784847427519e+00
9.211920000000000073e+03 1.514437908171658576e+00
9.214850000000000364e+03 1.482751082847259649e+00
9.217780000000000655e+03 1.441122044435502181e+00
9.220709999999999127e+03 1.399318183404518523e+00
9.223639999999999418e+03 1.411625350852146132e+00
9.226569999999999709e+03 1.409155543688147327e+00
9.229500000000000000e+03 1.489340929953200110e+00
9.232430000000000291e+03 1.498352810858878392e+00
9.235360000000000582e+03 1.435024984528621816e+00
9.238290000000000873e+03 1.414762999374935326e+00
9.241219999999999345e+03 1.450963547769292372e+00
9.244149999999999636e+03 1.438826060158104436e+00
9.247079999999999927e+03 1.452395416182085786e+00
9.250010000000000218e+03 1.472778473320938364e+00
9.252940000000000509e+03 1.396329339078753007e+00
9.255870000000000800e+03 1.369992379671685523e+00
9.258799999999999272e+03 1.395176688279093691e+00
9.261729999999999563e+03 1.448562454481156392e+00
9.264659999999999854e+03 1.403142331124342945e+00
9.267590000000000146e+03 1.374505899937701114e+00
9.270520000000000437e+03 1.390853807325364677e+00
9.273450000000000728e+03 1.396967620565606971e+00
9.276379999999999200e+03 1.359075007598102847e+00
9.279309999999999491e+03 1.373887126556178284e+00
9.282239999999999782e+03 1.378119226553680132e+00
9.285170000000000073e+03 1.388220941995152780e+00
9.288100000000000364e+03 1.428753382585984832e+00
9.291030000000000655e+03 1.401851168199148789e+00
9.293959999999999127e+03 1.388918646823630310e+00
9.296889999999999418e+03 1.376765406227392186e+00
9.299819999999999709e+03 1.404058700875862931e+00
9.302750000000000000e+03 1.436868951775785774e+00
9.305680000000000291e+03 1.478257023931248693e+00
9.308610000000000582e+03 1.426213335184981501e+00
9.311540000000000873e+03 1.435054513916368846e+00
9.314469999999999345e+03 1.436838654550677274e+00
9.317399999999999636e+03 1.402231445029754831e+00
9.320329999999999927e+03 1.514205273498373083e+00
9.323260000000000218e+03 1.421626316270701462e+00
9.326190000000000509e+03 1.394864675846691382e+00
9.329120000000000800e+03 1.402219908275381011e+00
9.332049999999999272e+03 1.376814118985949076e+00
9.334979999999999563e+03 1.378879846212041738e+00
9.337909999999999854e+03 1.460301872712392646e+00
9.340840000000000146e+03 1.445547672243250537e+00
9.343770000000000437e+03 1.395480271238626502e+00
9.346700000000000728e+03 1.450267098374855790e+00
9.349629999999999200e+03 1.391455224857119033e+00
9.352559999999999491e+03 1.431891074396086871e+00
9.355489999999999782e+03 1.406602168690536336e+00
9.358420000000000073e+03 1.339560758109278771e+00
9.361350000000000364e+03 1.312452881413691763e+00
9.364280000000000655e+03 1.319843370272042016e+00
9.367209999999999127e+03 1.307869824469924724e+00
9.370139999999999418e+03 1.261925880258519816e+00
9.373069999999999709e+03 1.397908355410967030e+00
9.376000000000000000e+03 1.597586233488931695e+00
9.378930000000000291e+03 1.534487415405445754e+00
9.381860000000000582e+03 1.432270866126651221e+00
9.384790000000000873e+03 1.387174814563903569e+00
9.387719999999999345e+03 1.392656589148656199e+00
9.390649999999999636e+03 1.449243768692487278e+00
9.393579999999999927e+03 1.407197258471984291e+00
9.396510000000000218e+03 1.422051028613316115e+00
9.399440000000000509e+03 1.475448565195759620e+00
9.402370000000000800e+03 1.490127158323840684e+00
9.405299999999999272e+03 1.456714704779405789e+00
9.408229999999999563e+03 1.413359357416136053e+00
9.411159999999999854e+03 1.343287991070481580e+00
9.414090000000000146e+03 1.374744979538642609e+00
9.417020000000000437e+03 1.440881242503982529e+00
9.419950000000000728e+03 1.376132348016727347e+00
9.422879999999999200e+03 1.417579969930880202e+00
9.425809999999999491e+03 1.452724550994598296e+00
9.428739999999999782e+03 1.405874021680900476e+00
9.431670000000000073e+03 1.386805727512029129e+00
9.434600000000000364e+03 1.394247910766718501e+00
9.437530000000000655e+03 1.449190922755387634e+00
9.440459999999999127e+03 1.427209655293339541e+00
9.443389999999999418e+03 1.528000129917477912e+00
9.446319999999999709e+03 1.468786610408601589e+00
9.449250000000000000e+03 1.402074165529242133e+00
9.452180000000000291e+03 1.385232524585407132e+00
9.455110000000000582e+03 1.430845311381397034e+00
9.458040000000000873e+03 1.311602897545434576e+00
9.460969999999999345e+03 1.368712036823702904e+00
9.463899999999999636e+03 1.421259130268282211e+00
9.466829999999999927e+03 1.429215598033505508e+00
9.469760000000000218e+03 1.407835072642361185e+00
9.472690000000000509e+03 1.418276174527371314e+00
9.475620000000000800e+03 1.371951143865807854e+00
9.478549999999999272e+03 1.484496940422224576e+00
9.481479999999999563e+03 1.525360526839129038e+00
9.484409999999999854e+03 1.472634436395910296e+00
9.487340000000000146e+03 1.446810019602529529e+00
9.490270000000000437e+03 1.448560613897288629e+00
9.493200000000000728e+03 1.466933914394983995e+00
9.496129999999999200e+03 1.570715012404452882e+00
9.499059999999999491e+03 1.523179940422382028e+00
9.501989999999999782e+03 1.443005011441308660e+00
9.504920000000000073e+03 1.455747413743685881e+00
9.507850000000000364e+03 1.431261711192150621e+00
9.510780000000000655e+03 1.361082047348858737e+00
9.513709999999999127e+03 1.325341345171749285e+00
9.516639999999999418e+03 1.321531321888920196e+00
9.519569999999999709e+03 1.352293685676611235e+00
9.522500000000000000e+03 1.505398337649299645e+00
9.525430000000000291e+03 1.505854903522562571e+00
9.528360000000000582e+03 1.417067861640717741e+00
9.531290000000000873e+03 1.408493819968337890e+00
9.534219999999999345e+03 1.362597325742854082e+00
9.537149999999999636e+03 1.338998266734869214e+00
9.540079999999999927e+03 1.376123774170184610e+00
9.543010000000000218e+03 1.366703755398900766e+00
9.545940000000000509e+03 1.352121855138330053e+00
9.548870000000000800e+03 1.433615077599402543e+00
9.551799999999999272e+03 1.426387861131931389e+00
9.554729999999999563e+03 1.453787305055309842e+00
9.557659999999999854e+03 1.427611314392584374e+00
9.560590000000000146e+03 1.375103530256773343e+00
9.563520000000000437e+03 1.466141861606172547e+00
9.566450000000000728e+03 1.437382852223081819e+00
9.569379999999999200e+03 1.429535567147761865e+00
9.572309999999999491e+03 1.484600009958865652e+00
9.575239999999999782e+03 1.401768113913408831e+00
9.578170000000000073e+03 1.377889737487882904e+00
9.581100000000000364e+03 1.392628634741948312e+00
9.584030000000000655e+03 1.332274609399334064e+00
9.586959999999999127e+03 1.363594250901217553e+00
9.589889999999999418e+03 1.366040688984133888e+00
9.592819999999999709e+03 1.373252065426825430e+00
9.595750000000000000e+03 1.434481972054970855e+00
9.598680000000000291e+03 1.475416395898858202e+00
9.601610000000000582e+03 1.474995057444788760e+00
9.604540000000000873e+03 1.530293437921471211e+00
9.607469999999999345e+03 1.411725243788477302e+00
9.610399999999999636e+03 1.431662505088831416e+00
9.613329999999999927e+03 1.437452633226166787e+00
9.616260000000000218e+03 1.448820721228507580e+00
9.619190000000000509e+03 1.341757392591330200e+00
9.622120000000000800e+03 1.446920471893970328e+00
9.625049999999999272e+03 1.410521517555916704e+00
9.627979999999999563e+03 1.447558784939140697e+00
9.630909999999999854e+03 1.357727417235561562e+00
9.633840000000000146e+03 1.343271643269783766e+00
9.636770000000000437e+03 1.345229221453584811e+00
9.639700000000000728e+03 1.377249038478692178e+00
9.642629999999999200e+03 1.452151657576637334e+00
9.645559999999999491e+03 1.377676469607445275e+00
9.648489999999999782e+03 1.344657613452485689e+00
9.651420000000000073e+03 1.290857743359949517e+00
9.654350000000000364e+03 1.329425942837798802e+00
9.657280000000000655e+03 1.382932060642368510e+00
9.660209999999999127e+03 1.418430697495167037e+00
9.663139999999999418e+03 1.407987956231115056e+00
9.666069999999999709e+03 1.457243514354569225e+00
9.669000000000000000e+03 1.460221207980980207e+00
9.671930000000000291e+03 1.406113081929495356e+00
9.674860000000000582e+03 1.512216725216890767e+00
9.677790000000000873e+03 1.398990027262013491e+00
9.680719999999999345e+03 1.443340138385867055e+00
9.683649999999999636e+03 1.465774745935842338e+00
9.686579999999999927e+03 1.391266047164515962e+00
9.689510000000000218e+03 1.302536127124638510e+00
9.692440000000000509e+03 1.365773278536565938e+00
9.695370000000000800e+03 1.460335661168869814e+00
9.698299999999999272e+03 1.456620140399556229e+00
9.701229999999999563e+03 1.453872588467323590e+00
9.704159999999999854e+03 1.483195476785420741e+00
9.707090000000000146e+03 1.426348326746324613e+00
9.710020000000000437e+03 1.470558119934935792e+00
9.712950000000000728e+03 1.463503442485606820e+00
9.715879999999999200e+03 1.437346905056963831e+00
9.718809999999999491e+03 1.436932097991703294e+00
9.721739999999999782e+03 1.477976550180589266e+00
9.724670000000000073e+03 1.525313155558504441e+00
9.727600000000000364e+03 1.498047945137653381e+00
9.730530000000000655e+03 1.437719319582033917e+00
9.733459999999999127e+03 1.353898553412716588e+00
9.736389999999999418e+03 1.441280710772638640e+00
9.739319999999999709e+03 1.331373689695764861e+00
9.742250000000000000e+03 1.290399953093039676e+00
9.745180000000000291e+03 1.384048823413858376e+00
9.748110000000000582e+03 1.453417946282232531e+00
9.751040000000000873e+03 1.481205880420590759e+00
9.753969999999999345e+03 1.573540933221796223e+00
9.756899999999999636e+03 1.537045107422748913e+00
9.759829999999999927e+03 1.409604063288934839e+00
9.762760000000000218e+03 1.402254231746360214e+00
9.765690000000000509e+03 1.409181984630716089e+00
9.768620000000000800e+03 1.425916303983014721e+00
9.771549999999999272e+03 1.439577022827848385e+00
9.774479999999999563e+03 1.323793392926725154e+00
9.777409999999999854e+03 1.404594667362885296e+00
9.780340000000000146e+03 1.358015110491168631e+00
9.783270000000000437e+03 1.466692135129070262e+00
9.786200000000000728e+03 1.568304709116947304e+00
9.789129999999999200e+03 1.448390997319961349e+00
9.792059999999999491e+03 1.358556554961218410e+00
9.794989999999999782e+03 1.505316346870331001e+00
9.797920000000000073e+03 1.450229095674415714e+00
9.800850000000000364e+03 1.253278814281195253e+00
9.803780000000000655e+03 1.291381456060116895e+00
9.806709999999999127e+03 1.345416404183029657e+00
9.809639999999999418e+03 1.413711833155285369e+00
9.812569999999999709e+03 1.369775087274710090e+00
9.815500000000000000e+03 1.395434707629316318e+00
9.818430000000000291e+03 1.444704596467099922e+00
9.821360000000000582e+03 1.489542556476514346e+00
9.824290000000000873e+03 1.503344281907927460e+00
9.827219999999999345e+03 1.524337373263611406e+00
9.830149999999999636e+03 1.443171759955735878e+00
9.833079999999999927e+03 1.465981212684487334e+00
9.836010000000000218e+03 1.470581981098875612e+00
9.838940000000000509e+03 1.474816558696833591e+00
9.841870000000000800e+03 1.471876451979344802e+00
9.844799999999999272e+03 1.473984032014528101e+00
9.847729999999999563e+03 1.433766856737689110e+00
9.850659999999999854e+03 1.470922080459661441e+00
9.853590000000000146e+03 1.514679943394750206e+00
9.856520000000000437e+03 1.450361876674139072e+00
9.859450000000000728e+03 1.312030879445919007e+00
9.862379999999999200e+03 1.392896173433018969e+00
9.865309999999999491e+03 1.418035352087209100e+00
9.868239999999999782e+03 1.426543254345967515e+00
9.871170000000000073e+03 1.392132920524566053e+00
9.874100000000000364e+03 1.545364506505667368e+00
9.877030000000000655e+03 1.571749752143060785e+00
9.879959999999999127e+03 1.468466783429377864e+00
9.882889999999999418e+03 1.331658371553730680e+00
9.885819999999999709e+03 1.381235481993485115e+00
9.888750000000000000e+03 1.436290900550762029e+00
9.891680000000000291e+03 1.529553206535493315e+00
9.894610000000000582e+03 1.573139825585908813e+00
9.897540000000000873e+03 1.511583540917688540e+00
9.900469999999999345e+03 1.454455348824519767e+00
9.903399999999999636e+03 1.356484414880334555e+00
9.906329999999999927e+03 1.446779780106456803e+00
9.909260000000000218e+03 1.532033644971923847e+00
9.912190000000000509e+03 1.456881737023664636e+00
9.915120000000000800e+03 1.413650221575402099e+00
9.918049999999999272e+03 1.480635076633749936e+00
9.920979999999999563e+03 1.347692055086575191e+00
9.923909999999999854e+03 1.343361894322996575e+00
9.926840000000000146e+03 1.290283686470180768e+00
9.929770000000000437e+03 1.366625709980120673e+00
9.932700000000000728e+03 1.336408527525470236e+00
9.935629999999999200e+03 1.343373087083921558e+00
9.938559999999999491e+03 1.176945640874293542e+00
9.941489999999999782e+03 1.380690218153324933e+00
9.944420000000000073e+03 1.184910600932910452e+00
9.947350000000000364e+03 1.203347497591201520e+00
9.950280000000000655e+03 1.296582008393520891e+00
9.953209999999999127e+03 1.282542914600461437e+00
9.956139999999999418e+03 1.207487406872656877e+00
9.959069999999999709e+03 1.153776299400720129e+00
9.962000000000000000e+03 1.117220178276757236e+00
9.964930000000000291e+03 1.205752895406390302e+00
9.967860000000000582e+03 1.338729685621675269e+00
9.970790000000000873e+03 1.330868369920071403e+00
9.973719999999999345e+03 1.247291135806706253e+00
9.976649999999999636e+03 1.406215317869961678e+00
9.979579999999999927e+03 1.296429896897795420e+00
9.982510000000000218e+03 1.278112997681390750e+00
9.985440000000000509e+03 1.253883384861605998e+00
9.988370000000000800e+03 1.344056618244155343e+00
9.991299999999999272e+03 1.411168913123040269e+00
9.994229999999999563e+03 1.343414367554720990e+00
9.997159999999999854e+03 1.461801490832858264e+00
1.000009000000000015e+04 1.405936607995604604e+00
1.000302000000000044e+04 1.328010547471826452e+00
1.000595000000000073e+04 1.474623525260886581e+00
1.000887999999999920e+04 1.476224602048652690e+00
1.001180999999999949e+04 1.040465759935556900e+00
1.001473999999999978e+04 8.753440797422982200e-01
1.001767000000000007e+04 1.058659576890759402e+00
1.002060000000000036e+04 1.224906758445370336e+00
1.002353000000000065e+04 1.306339677265696997e+00
1.002645999999999913e+04 1.597985821421807895e+00
1.002938999999999942e+04 1.533530532217353581e+00
1.003231999999999971e+04 1.420883415590677989e+00
1.003525000000000000e+04 1.486260155376552206e+00
1.003818000000000029e+04 1.465972008564412343e+00
1.004111000000000058e+04 1.238257235147550261e+00
1.004404000000000087e+04 1.106606695437087007e+00
1.004696999999999935e+04 1.301750140981737136e+00
1.004989999999999964e+04 1.470904684254722650e+00
1.005282999999999993e+04 1.656256472694027426e+00
1.005576000000000022e+04 1.683890493638020125e+00
1.005869000000000051e+04 1.495607252874804782e+00
1.006162000000000080e+04 1.392463726538152979e+00
1.006454999999999927e+04 1.504719759335213736e+00
1.006747999999999956e+04 1.426857418202735373e+00
1.007040999999999985e+04 1.345536089998847773e+00
1.007334000000000015e+04 1.182879286297214394e+00
1.007627000000000044e+04 1.429192943599665533e+00
1.007920000000000073e+04 1.448410486937449004e+00
1.008212999999999920e+04 1.496603798331578528e+00
1.008505999999999949e+04 1.138752664667456393e+00
1.008798999999999978e+04 1.275147103841326457e+00
1.009092000000000007e+04 1.092990526950333274e+00
1.009385000000000036e+04 1.160711315832129609e+00
1.009678000000000065e+04 1.519319637132836576e+00
1.009970999999999913e+04 1.500973639278120331e+00
1.010263999999999942e+04 1.331246540929758471e+00
1.010556999999999971e+04 1.429260244648683509e+00
1.010850000000000000e+04 1.559847773379962055e+00
1.011143000000000029e+04 1.196539401441604644e+00
1.011436000000000058e+04 1.158846133118568877e+00
1.011729000000000087e+04 1.377334655208347636e+00
1.012021999999999935e+04 1.441893991972258426e+00
1.012314999999999964e+04 1.427388187620067805e+00
1.012607999999999993e+04 1.613882004656548741e+00
1.012901000000000022e+04 1.510483948878402760e+00
1.013194000000000051e+04 1.275535668379047971e+00
1.013487000000000080e+04 1.374363406027882872e+00
1.013779999999999927e+04 1.334706364787086930e+00
1.014072999999999956e+04 1.288900559862597550e+00
1.014365999999999985e+04 1.256473618407679682e+00
1.014659000000000015e+04 1.193620247545752910e+00
1.014952000000000044e+04 1.463554948939035816e+00
1.015245000000000073e+04 1.655301696881731566e+00


==> anc/UH88_SNIFS_235.txt <==
3.298679999999999836e+03 4.016532425721821009e-01
3.301059999999999945e+03 2.481332695266295907e-01
3.303440000000000055e+03 3.704478226487889492e-01
3.305820000000000164e+03 3.915011890187803933e-01
3.308199999999999818e+03 5.839192898487518546e-01
3.310579999999999927e+03 2.463097921342126129e-01
3.312960000000000036e+03 5.645433938331667623e-01
3.315340000000000146e+03 3.867434023785515373e-01
3.317719999999999800e+03 7.345262931100956516e-01
3.320099999999999909e+03 6.702983644816495890e-01
3.322480000000000018e+03 6.807299988980047845e-01
3.324860000000000127e+03 3.336891934095128631e-01
3.327239999999999782e+03 3.950350309345810329e-01
3.329619999999999891e+03 6.339777065341780649e-01
3.332000000000000000e+03 5.056646764553237583e-01
3.334380000000000109e+03 7.012998572624981053e-01
3.336760000000000218e+03 6.221435319113853835e-01
3.339139999999999873e+03 2.752051490765414221e-01
3.341519999999999982e+03 2.765380730512179697e-01
3.343900000000000091e+03 6.259573088442484945e-01
3.346280000000000200e+03 5.518655017487515968e-01
3.348659999999999854e+03 5.922567055989798046e-01
3.351039999999999964e+03 7.134334166351395945e-01
3.353420000000000073e+03 4.534093080479324467e-01
3.355800000000000182e+03 4.644607470367924096e-01
3.358179999999999836e+03 4.729762490087529581e-01
3.360559999999999945e+03 5.005643238821888552e-01
3.362940000000000055e+03 3.083974654825397677e-01
3.365320000000000164e+03 2.038635766665416738e-01
3.367699999999999818e+03 5.816969372974222230e-01
3.370079999999999927e+03 7.463327265147816636e-01
3.372460000000000036e+03 6.831007583334056665e-01
3.374840000000000146e+03 5.908438661931852964e-01
3.377219999999999800e+03 5.448810132976669163e-01
3.379599999999999909e+03 5.540383027907063163e-01
3.381980000000000018e+03 7.370178832545555281e-01
3.384360000000000127e+03 4.789434055836769843e-01
3.386739999999999782e+03 3.213959417381775374e-01
3.389119999999999891e+03 7.746975362701151724e-01
3.391500000000000000e+03 7.907954021883977225e-01
3.393880000000000109e+03 7.458334613997186224e-01
3.396260000000000218e+03 5.117011931336215014e-01
3.398639999999999873e+03 3.553281246039850516e-01
3.401019999999999982e+03 4.000963030662961217e-01
3.403400000000000091e+03 5.303190540917450679e-01
3.405780000000000200e+03 1.769405364573533868e-01
3.408159999999999854e+03 2.973205086857311219e-01
3.410539999999999964e+03 5.901491239809558698e-01
3.412920000000000073e+03 1.729211449923314659e+00
3.415300000000000182e+03 2.093443485022340678e+00
3.417679999999999836e+03 6.960733802497511835e-01
3.420059999999999945e+03 3.312772456351159578e-01
3.422440000000000055e+03 3.557806511204485433e-01
3.424820000000000164e+03 4.146512978494312218e-01
3.427199999999999818e+03 5.363172730144906142e-01
3.429579999999999927e+03 4.557624733823190666e-01
3.431960000000000036e+03 6.177923003596726970e-01
3.434340000000000146e+03 5.389325003966394245e-01
3.436719999999999800e+03 6.071682813646691601e-01
3.439099999999999909e+03 3.977513921685875697e-01
3.441480000000000018e+03 5.664133573740046668e-01
3.443860000000000127e+03 8.758492441723351174e-01
3.446239999999999782e+03 6.710063263671967038e-01
3.448619999999999891e+03 4.366468745468002899e-01
3.451000000000000000e+03 5.808423770050388235e-01
3.453380000000000109e+03 2.199225091350643091e-01
3.455760000000000218e+03 4.412918911148278611e-01
3.458139999999999873e+03 7.052815102076780418e-01
3.460519999999999982e+03 1.047870242921722150e+00
3.462900000000000091e+03 8.564925290380897005e-01
3.465280000000000200e+03 4.142593332371113379e-01
3.467659999999999854e+03 3.480289279348552922e-01
3.470039999999999964e+03 4.524013127181614191e-01
3.472420000000000073e+03 6.781625852941799426e-01
3.474800000000000182e+03 3.105648631241753055e-01
3.477179999999999836e+03 4.811007303895104559e-01
3.479559999999999945e+03 5.709256854230615463e-01
3.481940000000000055e+03 5.802181191395237025e-01
3.484320000000000164e+03 5.263379281863559411e-01
3.486699999999999818e+03 4.430961211639586339e-01
3.489079999999999927e+03 4.398263332113456214e-01
3.491460000000000036e+03 6.511842797264445482e-01
3.493840000000000146e+03 6.084693055366003911e-01
3.496219999999999800e+03 4.768090699074036820e-01
3.498599999999999909e+03 4.693419121536173688e-01
3.500980000000000018e+03 3.748686849522761544e-01
3.503360000000000127e+03 5.034569951767940976e-01
3.505739999999999782e+03 5.697379866733102149e-01
3.508119999999999891e+03 5.093678469138459564e-01
3.510500000000000000e+03 7.420869853709272101e-01
3.512880000000000109e+03 9.284469914004537250e-01
3.515260000000000218e+03 9.963817441221917148e-01
3.517639999999999873e+03 5.341696950709411418e-01
3.520019999999999982e+03 7.300419107776221495e-01
3.522400000000000091e+03 1.694415779882370465e+00
3.524780000000000200e+03 2.150722096036809639e+00
3.527159999999999854e+03 9.027833967797463943e-01
3.529539999999999964e+03 5.974835142436163427e-01
3.531920000000000073e+03 4.562313239615655158e-01
3.534300000000000182e+03 3.203822629996636584e-01
3.536679999999999836e+03 1.538730484039766977e-01
3.539059999999999945e+03 3.113596386388342019e-01
3.541440000000000055e+03 3.179763819842686967e-01
3.543820000000000164e+03 6.085568873186659733e-01
3.546199999999999818e+03 4.123726020156821548e-01
3.548579999999999927e+03 3.099579303750702453e-01
3.550960000000000036e+03 4.276054541274970089e-01
3.553340000000000146e+03 3.048770364640928654e-01
3.555719999999999800e+03 1.298915884386126485e-01
3.558099999999999909e+03 2.741806221873568927e-01
3.560480000000000018e+03 3.305298929818994425e-01
3.562860000000000127e+03 3.637364817895811231e-01
3.565239999999999782e+03 4.585652778036941046e-01
3.567619999999999891e+03 4.126955478060563287e-01
3.570000000000000000e+03 4.659121792363982162e-01
3.572380000000000109e+03 4.499790961392365340e-01
3.574760000000000218e+03 5.999183541633652528e-01
3.577139999999999873e+03 3.526596923132566674e-01
3.579519999999999982e+03 1.344255257658079350e-01
3.581900000000000091e+03 3.799143945427742031e-01
3.584280000000000200e+03 3.666155616528420924e-01
3.586659999999999854e+03 4.898946050739176883e-01
3.589039999999999964e+03 3.350357287113854832e-01
3.591420000000000073e+03 3.028885548721349519e-01
3.593800000000000182e+03 4.329807010035450210e-01
3.596179999999999836e+03 4.627287737054444627e-01
3.598559999999999945e+03 5.217559293177934654e-01
3.600940000000000055e+03 4.997327759058051155e-01
3.603320000000000164e+03 5.132160504506451115e-01
3.605699999999999818e+03 4.249561827840557249e-01
3.608079999999999927e+03 5.266137488781880149e-01
3.610460000000000036e+03 6.626415780810939182e-01
3.612840000000000146e+03 3.792261334353683178e-01
3.615219999999999800e+03 5.969984544133301041e-01
3.617599999999999909e+03 4.870800487538715084e-01
3.619980000000000018e+03 7.306896504215102395e-01
3.622360000000000127e+03 6.329466409711941299e-01
3.624739999999999782e+03 6.425071925804421991e-01
3.627119999999999891e+03 5.055943549385349955e-01
3.629500000000000000e+03 4.673629310591305153e-01
3.631880000000000109e+03 6.240580795722254770e-01
3.634260000000000218e+03 4.937879264141894486e-01
3.636639999999999873e+03 3.953826801928159718e-01
3.639019999999999982e+03 4.298042226385137554e-01
3.641400000000000091e+03 5.736726836605127167e-01
3.643780000000000200e+03 5.640791943897683902e-01
3.646159999999999854e+03 4.799605058657342993e-01
3.648539999999999964e+03 5.269576598639881260e-01
3.650920000000000073e+03 5.670896002598010410e-01
3.653300000000000182e+03 5.102799645681493912e-01
3.655679999999999836e+03 4.450361640677215624e-01
3.658059999999999945e+03 4.711806985068871523e-01
3.660440000000000055e+03 4.454288081090088669e-01
3.662820000000000164e+03 5.964405525925436935e-01
3.665199999999999818e+03 5.524843054090389227e-01
3.667579999999999927e+03 4.442122522779339278e-01
3.669960000000000036e+03 4.723955288856895862e-01
3.672340000000000146e+03 5.804501661845036242e-01
3.674719999999999800e+03 5.631091484238872624e-01
3.677099999999999909e+03 5.158604646381187431e-01
3.679480000000000018e+03 4.943586103448958657e-01
3.681860000000000127e+03 3.766139124226532964e-01
3.684239999999999782e+03 5.045096911807510631e-01
3.686619999999999891e+03 6.036466390699574136e-01
3.689000000000000000e+03 5.459160281553240290e-01
3.691380000000000109e+03 5.163701341242005194e-01
3.693760000000000218e+03 3.808415677092419904e-01
3.696139999999999873e+03 4.273573798094263965e-01
3.698519999999999982e+03 6.124198850727236021e-01
3.700900000000000091e+03 6.487807597445972574e-01
3.703280000000000200e+03 4.510569334927047036e-01
3.705659999999999854e+03 3.647095695152782202e-01
3.708039999999999964e+03 3.403111279864163841e-01
3.710420000000000073e+03 3.440173793218266329e-01
3.712800000000000182e+03 4.760561297962284666e-01
3.715179999999999836e+03 4.266570311057654163e-01
3.717559999999999945e+03 3.819291023477586755e-01
3.719940000000000055e+03 3.971403447112658580e-01
3.722320000000000164e+03 4.282959383255197094e-01
3.724699999999999818e+03 4.033400246772953501e-01
3.727079999999999927e+03 4.330963594481082035e-01
3.729460000000000036e+03 3.153668092250307975e-01
3.731840000000000146e+03 2.831574691166838798e-01
3.734219999999999800e+03 4.090951355312881232e-01
3.736599999999999909e+03 4.595750768567975486e-01
3.738980000000000018e+03 4.574091690186688486e-01
3.741360000000000127e+03 4.991362319775022871e-01
3.743739999999999782e+03 5.025889763268188704e-01
3.746119999999999891e+03 3.331984561404090495e-01
3.748500000000000000e+03 4.936652084680452912e-01
3.750880000000000109e+03 6.679771099141181834e-01
3.753260000000000218e+03 6.140624716418943141e-01
3.755639999999999873e+03 3.855130371423594049e-01
3.758019999999999982e+03 4.520258321056482287e-01
3.760400000000000091e+03 3.575005066087970085e-01
3.762780000000000200e+03 3.405687224942544611e-01
3.765159999999999854e+03 4.097780729464383653e-01
3.767539999999999964e+03 4.226278105095012672e-01
3.769920000000000073e+03 3.886973031117849642e-01
3.772300000000000182e+03 5.518229027842597167e-01
3.774679999999999836e+03 6.066731076319152871e-01
3.777059999999999945e+03 4.400163742797800204e-01
3.779440000000000055e+03 4.580501235897984080e-01
3.781820000000000164e+03 4.866048501137644755e-01
3.784199999999999818e+03 4.806262921563017598e-01
3.786579999999999927e+03 3.559293464531275708e-01
3.788960000000000036e+03 3.250798136232210811e-01
3.791340000000000146e+03 5.024597033609327079e-01
3.793719999999999800e+03 5.917806612183237336e-01
3.796099999999999909e+03 5.232537337643696773e-01
3.798480000000000018e+03 5.512504759252047082e-01
3.800860000000000127e+03 5.306788205674647374e-01
3.803239999999999782e+03 4.130471205134627621e-01
3.805619999999999891e+03 5.097719925701740262e-01
3.808000000000000000e+03 4.536687107270313546e-01
3.810380000000000109e+03 4.199691755479658117e-01
3.812760000000000218e+03 3.833729347409339794e-01
3.815139999999999873e+03 3.364005257961796835e-01
3.817519999999999982e+03 3.491364533838239304e-01
3.819900000000000091e+03 3.973038780838325512e-01
3.822280000000000200e+03 4.209550155521517567e-01
3.824659999999999854e+03 3.557342449047627975e-01
3.827039999999999964e+03 3.451101084790434981e-01
3.829420000000000073e+03 3.534714475538390799e-01
3.831800000000000182e+03 3.967069705290232617e-01
3.834179999999999836e+03 4.315187568433833665e-01
3.836559999999999945e+03 4.841958820674797104e-01
3.838940000000000055e+03 4.901543134366435628e-01
3.841320000000000164e+03 4.859309074482273116e-01
3.843699999999999818e+03 5.004709297228636666e-01
3.846079999999999927e+03 4.886438895511965308e-01
3.848460000000000036e+03 4.286700406314407630e-01
3.850840000000000146e+03 4.285914083089932824e-01
3.853219999999999800e+03 4.163023829912327334e-01
3.855599999999999909e+03 4.584821420257926827e-01
3.857980000000000018e+03 4.762775971280133747e-01
3.860360000000000127e+03 4.962502393110349019e-01
3.862739999999999782e+03 4.106020131608565937e-01
3.865119999999999891e+03 3.985183775731532818e-01
3.867500000000000000e+03 5.620687224225241474e-01
3.869880000000000109e+03 7.907312612663993656e-01
3.872260000000000218e+03 7.211767604554277789e-01
3.874639999999999873e+03 6.473528456031195644e-01
3.877019999999999982e+03 7.696100924681197331e-01
3.879400000000000091e+03 7.298688727694463418e-01
3.881780000000000200e+03 6.072773996581497524e-01
3.884159999999999854e+03 4.882995893470958304e-01
3.886539999999999964e+03 4.843367422118087795e-01
3.888920000000000073e+03 5.091667072841621344e-01
3.891300000000000182e+03 5.747394148367961364e-01
3.893679999999999836e+03 5.607008406057409911e-01
3.896059999999999945e+03 5.961448032829299581e-01
3.898440000000000055e+03 5.236835173565795865e-01
3.900820000000000164e+03 5.102643333627308042e-01
3.903199999999999818e+03 6.223991384515722425e-01
3.905579999999999927e+03 5.312032557814242439e-01
3.907960000000000036e+03 5.239905288146701201e-01
3.910340000000000146e+03 5.071442759986614091e-01
3.912719999999999800e+03 4.618329684369897326e-01
3.915099999999999909e+03 4.275260806921359902e-01
3.917480000000000018e+03 3.634690476874623544e-01
3.919860000000000127e+03 4.273358010504025861e-01
3.922239999999999782e+03 4.758004729451832393e-01
3.924619999999999891e+03 4.503146825156355004e-01
3.927000000000000000e+03 4.605728769571064141e-01
3.929380000000000109e+03 5.476929460457905519e-01
3.931760000000000218e+03 5.995984545810498778e-01
3.934139999999999873e+03 6.302535687716180890e-01
3.936519999999999982e+03 5.111160259909763859e-01
3.938900000000000091e+03 4.678038500654422283e-01
3.941280000000000200e+03 3.134866577329753490e-01
3.943659999999999854e+03 4.245321125296527831e-01
3.946039999999999964e+03 5.102784246492551024e-01
3.948420000000000073e+03 5.843173053814286755e-01
3.950800000000000182e+03 5.280051372507197360e-01
3.953179999999999836e+03 5.378247235244754121e-01
3.955559999999999945e+03 6.422464029282463072e-01
3.957940000000000055e+03 5.770809938950872686e-01
3.960320000000000164e+03 5.406877905496484393e-01
3.962699999999999818e+03 4.778202055806721749e-01
3.965079999999999927e+03 4.747807507077941858e-01
3.967460000000000036e+03 6.118393281210325885e-01
3.969840000000000146e+03 7.452464654612620532e-01
3.972219999999999800e+03 7.395377214755037842e-01
3.974599999999999909e+03 5.217588158676829124e-01
3.976980000000000018e+03 5.500052383646361065e-01
3.979360000000000127e+03 5.851745410287388927e-01
3.981739999999999782e+03 5.671171133940716702e-01
3.984119999999999891e+03 4.436252619785804319e-01
3.986500000000000000e+03 4.910695539241791141e-01
3.988880000000000109e+03 5.053048417337023812e-01
3.991260000000000218e+03 4.965584520775520039e-01
3.993639999999999873e+03 5.170558125198625454e-01
3.996019999999999982e+03 5.177605153017202921e-01
3.998400000000000091e+03 5.476151638377459996e-01
4.000780000000000200e+03 5.001520168996422822e-01
4.003159999999999854e+03 5.536907612654380362e-01
4.005539999999999964e+03 5.736890295522438787e-01
4.007920000000000073e+03 5.650508749697759070e-01
4.010300000000000182e+03 5.752828292706196889e-01
4.012679999999999836e+03 5.539776053441123338e-01
4.015059999999999945e+03 5.890760852165157768e-01
4.017440000000000055e+03 5.770124743069370288e-01
4.019820000000000164e+03 5.283163775993209299e-01
4.022199999999999818e+03 5.783310918783324261e-01
4.024579999999999927e+03 5.936326972974410587e-01
4.026960000000000036e+03 6.141617446661775670e-01
4.029340000000000146e+03 5.489142012563678064e-01
4.031719999999999800e+03 6.052616789126985530e-01
4.034099999999999909e+03 5.888018195934580090e-01
4.036480000000000018e+03 5.770780328823799099e-01
4.038860000000000127e+03 5.354298547770822703e-01
4.041239999999999782e+03 5.321404274687419056e-01
4.043619999999999891e+03 4.980120851896986944e-01
4.046000000000000000e+03 5.613921296957841145e-01
4.048380000000000109e+03 4.961194124544228701e-01
4.050760000000000218e+03 5.123170394444109821e-01
4.053139999999999873e+03 6.491880813486424762e-01
4.055519999999999982e+03 6.068465313918679493e-01
4.057900000000000091e+03 5.275489919800624428e-01
4.060280000000000200e+03 4.481753217946540246e-01
4.062659999999999854e+03 4.723135156304115179e-01
4.065039999999999964e+03 4.943713482028324613e-01
4.067420000000000073e+03 5.308020782163438422e-01
4.069800000000000182e+03 5.853015433829701353e-01
4.072179999999999836e+03 6.335975968092832922e-01
4.074559999999999945e+03 6.138992708407464693e-01
4.076940000000000055e+03 5.144722213126325938e-01
4.079320000000000164e+03 5.294650945291924371e-01
4.081699999999999818e+03 5.186682844963019789e-01
4.084079999999999927e+03 5.434950449816952078e-01
4.086460000000000036e+03 5.245760131096059986e-01
4.088840000000000146e+03 6.095702753014489161e-01
4.091219999999999800e+03 6.592537391999047092e-01
4.093599999999999909e+03 6.059382787588344366e-01
4.095980000000000018e+03 5.183918528116011615e-01
4.098359999999999673e+03 4.626368133971723862e-01
4.100739999999999782e+03 5.736211496238571295e-01
4.103119999999999891e+03 6.979071543651715892e-01
4.105500000000000000e+03 6.099313144858218294e-01
4.107880000000000109e+03 5.863350357240840749e-01
4.110260000000000218e+03 6.147671088591476485e-01
4.112640000000000327e+03 6.370587837290342392e-01
4.115020000000000437e+03 5.471977956498078610e-01
4.117399999999999636e+03 5.340726368550083869e-01
4.119779999999999745e+03 6.503520705445466898e-01
4.122159999999999854e+03 5.729525214359988405e-01
4.124539999999999964e+03 5.963817181201825912e-01
4.126920000000000073e+03 5.494192501957341213e-01
4.129300000000000182e+03 4.750470816321705758e-01
4.131680000000000291e+03 5.744645811308685124e-01
4.134060000000000400e+03 5.720920017118469314e-01
4.136439999999999600e+03 5.900635287239113236e-01
4.138819999999999709e+03 5.326771796783862367e-01
4.141199999999999818e+03 5.049127288592529794e-01
4.143579999999999927e+03 6.181875425939775681e-01
4.145960000000000036e+03 5.995548328662727577e-01
4.148340000000000146e+03 5.136931390728035618e-01
4.150720000000000255e+03 5.147837546915453588e-01
4.153100000000000364e+03 6.329378139065586772e-01
4.155479999999999563e+03 5.691256099319302875e-01
4.157859999999999673e+03 6.704956486923162595e-01
4.160239999999999782e+03 5.912892960683737709e-01
4.162619999999999891e+03 6.713519435699877302e-01
4.165000000000000000e+03 5.955468282753806353e-01
4.167380000000000109e+03 6.095725677576838697e-01
4.169760000000000218e+03 5.456565399125891114e-01
4.172140000000000327e+03 5.914901273102616264e-01
4.174520000000000437e+03 6.480217986903695770e-01
4.176899999999999636e+03 6.579447475691222458e-01
4.179279999999999745e+03 5.680208701999790444e-01
4.181659999999999854e+03 6.374728152273423376e-01
4.184039999999999964e+03 5.753060449326251602e-01
4.186420000000000073e+03 6.095159504314849874e-01
4.188800000000000182e+03 5.654722299757268811e-01
4.191180000000000291e+03 5.625188380585595116e-01
4.193560000000000400e+03 4.801144796761933620e-01
4.195939999999999600e+03 5.324337468321594935e-01
4.198319999999999709e+03 5.486291321023326617e-01
4.200699999999999818e+03 5.404076218648740104e-01
4.203079999999999927e+03 6.345252303756385714e-01
4.205460000000000036e+03 6.499066986157947534e-01
4.207840000000000146e+03 6.255518813976477244e-01
4.210220000000000255e+03 6.420305834540256384e-01
4.212600000000000364e+03 6.506872963808646437e-01
4.214979999999999563e+03 6.011540090224982702e-01
4.217359999999999673e+03 6.011407300194827608e-01
4.219739999999999782e+03 6.307144002234835733e-01
4.222119999999999891e+03 5.984953266286910933e-01
4.224500000000000000e+03 5.781504116924526260e-01
4.226880000000000109e+03 6.909797149922118908e-01
4.229260000000000218e+03 6.828359822259382206e-01
4.231640000000000327e+03 5.983326658675446330e-01
4.234020000000000437e+03 5.402249241665282309e-01
4.236399999999999636e+03 6.194681013087606214e-01
4.238779999999999745e+03 6.296082502594140262e-01
4.241159999999999854e+03 5.934276030292299220e-01
4.243539999999999964e+03 5.605971827828031273e-01
4.245920000000000073e+03 5.284836931541810889e-01
4.248300000000000182e+03 5.881138599552551138e-01
4.250680000000000291e+03 6.207543514416621333e-01
4.253060000000000400e+03 6.155023299472814902e-01
4.255439999999999600e+03 6.601439274700882098e-01
4.257819999999999709e+03 5.503708133997367025e-01
4.260199999999999818e+03 5.754081349601667394e-01
4.262579999999999927e+03 6.148366537385901998e-01
4.264960000000000036e+03 6.169866357946935942e-01
4.267340000000000146e+03 6.640194416312731329e-01
4.269720000000000255e+03 6.560010701203378147e-01
4.272100000000000364e+03 5.586053637807680827e-01
4.274479999999999563e+03 6.752548787023713306e-01
4.276859999999999673e+03 6.241462305977835134e-01
4.279239999999999782e+03 6.394831438468226992e-01
4.281619999999999891e+03 6.491783183395629653e-01
4.284000000000000000e+03 6.815959842190422169e-01
4.286380000000000109e+03 5.875604437070293118e-01
4.288760000000000218e+03 5.878094833197609059e-01
4.291140000000000327e+03 6.288623086324895972e-01
4.293520000000000437e+03 5.760851514951718100e-01
4.295899999999999636e+03 5.596387338196900929e-01
4.298279999999999745e+03 5.991507173774264228e-01
4.300659999999999854e+03 5.967486342974048785e-01
4.303039999999999964e+03 4.705661950690470663e-01
4.305420000000000073e+03 4.444508561767273047e-01
4.307800000000000182e+03 5.862765657925271823e-01
4.310180000000000291e+03 6.224590188949075120e-01
4.312560000000000400e+03 6.450381963117788331e-01
4.314939999999999600e+03 6.325056664902770631e-01
4.317319999999999709e+03 6.290349015983116576e-01
4.319699999999999818e+03 6.466384688087010169e-01
4.322079999999999927e+03 6.547360142367196767e-01
4.324460000000000036e+03 5.545873312194925520e-01
4.326840000000000146e+03 6.625761257289771722e-01
4.329220000000000255e+03 6.944950087450645348e-01
4.331600000000000364e+03 6.697281299092719964e-01
4.333979999999999563e+03 6.804182621879338866e-01
4.336359999999999673e+03 5.942604133111524245e-01
4.338739999999999782e+03 6.084751465514958157e-01
4.341119999999999891e+03 6.196241855369331031e-01
4.343500000000000000e+03 6.834095067787941957e-01
4.345880000000000109e+03 6.984167201668657343e-01
4.348260000000000218e+03 6.300493036511735090e-01
4.350640000000000327e+03 6.461454676704465605e-01
4.353020000000000437e+03 6.808227571803704414e-01
4.355399999999999636e+03 6.476950998255388559e-01
4.357779999999999745e+03 6.674465105020486178e-01
4.360159999999999854e+03 6.461833855403620319e-01
4.362539999999999964e+03 6.728821768002746229e-01
4.364920000000000073e+03 6.443411625322340575e-01
4.367300000000000182e+03 5.987589141957719852e-01
4.369680000000000291e+03 5.798476627827483521e-01
4.372060000000000400e+03 6.018336703790044817e-01
4.374439999999999600e+03 6.347900241318601422e-01
4.376819999999999709e+03 6.207662096359345405e-01
4.379199999999999818e+03 6.034473917969839230e-01
4.381579999999999927e+03 5.712674816461862370e-01
4.383960000000000036e+03 6.099200781009386230e-01
4.386340000000000146e+03 6.363730302713956899e-01
4.388720000000000255e+03 5.769059996951991787e-01
4.391100000000000364e+03 5.579997573079956696e-01
4.393479999999999563e+03 6.158153301468408669e-01
4.395859999999999673e+03 6.592662168753120611e-01
4.398239999999999782e+03 6.386941108532890876e-01
4.400619999999999891e+03 6.141367597496839581e-01
4.403000000000000000e+03 6.457509480400190904e-01
4.405380000000000109e+03 6.974174100295191803e-01
4.407760000000000218e+03 6.238860213112736863e-01
4.410140000000000327e+03 6.034075915503754883e-01
4.412520000000000437e+03 6.297851928482103290e-01
4.414899999999999636e+03 6.529228779787690229e-01
4.417279999999999745e+03 6.718809885988975550e-01
4.419659999999999854e+03 6.585397767901768340e-01
4.422039999999999964e+03 6.707630728219933225e-01
4.424420000000000073e+03 6.468416532670643315e-01
4.426800000000000182e+03 6.304550446588881307e-01
4.429180000000000291e+03 6.823507661222073528e-01
4.431560000000000400e+03 6.542317125054355476e-01
4.433939999999999600e+03 6.383393913523929264e-01
4.436319999999999709e+03 6.781489668943699867e-01
4.438699999999999818e+03 6.869454404063113362e-01
4.441079999999999927e+03 6.802437595833654704e-01
4.443460000000000036e+03 6.698369754146464849e-01
4.445840000000000146e+03 6.675570554930438938e-01
4.448220000000000255e+03 6.785629656744573968e-01
4.450600000000000364e+03 6.548474466044690301e-01
4.452979999999999563e+03 6.285581493738164882e-01
4.455359999999999673e+03 5.765388420635507716e-01
4.457739999999999782e+03 6.210512537358469087e-01
4.460119999999999891e+03 6.129253253526774081e-01
4.462500000000000000e+03 6.410023122537495954e-01
4.464880000000000109e+03 6.862051080933192493e-01
4.467260000000000218e+03 6.469694265669611033e-01
4.469640000000000327e+03 6.812055174542016589e-01
4.472020000000000437e+03 6.630657380942939216e-01
4.474399999999999636e+03 6.685545623968268680e-01
4.476779999999999745e+03 7.017397394012941936e-01
4.479159999999999854e+03 7.272399942599112599e-01
4.481539999999999964e+03 7.050722599914877042e-01
4.483920000000000073e+03 6.872675516119455263e-01
4.486300000000000182e+03 6.967809386515078085e-01
4.488680000000000291e+03 6.705753316252031082e-01
4.491060000000000400e+03 6.525335711879296507e-01
4.493439999999999600e+03 6.897879376850039046e-01
4.495819999999999709e+03 6.983366766301352113e-01
4.498199999999999818e+03 7.147938434690259690e-01
4.500579999999999927e+03 7.138721237263905284e-01
4.502960000000000036e+03 7.201317542777367908e-01
4.505340000000000146e+03 6.856214995293737902e-01
4.507720000000000255e+03 6.266237756027789318e-01
4.510100000000000364e+03 6.406484114029376009e-01
4.512479999999999563e+03 6.722344297557862891e-01
4.514859999999999673e+03 7.018148518674838243e-01
4.517239999999999782e+03 7.027654921355291906e-01
4.519619999999999891e+03 6.946063912947526564e-01
4.522000000000000000e+03 6.830261027413552233e-01
4.524380000000000109e+03 6.507671319419702227e-01
4.526760000000000218e+03 6.729455091445454284e-01
4.529140000000000327e+03 6.914743195595300929e-01
4.531520000000000437e+03 7.160801977062987156e-01
4.533899999999999636e+03 7.522473095422004263e-01
4.536279999999999745e+03 6.955870268091377540e-01
4.538659999999999854e+03 6.707700692098319539e-01
4.541039999999999964e+03 7.280719774182962123e-01
4.543420000000000073e+03 7.359154758204284885e-01
4.545800000000000182e+03 7.677526845985978010e-01
4.548180000000000291e+03 7.097349170554870801e-01
4.550560000000000400e+03 6.977656694738588739e-01
4.552939999999999600e+03 7.159425273236428300e-01
4.555319999999999709e+03 6.763160295277268474e-01
4.557699999999999818e+03 6.904585209548143032e-01
4.560079999999999927e+03 7.026989452311507289e-01
4.562460000000000036e+03 6.621217775634538061e-01
4.564840000000000146e+03 6.068957245024407809e-01
4.567220000000000255e+03 6.288929497719568662e-01
4.569600000000000364e+03 6.570302890632361281e-01
4.571979999999999563e+03 6.451931440761263792e-01
4.574359999999999673e+03 6.810086736896381332e-01
4.576739999999999782e+03 6.530302381440671322e-01
4.579119999999999891e+03 6.473788508782792883e-01
4.581500000000000000e+03 6.972290366035057696e-01
4.583880000000000109e+03 7.135839208036258707e-01
4.586260000000000218e+03 7.722386290339242620e-01
4.588640000000000327e+03 6.809770288989184239e-01
4.591020000000000437e+03 6.853862914018626906e-01
4.593399999999999636e+03 6.477576442598815820e-01
4.595779999999999745e+03 6.885416680194894612e-01
4.598159999999999854e+03 6.959039568225382499e-01
4.600539999999999964e+03 6.330919278755191559e-01
4.602920000000000073e+03 6.898304413210765151e-01
4.605300000000000182e+03 6.863441774663346928e-01
4.607680000000000291e+03 7.003242537731521056e-01
4.610060000000000400e+03 6.712843260047695049e-01
4.612439999999999600e+03 6.419645270377352109e-01
4.614819999999999709e+03 6.756153247115380678e-01
4.617199999999999818e+03 7.317176742676345658e-01
4.619579999999999927e+03 7.765922366676233368e-01
4.621960000000000036e+03 7.705621204283542580e-01
4.624340000000000146e+03 7.496803779456344685e-01
4.626720000000000255e+03 6.897159010274876989e-01
4.629100000000000364e+03 6.919289390696063968e-01
4.631479999999999563e+03 7.468123042769888587e-01
4.633859999999999673e+03 6.922913247242871160e-01
4.636239999999999782e+03 6.600562474354377818e-01
4.638619999999999891e+03 6.577060741162997770e-01
4.641000000000000000e+03 6.673998997565321334e-01
4.643380000000000109e+03 6.990326497470998879e-01
4.645760000000000218e+03 6.576360132360097310e-01
4.648140000000000327e+03 6.784987755031819390e-01
4.650520000000000437e+03 6.668879397786163787e-01
4.652899999999999636e+03 6.867153113899101546e-01
4.655279999999999745e+03 7.255618521329258996e-01
4.657659999999999854e+03 7.502924696159928297e-01
4.660039999999999964e+03 6.943068335963925586e-01
4.662420000000000073e+03 7.261076979524347941e-01
4.664800000000000182e+03 6.997909212397350753e-01
4.667180000000000291e+03 6.916741257382423846e-01
4.669560000000000400e+03 7.107369281058155686e-01
4.671939999999999600e+03 7.430411760434481039e-01
4.674319999999999709e+03 7.502143722813796600e-01
4.676699999999999818e+03 7.789854834922838034e-01
4.679079999999999927e+03 7.619672073653563915e-01
4.681460000000000036e+03 7.200599113923805694e-01
4.683840000000000146e+03 6.853756679901101823e-01
4.686220000000000255e+03 7.346959770296402903e-01
4.688600000000000364e+03 7.023124918441585596e-01
4.690979999999999563e+03 7.240425028590780077e-01
4.693359999999999673e+03 7.062699308015398802e-01
4.695739999999999782e+03 7.264132514575979416e-01
4.698119999999999891e+03 7.348679182502767526e-01
4.700500000000000000e+03 7.306134941229514013e-01
4.702880000000000109e+03 7.300655127053963245e-01
4.705260000000000218e+03 7.112146047384351188e-01
4.707640000000000327e+03 7.706122311734863173e-01
4.710020000000000437e+03 7.753860425732217454e-01
4.712399999999999636e+03 7.210685288549016914e-01
4.714779999999999745e+03 7.478732093870575914e-01
4.717159999999999854e+03 7.670661506251126305e-01
4.719539999999999964e+03 7.343388181877210652e-01
4.721920000000000073e+03 7.100829279045557385e-01
4.724300000000000182e+03 7.796726854380066074e-01
4.726680000000000291e+03 6.629988113937894667e-01
4.729060000000000400e+03 6.772013299255069674e-01
4.731439999999999600e+03 7.028163423279638611e-01
4.733819999999999709e+03 6.831206154134152886e-01
4.736199999999999818e+03 7.558859369235368941e-01
4.738579999999999927e+03 7.501880373549371095e-01
4.740960000000000036e+03 7.267861275729972093e-01
4.743340000000000146e+03 7.542492112451388842e-01
4.745720000000000255e+03 7.644162866844795845e-01
4.748100000000000364e+03 7.107448485778106173e-01
4.750479999999999563e+03 7.046890293970978769e-01
4.752859999999999673e+03 7.098559938250293966e-01
4.755239999999999782e+03 7.125288195582039075e-01
4.757619999999999891e+03 7.484259741667929067e-01
4.760000000000000000e+03 7.061146626645431468e-01
4.762380000000000109e+03 6.931484062156891834e-01
4.764760000000000218e+03 6.914494471703636069e-01
4.767140000000000327e+03 7.117321479374367765e-01
4.769520000000000437e+03 7.285768575010174164e-01
4.771899999999999636e+03 7.527424295594562498e-01
4.774279999999999745e+03 7.537385796314876041e-01
4.776659999999999854e+03 7.714535888451082846e-01
4.779039999999999964e+03 7.420361844742697777e-01
4.781420000000000073e+03 7.063492987859409933e-01
4.783800000000000182e+03 7.082675737234062074e-01
4.786180000000000291e+03 7.627792266977735380e-01
4.788560000000000400e+03 8.011055003106010153e-01
4.790939999999999600e+03 7.533698762777668589e-01
4.793319999999999709e+03 7.771203607894739962e-01
4.795699999999999818e+03 7.848168520550661276e-01
4.798079999999999927e+03 7.516170627273562888e-01
4.800460000000000036e+03 7.372280432202295009e-01
4.802840000000000146e+03 7.583989187422371936e-01
4.805220000000000255e+03 7.664438572031939678e-01
4.807600000000000364e+03 7.203151148100443990e-01
4.809979999999999563e+03 6.803496662603507605e-01
4.812359999999999673e+03 7.274453249477653705e-01
4.814739999999999782e+03 7.985859669184620646e-01
4.817119999999999891e+03 8.033546701368752263e-01
4.819500000000000000e+03 7.897882707648706813e-01
4.821880000000000109e+03 7.697354085211509656e-01
4.824260000000000218e+03 7.442588544303120335e-01
4.826640000000000327e+03 7.558054058883190152e-01
4.829020000000000437e+03 7.546361604372532339e-01
4.831399999999999636e+03 7.809370249704896683e-01
4.833779999999999745e+03 8.056161373506206536e-01
4.836159999999999854e+03 7.619384832193328849e-01
4.838539999999999964e+03 7.934567388347567585e-01
4.840920000000000073e+03 7.580205875044911945e-01
4.843300000000000182e+03 7.273765897250522583e-01
4.845680000000000291e+03 7.160584385432970933e-01
4.848060000000000400e+03 7.596375162771454859e-01
4.850439999999999600e+03 7.777312242509489826e-01
4.852819999999999709e+03 7.791218365117087430e-01
4.855199999999999818e+03 7.225178896805493078e-01
4.857579999999999927e+03 7.267319517617638613e-01
4.859960000000000036e+03 6.880090563139027449e-01
4.862340000000000146e+03 7.693120949863873070e-01
4.864720000000000255e+03 7.994184435100510910e-01
4.867100000000000364e+03 7.190947189960638086e-01
4.869479999999999563e+03 7.707766489245555519e-01
4.871859999999999673e+03 7.918319598473256837e-01
4.874239999999999782e+03 8.221589246618332680e-01
4.876619999999999891e+03 7.721198277862613146e-01
4.879000000000000000e+03 7.555248328733448204e-01
4.881380000000000109e+03 7.531483857953146233e-01
4.883760000000000218e+03 7.667652808201924630e-01
4.886140000000000327e+03 7.123213313695246907e-01
4.888520000000000437e+03 6.754131197136694631e-01
4.890899999999999636e+03 7.459899158090227411e-01
4.893279999999999745e+03 7.420544069588383973e-01
4.895659999999999854e+03 6.967709291051392695e-01
4.898039999999999964e+03 8.125339762724365089e-01
4.900420000000000073e+03 7.961066946087170804e-01
4.902800000000000182e+03 7.228881056717348930e-01
4.905180000000000291e+03 7.071426753389218334e-01
4.907560000000000400e+03 7.286578208668829104e-01
4.909939999999999600e+03 7.836076994599661116e-01
4.912319999999999709e+03 7.866156680597767847e-01
4.914699999999999818e+03 7.991379904620447006e-01
4.917079999999999927e+03 7.750752844789323692e-01
4.919460000000000036e+03 7.521668356057777949e-01
4.921840000000000146e+03 8.168104678465334390e-01
4.924220000000000255e+03 8.183014409675661849e-01
4.926600000000000364e+03 7.482651829134310262e-01
4.928979999999999563e+03 7.654608761843337827e-01
4.931359999999999673e+03 7.830650452604338563e-01
4.933739999999999782e+03 7.832371043725327997e-01
4.936119999999999891e+03 7.349242386327975440e-01
4.938500000000000000e+03 7.838141650499290680e-01
4.940880000000000109e+03 7.710414134129333075e-01
4.943260000000000218e+03 7.653949519452361017e-01
4.945640000000000327e+03 7.687933788406265956e-01
4.948020000000000437e+03 7.240752748539152073e-01
4.950399999999999636e+03 7.345683712593191750e-01
4.952779999999999745e+03 7.951380251768218610e-01
4.955159999999999854e+03 7.634563429752498909e-01
4.957539999999999964e+03 7.218453843246365187e-01
4.959920000000000073e+03 7.286201917843330156e-01
4.962300000000000182e+03 7.635116576983685954e-01
4.964680000000000291e+03 8.151426019017607993e-01
4.967060000000000400e+03 7.854421705394886155e-01
4.969439999999999600e+03 8.003387137085841152e-01
4.971819999999999709e+03 8.419227375038565997e-01
4.974199999999999818e+03 7.338053337201566606e-01
4.976579999999999927e+03 7.395544068945083538e-01
4.978960000000000036e+03 7.280276013381496991e-01
4.981340000000000146e+03 7.127700926846073370e-01
4.983720000000000255e+03 7.488713044361462456e-01
4.986100000000000364e+03 7.573889657708866574e-01
4.988479999999999563e+03 8.245124544302049330e-01
4.990859999999999673e+03 7.221018622165774614e-01
4.993239999999999782e+03 7.709442170087371649e-01
4.995619999999999891e+03 7.316729992338125710e-01
4.998000000000000000e+03 7.157377590845505066e-01
5.000380000000000109e+03 7.387985448872254057e-01
5.002760000000000218e+03 7.240615568503477872e-01
5.005140000000000327e+03 7.136302216041459090e-01
5.007520000000000437e+03 7.946781428440818917e-01
5.009899999999999636e+03 7.687602392475830770e-01
5.012279999999999745e+03 8.528069862654409361e-01
5.014659999999999854e+03 8.545301856048562739e-01
5.017039999999999964e+03 7.968785596908162239e-01
5.019420000000000073e+03 7.646859666141033740e-01
5.021800000000000182e+03 7.539140879461387890e-01
5.024180000000000291e+03 8.580255719402987147e-01
5.026560000000000400e+03 7.923063749460588223e-01
5.028939999999999600e+03 8.015392180818026180e-01
5.031319999999999709e+03 8.976014220250928544e-01
5.033699999999999818e+03 8.432841601793243935e-01
5.036079999999999927e+03 7.718822666625365647e-01
5.038460000000000036e+03 7.148661824608713022e-01
5.040840000000000146e+03 8.031458418281197664e-01
5.043220000000000255e+03 9.267718588756319598e-01
5.045600000000000364e+03 8.108984213978778222e-01
5.047979999999999563e+03 7.598806007599293588e-01
5.050359999999999673e+03 7.989149941533879584e-01
5.052739999999999782e+03 8.380688896258583487e-01
5.055119999999999891e+03 7.693867835914867115e-01
5.057500000000000000e+03 7.640723431299476509e-01
5.059880000000000109e+03 7.869516304415692387e-01
5.062260000000000218e+03 8.434942563296665696e-01
5.064640000000000327e+03 7.626338362183572306e-01
5.067020000000000437e+03 6.942926155691050427e-01
5.069399999999999636e+03 6.974868223470844786e-01
5.071779999999999745e+03 8.058508879376171663e-01
5.074159999999999854e+03 8.823702255319665344e-01
5.076539999999999964e+03 8.253770271035109074e-01
5.078920000000000073e+03 7.692918087658907611e-01
5.081300000000000182e+03 7.743381580908466066e-01
5.083680000000000291e+03 8.607635197176317643e-01
5.086060000000000400e+03 9.050747132137436646e-01
5.088439999999999600e+03 8.975983086414960344e-01
5.090819999999999709e+03 7.648374614981522379e-01
5.093199999999999818e+03 7.658543453420778579e-01
5.095579999999999927e+03 7.903619352951899435e-01
5.097960000000000036e+03 7.239783842727248730e-01
5.098199999999999818e+03 8.925184617102933649e-01
5.100340000000000146e+03 7.943856525696256776e-01
5.101130000000000109e+03 7.388371794106752821e-01
5.102720000000000255e+03 8.162968788185618330e-01
5.104060000000000400e+03 6.836111811347196365e-01
5.105100000000000364e+03 7.818640187845682377e-01
5.106989999999999782e+03 8.534910641572119872e-01
5.107479999999999563e+03 7.332980383153716586e-01
5.109859999999999673e+03 7.862867520232105223e-01
5.109920000000000073e+03 1.087149252006774702e+00
5.112239999999999782e+03 7.871933812218397941e-01
5.112850000000000364e+03 8.814213585583867694e-01
5.114619999999999891e+03 6.997802602766040048e-01
5.115779999999999745e+03 6.458064549635987861e-01
5.117000000000000000e+03 7.715339720260240286e-01
5.118710000000000036e+03 9.062132348000381254e-01
5.119380000000000109e+03 8.249822899734940984e-01
5.121640000000000327e+03 8.725815841460450306e-01
5.121760000000000218e+03 7.641459994493958741e-01
5.124140000000000327e+03 7.337213014650965093e-01
5.124569999999999709e+03 7.819944222228595310e-01
5.126520000000000437e+03 8.088788717283739160e-01
5.127500000000000000e+03 8.427753297555226064e-01
5.128899999999999636e+03 8.353190511049410905e-01
5.130430000000000291e+03 7.684283864506015194e-01
5.131279999999999745e+03 7.907909570874930294e-01
5.133359999999999673e+03 8.768293803398105046e-01
5.133659999999999854e+03 7.723539309271383324e-01
5.136039999999999964e+03 7.841114365105305017e-01
5.136289999999999964e+03 9.601911279206035710e-01
5.138420000000000073e+03 7.171581441866066164e-01
5.139220000000000255e+03 7.451523171606101448e-01
5.140800000000000182e+03 7.267800084315958475e-01
5.142149999999999636e+03 6.620278614647241433e-01
5.143180000000000291e+03 8.100124881011936395e-01
5.145079999999999927e+03 7.371054872108175893e-01
5.145560000000000400e+03 8.178678872693436741e-01
5.147939999999999600e+03 8.171081863713450799e-01
5.148010000000000218e+03 9.681123859027259693e-01
5.150319999999999709e+03 7.398480325772448518e-01
5.150939999999999600e+03 7.505222883869133721e-01
5.153869999999999891e+03 6.337494324210791730e-01
5.156800000000000182e+03 7.538001610906237548e-01
5.159729999999999563e+03 7.100111989837338822e-01
5.162659999999999854e+03 8.021664036704599932e-01
5.165590000000000146e+03 8.402564014573764561e-01
5.168520000000000437e+03 8.934545207206582296e-01
5.171449999999999818e+03 8.907730657608977642e-01
5.174380000000000109e+03 8.534549972459687384e-01
5.177310000000000400e+03 9.981256770210654716e-01
5.180239999999999782e+03 9.619752169190056712e-01
5.183170000000000073e+03 9.283740630034261754e-01
5.186100000000000364e+03 8.128878203785329104e-01
5.189029999999999745e+03 8.507129647676168194e-01
5.191960000000000036e+03 9.138286868932914420e-01
5.194890000000000327e+03 8.079218481391441387e-01
5.197819999999999709e+03 7.462578323308639572e-01
5.200750000000000000e+03 8.416993338616977072e-01
5.203680000000000291e+03 7.964730319271452474e-01
5.206609999999999673e+03 8.590127200955359754e-01
5.209539999999999964e+03 9.444162350670520789e-01
5.212470000000000255e+03 9.102160745699430233e-01
5.215399999999999636e+03 9.071609753292273481e-01
5.218329999999999927e+03 8.765436489967588507e-01
5.221260000000000218e+03 8.475130843490604748e-01
5.224189999999999600e+03 9.021672684868106140e-01
5.227119999999999891e+03 8.688080583167611115e-01
5.230050000000000182e+03 8.892048211332398422e-01
5.232979999999999563e+03 7.908272597661266667e-01
5.235909999999999854e+03 8.167672767279164914e-01
5.238840000000000146e+03 9.300417731019418044e-01
5.241770000000000437e+03 9.394482911805835945e-01
5.244699999999999818e+03 8.630611485516780368e-01
5.247630000000000109e+03 9.126374149274384395e-01
5.250560000000000400e+03 8.695692426260012153e-01
5.253489999999999782e+03 8.327139490361228358e-01
5.256420000000000073e+03 9.042801319081787970e-01
5.259350000000000364e+03 9.125881913904222431e-01
5.262279999999999745e+03 8.132468395225715962e-01
5.265210000000000036e+03 8.148462511940650632e-01
5.268140000000000327e+03 8.057696716670940118e-01
5.271069999999999709e+03 8.103743300385010118e-01
5.274000000000000000e+03 9.307247173203566648e-01
5.276930000000000291e+03 9.583912767709706904e-01
5.279859999999999673e+03 8.976907371396997126e-01
5.282789999999999964e+03 8.209973050633744274e-01
5.285720000000000255e+03 9.062448111735538214e-01
5.288649999999999636e+03 9.841507525373239806e-01
5.291579999999999927e+03 9.124555705300484432e-01
5.294510000000000218e+03 8.590289938444298778e-01
5.297439999999999600e+03 8.531448869555235959e-01
5.300369999999999891e+03 8.732311306814227736e-01
5.303300000000000182e+03 8.543683758003032258e-01
5.306229999999999563e+03 7.868797174330675048e-01
5.309159999999999854e+03 8.629722373789507905e-01
5.312090000000000146e+03 8.371354269854570651e-01
5.315020000000000437e+03 8.610109100281230221e-01
5.317949999999999818e+03 8.976443770007759282e-01
5.320880000000000109e+03 7.906895439472774179e-01
5.323810000000000400e+03 8.304255604447675632e-01
5.326739999999999782e+03 8.331815937854102350e-01
5.329670000000000073e+03 8.483686970500065039e-01
5.332600000000000364e+03 8.857950716489859655e-01
5.335529999999999745e+03 9.113290519331942452e-01
5.338460000000000036e+03 9.409486731695096973e-01
5.341390000000000327e+03 8.668424602233075760e-01
5.344319999999999709e+03 9.397807665568258528e-01
5.347250000000000000e+03 9.399219169293969722e-01
5.350180000000000291e+03 9.046419251004929052e-01
5.353109999999999673e+03 9.029229864959933405e-01
5.356039999999999964e+03 9.070299386053087831e-01
5.358970000000000255e+03 9.667764888680601132e-01
5.361899999999999636e+03 9.593636677253287726e-01
5.364829999999999927e+03 9.616611759993801689e-01
5.367760000000000218e+03 9.441867425082021148e-01
5.370689999999999600e+03 8.890689380869692959e-01
5.373619999999999891e+03 8.992184716299802538e-01
5.376550000000000182e+03 8.922895914810137219e-01
5.379479999999999563e+03 9.469379114273502873e-01
5.382409999999999854e+03 9.289823193582675831e-01
5.385340000000000146e+03 9.220892520841835749e-01
5.388270000000000437e+03 9.599831420555834383e-01
5.391199999999999818e+03 1.012404283222988033e+00
5.394130000000000109e+03 9.860840686726296545e-01
5.397060000000000400e+03 9.094819876396853520e-01
5.399989999999999782e+03 8.876268795315064297e-01
5.402920000000000073e+03 9.244662047223405343e-01
5.405850000000000364e+03 9.702937458159460737e-01
5.408779999999999745e+03 9.375618684235180744e-01
5.411710000000000036e+03 9.121119522036621463e-01
5.414640000000000327e+03 9.693800335164337589e-01
5.417569999999999709e+03 9.919816334634153909e-01
5.420500000000000000e+03 9.239935369200195092e-01
5.423430000000000291e+03 9.150615173232585775e-01
5.426359999999999673e+03 8.941675541784366299e-01
5.429289999999999964e+03 9.296670366150563414e-01
5.432220000000000255e+03 9.969800351691285867e-01
5.435149999999999636e+03 1.014753498104211227e+00
5.438079999999999927e+03 9.284428816088954317e-01
5.441010000000000218e+03 9.724668319231959401e-01
5.443939999999999600e+03 9.856683603923489523e-01
5.446869999999999891e+03 9.458592403151734329e-01
5.449800000000000182e+03 9.546383078757176843e-01
5.452729999999999563e+03 9.878945024702945332e-01
5.455659999999999854e+03 9.101289577722253554e-01
5.458590000000000146e+03 8.967577803085766686e-01
5.461520000000000437e+03 9.235876296443671363e-01
5.464449999999999818e+03 9.614760422314824195e-01
5.467380000000000109e+03 9.846969921854823449e-01
5.470310000000000400e+03 9.405008779855671408e-01
5.473239999999999782e+03 9.582629818424976964e-01
5.476170000000000073e+03 9.566204100037329905e-01
5.479100000000000364e+03 9.438728000466927170e-01
5.482029999999999745e+03 9.054415567565695655e-01
5.484960000000000036e+03 9.420002206843419712e-01
5.487890000000000327e+03 1.000705439459587121e+00
5.490819999999999709e+03 9.696374029201394462e-01
5.493750000000000000e+03 9.099247769345050196e-01
5.496680000000000291e+03 9.834490495695686896e-01
5.499609999999999673e+03 1.000000000000000000e+00
5.502539999999999964e+03 9.994610405175141654e-01
5.505470000000000255e+03 9.465410984332804922e-01
5.508399999999999636e+03 9.471814250651834355e-01
5.511329999999999927e+03 9.868501172893668905e-01
5.514260000000000218e+03 9.477788054526011807e-01
5.517189999999999600e+03 9.416897397890260368e-01
5.520119999999999891e+03 1.005232024144459446e+00
5.523050000000000182e+03 1.049452288671946842e+00
5.525979999999999563e+03 9.758188365141267084e-01
5.528909999999999854e+03 9.656373796917682162e-01
5.531840000000000146e+03 1.014221577284781572e+00
5.534770000000000437e+03 1.026847320308384548e+00
5.537699999999999818e+03 9.942595701563488042e-01
5.540630000000000109e+03 9.699040629684413384e-01
5.543560000000000400e+03 9.559789678905367127e-01
5.546489999999999782e+03 9.668961065129367816e-01
5.549420000000000073e+03 9.590872469915513454e-01
5.552350000000000364e+03 9.914776843403805273e-01
5.555279999999999745e+03 1.003383157122369918e+00
5.558210000000000036e+03 9.317506412765090840e-01
5.561140000000000327e+03 9.006871481557128245e-01
5.564069999999999709e+03 9.251275226945833152e-01
5.567000000000000000e+03 9.800881444953541966e-01
5.569930000000000291e+03 1.025690258758970907e+00
5.572859999999999673e+03 1.033088633843147752e+00
5.575789999999999964e+03 1.084450168078350929e+00
5.578720000000000255e+03 1.009167690069609602e+00
5.581649999999999636e+03 9.964828239388382469e-01
5.584579999999999927e+03 1.004442420400585956e+00
5.587510000000000218e+03 1.007073887352936126e+00
5.590439999999999600e+03 1.061273068064107594e+00
5.593369999999999891e+03 1.005081646141444685e+00
5.596300000000000182e+03 9.580095816681999388e-01
5.599229999999999563e+03 9.728154639065960119e-01
5.602159999999999854e+03 1.019402141990186861e+00
5.605090000000000146e+03 1.059040291524848243e+00
5.608020000000000437e+03 1.019645493020669313e+00
5.610949999999999818e+03 9.671097564434115723e-01
5.613880000000000109e+03 9.900582431289263186e-01
5.616810000000000400e+03 1.007264637615651326e+00
5.619739999999999782e+03 9.947766148226879768e-01
5.622670000000000073e+03 9.808530481626530628e-01
5.625600000000000364e+03 9.854560347932924680e-01
5.628529999999999745e+03 1.016365317997042661e+00
5.631460000000000036e+03 9.857309221881814798e-01
5.634390000000000327e+03 1.012559207905175507e+00
5.637319999999999709e+03 9.797590217677695223e-01
5.640250000000000000e+03 9.973576090972016139e-01
5.643180000000000291e+03 1.006701852348871995e+00
5.646109999999999673e+03 9.976582491148371368e-01
5.649039999999999964e+03 9.985982663277443994e-01
5.651970000000000255e+03 1.034193640405393744e+00
5.654899999999999636e+03 1.032413258347865348e+00
5.657829999999999927e+03 1.014815185600024039e+00
5.660760000000000218e+03 1.011741198505046624e+00
5.663689999999999600e+03 1.023275868860296756e+00
5.666619999999999891e+03 9.919877411504041120e-01
5.669550000000000182e+03 9.929071299717067145e-01
5.672479999999999563e+03 1.016595316029418106e+00
5.675409999999999854e+03 1.025561937744545071e+00
5.678340000000000146e+03 1.038420528818307709e+00
5.681270000000000437e+03 1.000382289643632294e+00
5.684199999999999818e+03 9.790226127469399131e-01
5.687130000000000109e+03 1.017927398178890774e+00
5.690060000000000400e+03 1.030916230921104848e+00
5.692989999999999782e+03 9.755185209787351486e-01
5.695920000000000073e+03 9.609286620570529625e-01
5.698850000000000364e+03 9.799375373264018751e-01
5.701779999999999745e+03 1.030138533981271642e+00
5.704710000000000036e+03 1.036857513248951479e+00
5.707640000000000327e+03 1.049084887672357524e+00
5.710569999999999709e+03 1.024572944459284152e+00
5.713500000000000000e+03 9.815558998468442153e-01
5.716430000000000291e+03 1.020994062692999416e+00
5.719359999999999673e+03 1.052810697142273266e+00
5.722289999999999964e+03 1.023655865176555269e+00
5.725220000000000255e+03 1.026209139548074578e+00
5.728149999999999636e+03 1.022720195216886951e+00
5.731079999999999927e+03 9.980849613690485622e-01
5.734010000000000218e+03 1.025565607272153734e+00
5.736939999999999600e+03 1.036699771370347856e+00
5.739869999999999891e+03 1.029694640763583635e+00
5.742800000000000182e+03 1.020645842977353279e+00
5.745729999999999563e+03 1.039773307268756719e+00
5.748659999999999854e+03 1.046323832004061316e+00
5.751590000000000146e+03 1.067485429285376153e+00
5.754520000000000437e+03 1.069107573169659098e+00
5.757449999999999818e+03 1.058684021733247160e+00
5.760380000000000109e+03 1.029375486295479591e+00
5.763310000000000400e+03 1.016860788067972532e+00
5.766239999999999782e+03 1.018054522864572320e+00
5.769170000000000073e+03 1.050458699242438509e+00
5.772100000000000364e+03 1.057818982055855894e+00
5.775029999999999745e+03 1.015683716210707743e+00
5.777960000000000036e+03 1.022782576158523415e+00
5.780890000000000327e+03 1.062718943353478940e+00
5.783819999999999709e+03 1.071620813016156193e+00
5.786750000000000000e+03 1.050916019085423869e+00
5.789680000000000291e+03 1.030421908947685372e+00
5.792609999999999673e+03 1.024413271001916703e+00
5.795539999999999964e+03 1.064141496485804472e+00
5.798470000000000255e+03 1.003778402864680563e+00
5.801399999999999636e+03 1.028769274969224989e+00
5.804329999999999927e+03 1.078387824096407321e+00
5.807260000000000218e+03 1.063171651458428180e+00
5.810189999999999600e+03 1.083628005294559493e+00
5.813119999999999891e+03 1.068717680546106719e+00
5.816050000000000182e+03 1.090869501258434182e+00
5.818979999999999563e+03 1.067655198173661502e+00
5.821909999999999854e+03 1.058688292860629154e+00
5.824840000000000146e+03 1.066989377866837119e+00
5.827770000000000437e+03 1.074493804640394901e+00
5.830699999999999818e+03 1.062548295501243079e+00
5.833630000000000109e+03 1.109935815224909472e+00
5.836560000000000400e+03 1.096709411647446064e+00
5.839489999999999782e+03 1.084370090313883761e+00
5.842420000000000073e+03 1.096881402620009327e+00
5.845350000000000364e+03 1.129061694456892528e+00
5.848279999999999745e+03 1.134110266542580847e+00
5.851210000000000036e+03 1.142481686156092691e+00
5.854140000000000327e+03 1.111452984972315594e+00
5.857069999999999709e+03 1.070568837985536925e+00
5.860000000000000000e+03 1.083409220636581738e+00
5.862930000000000291e+03 1.085821855661807112e+00
5.865859999999999673e+03 1.083096318587021489e+00
5.868789999999999964e+03 1.057255506836639380e+00
5.871720000000000255e+03 9.925972341781870156e-01
5.874649999999999636e+03 1.010442146059135959e+00
5.877579999999999927e+03 1.073202195350666743e+00
5.880510000000000218e+03 1.093700022447628095e+00
5.883439999999999600e+03 1.045643649312155254e+00
5.886369999999999891e+03 1.051275758267594451e+00
5.889300000000000182e+03 1.109787137228509080e+00
5.892229999999999563e+03 1.085597954114838615e+00
5.895159999999999854e+03 1.038318643147142506e+00
5.898090000000000146e+03 1.051538656068605748e+00
5.901020000000000437e+03 1.137640875927034889e+00
5.903949999999999818e+03 1.102966845886359737e+00
5.906880000000000109e+03 1.075284656481747314e+00
5.909810000000000400e+03 1.089675622465839933e+00
5.912739999999999782e+03 1.161517064845969172e+00
5.915670000000000073e+03 1.161288368174586916e+00
5.918600000000000364e+03 1.118606739216632118e+00
5.921529999999999745e+03 1.106095323120867002e+00
5.924460000000000036e+03 1.115114990616651092e+00
5.927390000000000327e+03 1.138304430861030392e+00
5.930319999999999709e+03 1.115534990746412269e+00
5.933250000000000000e+03 1.085597892098362660e+00
5.936180000000000291e+03 1.088899218982674277e+00
5.939109999999999673e+03 1.111299774597763523e+00
5.942039999999999964e+03 1.156293361556603561e+00
5.944970000000000255e+03 1.155668951591859894e+00
5.947899999999999636e+03 1.133503583680160354e+00
5.950829999999999927e+03 1.095100966347043014e+00
5.953760000000000218e+03 1.076360301861889024e+00
5.956689999999999600e+03 1.100925695018032169e+00
5.959619999999999891e+03 1.120556356295191014e+00
5.962550000000000182e+03 1.117513600691263820e+00
5.965479999999999563e+03 1.105389418311411687e+00
5.968409999999999854e+03 1.088631342817897529e+00
5.971340000000000146e+03 1.080766864228963176e+00
5.974270000000000437e+03 1.108353572022064082e+00
5.977199999999999818e+03 1.073587984141483487e+00
5.980130000000000109e+03 1.100082228357775582e+00
5.983060000000000400e+03 1.142813261251819368e+00
5.985989999999999782e+03 1.133268264924089941e+00
5.988920000000000073e+03 1.130745508229264784e+00
5.991850000000000364e+03 1.114848078954994826e+00
5.994779999999999745e+03 1.077949263103746169e+00
5.997710000000000036e+03 1.114849334636998979e+00
6.000640000000000327e+03 1.108419493332411632e+00
6.003569999999999709e+03 1.113141163669336686e+00
6.006500000000000000e+03 1.142638778414848177e+00
6.009430000000000291e+03 1.110865358546822668e+00
6.012359999999999673e+03 1.120521558935375639e+00
6.015289999999999964e+03 1.112639981706219805e+00
6.018220000000000255e+03 1.114441718215724020e+00
6.021149999999999636e+03 1.102275288426315392e+00
6.024079999999999927e+03 1.108586642473168071e+00
6.027010000000000218e+03 1.101889522795924448e+00
6.029939999999999600e+03 1.121153885035079734e+00
6.032869999999999891e+03 1.134171654335875967e+00
6.035800000000000182e+03 1.144231969081107358e+00
6.038729999999999563e+03 1.132560935868963892e+00
6.041659999999999854e+03 1.112108364191854770e+00
6.044590000000000146e+03 1.104853087806282330e+00
6.047520000000000437e+03 1.097480772303943919e+00
6.050449999999999818e+03 1.102100765313999364e+00
6.053380000000000109e+03 1.089625324207778689e+00
6.056310000000000400e+03 1.095140284641341166e+00
6.059239999999999782e+03 1.116325334744234121e+00
6.062170000000000073e+03 1.095922178040204642e+00
6.065100000000000364e+03 1.138155453907799375e+00
6.068029999999999745e+03 1.132499181531181343e+00
6.070960000000000036e+03 1.141448651447465323e+00
6.073890000000000327e+03 1.115533259130029542e+00
6.076819999999999709e+03 1.082889833665576784e+00
6.079750000000000000e+03 1.105704230341639116e+00
6.082680000000000291e+03 1.104330788374530137e+00
6.085609999999999673e+03 1.097002631025716379e+00
6.088539999999999964e+03 1.122523168466874388e+00
6.091470000000000255e+03 1.117515031112936708e+00
6.094399999999999636e+03 1.080676213310485467e+00
6.097329999999999927e+03 1.101804612576136932e+00
6.100260000000000218e+03 1.133341862527734722e+00
6.103189999999999600e+03 1.151148599867214184e+00
6.106119999999999891e+03 1.146229645147493148e+00
6.109050000000000182e+03 1.145284905913652951e+00
6.111979999999999563e+03 1.125738210453066879e+00
6.114909999999999854e+03 1.163051753767910146e+00
6.117840000000000146e+03 1.143432773321731544e+00
6.120770000000000437e+03 1.167989821245200455e+00
6.123699999999999818e+03 1.174167555602339430e+00
6.126630000000000109e+03 1.119846940330325058e+00
6.129560000000000400e+03 1.078548532657766401e+00
6.132489999999999782e+03 1.074995098170974162e+00
6.135420000000000073e+03 1.133512294070272208e+00
6.138350000000000364e+03 1.154513918423651919e+00
6.141279999999999745e+03 1.148635888431949859e+00
6.144210000000000036e+03 1.158994836322018163e+00
6.147140000000000327e+03 1.151989685661721552e+00
6.150069999999999709e+03 1.137911968496327253e+00
6.153000000000000000e+03 1.099251698967761648e+00
6.155930000000000291e+03 1.135229465049743647e+00
6.158859999999999673e+03 1.140158054025891321e+00
6.161789999999999964e+03 1.136285144873642405e+00
6.164720000000000255e+03 1.176846929728713853e+00
6.167649999999999636e+03 1.165905755230264074e+00
6.170579999999999927e+03 1.117898563216779717e+00
6.173510000000000218e+03 1.108260366763080373e+00
6.176439999999999600e+03 1.107928588353616073e+00
6.179369999999999891e+03 1.152516022477032553e+00
6.182300000000000182e+03 1.188223734365611461e+00
6.185229999999999563e+03 1.158169040389664950e+00
6.188159999999999854e+03 1.126759353239376038e+00
6.191090000000000146e+03 1.133348359801850336e+00
6.194020000000000437e+03 1.175378301152996796e+00
6.196949999999999818e+03 1.204502042750968949e+00
6.199880000000000109e+03 1.147468285049892955e+00
6.202810000000000400e+03 1.166027755323651549e+00
6.205739999999999782e+03 1.210164495991469247e+00
6.208670000000000073e+03 1.173550473706719943e+00
6.211600000000000364e+03 1.113167943746800725e+00
6.214529999999999745e+03 1.058482045941300020e+00
6.217460000000000036e+03 1.095183334092193705e+00
6.220390000000000327e+03 1.163867328871148299e+00
6.223319999999999709e+03 1.147224830019000663e+00
6.226250000000000000e+03 1.159295101503126091e+00
6.229180000000000291e+03 1.103046823556733003e+00
6.232109999999999673e+03 1.136478152000189201e+00
6.235039999999999964e+03 1.181273537622096192e+00
6.237970000000000255e+03 1.164286309728288060e+00
6.240899999999999636e+03 1.153123123879914225e+00
6.243829999999999927e+03 1.180733488941231313e+00
6.246760000000000218e+03 1.182325647205636932e+00
6.249689999999999600e+03 1.184862443226225359e+00
6.252619999999999891e+03 1.188951845064253776e+00
6.255550000000000182e+03 1.153147462749914753e+00
6.258479999999999563e+03 1.138351368912811079e+00
6.261409999999999854e+03 1.150585978235861617e+00
6.264340000000000146e+03 1.156336734441801406e+00
6.267270000000000437e+03 1.105571571475191694e+00
6.270199999999999818e+03 1.130804968433587687e+00
6.273130000000000109e+03 1.136216428889139873e+00
6.276060000000000400e+03 1.177154130656612008e+00
6.278989999999999782e+03 1.129196788939239360e+00
6.281920000000000073e+03 1.132697423909461154e+00
6.284850000000000364e+03 1.169819217126891964e+00
6.287779999999999745e+03 1.168863733242279546e+00
6.290710000000000036e+03 1.080332660013488377e+00
6.293640000000000327e+03 1.111978790548601603e+00
6.296569999999999709e+03 1.227301460818640777e+00
6.299500000000000000e+03 1.189027300335512960e+00
6.302430000000000291e+03 1.285089226747704538e+00
6.305359999999999673e+03 1.323412284872015343e+00
6.308289999999999964e+03 1.331195878072004346e+00
6.311220000000000255e+03 1.241741698044869668e+00
6.314149999999999636e+03 1.159531504409016200e+00
6.317079999999999927e+03 1.165257304373156444e+00
6.320010000000000218e+03 1.167811794219392629e+00
6.322939999999999600e+03 1.185734449803822699e+00
6.325869999999999891e+03 1.148707387394516388e+00
6.328800000000000182e+03 1.171298196628674404e+00
6.331729999999999563e+03 1.158429634149014564e+00
6.334659999999999854e+03 1.114692003898111627e+00
6.337590000000000146e+03 1.189701755237084990e+00
6.340520000000000437e+03 1.211818144018454557e+00
6.343449999999999818e+03 1.207102329680884489e+00
6.346380000000000109e+03 1.180995150387409431e+00
6.349310000000000400e+03 1.198623022844559127e+00
6.352239999999999782e+03 1.189537877355616002e+00
6.355170000000000073e+03 1.172837944357338902e+00
6.358100000000000364e+03 1.156033754685157788e+00
6.361029999999999745e+03 1.210372104725731202e+00
6.363960000000000036e+03 1.250127701301178895e+00
6.366890000000000327e+03 1.264720990487893326e+00
6.369819999999999709e+03 1.276114181290275207e+00
6.372750000000000000e+03 1.237239713148686748e+00
6.375680000000000291e+03 1.213430939786995344e+00
6.378609999999999673e+03 1.190158088089320110e+00
6.381539999999999964e+03 1.149844027877043429e+00
6.384470000000000255e+03 1.201013753704737175e+00
6.387399999999999636e+03 1.196681390205164952e+00
6.390329999999999927e+03 1.197354235101273368e+00
6.393260000000000218e+03 1.174948144340088652e+00
6.396189999999999600e+03 1.162850706354238817e+00
6.399119999999999891e+03 1.151572189648476741e+00
6.402050000000000182e+03 1.192181321610778832e+00
6.404979999999999563e+03 1.200980712770576719e+00
6.407909999999999854e+03 1.105903050606851901e+00
6.410840000000000146e+03 1.142454515006638971e+00
6.413770000000000437e+03 1.185409546686273963e+00
6.416699999999999818e+03 1.196269765668189322e+00
6.419630000000000109e+03 1.159831003403811289e+00
6.422560000000000400e+03 1.161157637951112820e+00
6.425489999999999782e+03 1.147279882851399480e+00
6.428420000000000073e+03 1.168316167476573186e+00
6.431350000000000364e+03 1.228121105749178765e+00
6.434279999999999745e+03 1.196155522288089079e+00
6.437210000000000036e+03 1.196093329840556940e+00
6.440140000000000327e+03 1.186450689628540278e+00
6.443069999999999709e+03 1.233584952053471850e+00
6.446000000000000000e+03 1.206732981814136796e+00
6.448930000000000291e+03 1.201882448910989387e+00
6.451859999999999673e+03 1.235046252358925845e+00
6.454789999999999964e+03 1.245646312151200252e+00
6.457720000000000255e+03 1.163619706943565424e+00
6.460649999999999636e+03 1.205807199758922810e+00
6.463579999999999927e+03 1.199717103190893974e+00
6.466510000000000218e+03 1.150626658818045378e+00
6.469439999999999600e+03 1.158286327155685580e+00
6.472369999999999891e+03 1.210673320211396842e+00
6.475300000000000182e+03 1.214911373104533565e+00
6.478229999999999563e+03 1.190944348415729825e+00
6.481159999999999854e+03 1.200007325885287024e+00
6.484090000000000146e+03 1.247081031267029960e+00
6.487020000000000437e+03 1.227070370046103420e+00
6.489949999999999818e+03 1.198882754021347141e+00
6.492880000000000109e+03 1.150460765025966614e+00
6.495810000000000400e+03 1.181751376929346620e+00
6.498739999999999782e+03 1.202756363038130161e+00
6.501670000000000073e+03 1.230378451245341509e+00
6.504600000000000364e+03 1.186900451682864732e+00
6.507529999999999745e+03 1.215746079148882330e+00
6.510460000000000036e+03 1.191056481774385611e+00
6.513390000000000327e+03 1.220279707672685454e+00
6.516319999999999709e+03 1.221064929158464096e+00
6.519250000000000000e+03 1.213256887810534979e+00
6.522180000000000291e+03 1.212037215766169407e+00
6.525109999999999673e+03 1.207575832496649904e+00
6.528039999999999964e+03 1.214363728060548597e+00
6.530970000000000255e+03 1.240564968863770767e+00
6.533899999999999636e+03 1.223535917559470665e+00
6.536829999999999927e+03 1.214462171021639891e+00
6.539760000000000218e+03 1.210508347177022159e+00
6.542689999999999600e+03 1.220533825429963137e+00
6.545619999999999891e+03 1.206023579191333850e+00
6.548550000000000182e+03 1.202781680041858703e+00
6.551479999999999563e+03 1.226438705285258113e+00
6.554409999999999854e+03 1.180902344455179165e+00
6.557340000000000146e+03 1.188767706069056906e+00
6.560270000000000437e+03 1.221930061130763079e+00
6.563199999999999818e+03 1.280793738566469164e+00
6.566130000000000109e+03 1.295762583607435348e+00
6.569060000000000400e+03 1.247796968405884499e+00
6.571989999999999782e+03 1.226857314288402723e+00
6.574920000000000073e+03 1.258813514790951826e+00
6.577850000000000364e+03 1.262279209374098654e+00
6.580779999999999745e+03 1.264758135419641327e+00
6.583710000000000036e+03 1.210264516775996224e+00
6.586640000000000327e+03 1.232434901219623402e+00
6.589569999999999709e+03 1.259999989521850550e+00
6.592500000000000000e+03 1.249893911576636318e+00
6.595430000000000291e+03 1.238208897421471111e+00
6.598359999999999673e+03 1.250484075730430300e+00
6.601289999999999964e+03 1.240878551722964573e+00
6.604220000000000255e+03 1.247398315691027992e+00
6.607149999999999636e+03 1.249021623452440943e+00
6.610079999999999927e+03 1.255175584738836392e+00
6.613010000000000218e+03 1.208156405038519621e+00
6.615939999999999600e+03 1.208316881169190671e+00
6.618869999999999891e+03 1.268296692613697374e+00
6.621800000000000182e+03 1.267570977589404624e+00
6.624729999999999563e+03 1.238213272401519571e+00
6.627659999999999854e+03 1.220824269871966461e+00
6.630590000000000146e+03 1.220244286585481008e+00
6.633520000000000437e+03 1.257153932789344175e+00
6.636449999999999818e+03 1.263638041460181993e+00
6.639380000000000109e+03 1.215615244403183359e+00
6.642310000000000400e+03 1.223979576401055924e+00
6.645239999999999782e+03 1.304314769876568025e+00
6.648170000000000073e+03 1.233242436415918020e+00
6.651100000000000364e+03 1.225812145789094476e+00
6.654029999999999745e+03 1.209837017036877738e+00
6.656960000000000036e+03 1.236360171674654618e+00
6.659890000000000327e+03 1.208198283095330394e+00
6.662819999999999709e+03 1.253050895143928534e+00
6.665750000000000000e+03 1.260951518129545645e+00
6.668680000000000291e+03 1.262051414010489037e+00
6.671609999999999673e+03 1.224096905320192663e+00
6.674539999999999964e+03 1.209569287099228951e+00
6.677470000000000255e+03 1.230862496069965228e+00
6.680399999999999636e+03 1.274400298465081294e+00
6.683329999999999927e+03 1.250646371849924554e+00
6.686260000000000218e+03 1.269661626854834413e+00
6.689189999999999600e+03 1.233166504258095930e+00
6.692119999999999891e+03 1.292757209055548806e+00
6.695050000000000182e+03 1.219781306906424279e+00
6.697979999999999563e+03 1.243380007534159448e+00
6.700909999999999854e+03 1.232549738648688553e+00
6.703840000000000146e+03 1.221771190655939865e+00
6.706770000000000437e+03 1.246431502940219094e+00
6.709699999999999818e+03 1.236717723804257041e+00
6.712630000000000109e+03 1.228608886771740849e+00
6.715560000000000400e+03 1.270100712030143519e+00
6.718489999999999782e+03 1.276040334459714654e+00
6.721420000000000073e+03 1.241821257782933063e+00
6.724350000000000364e+03 1.228390105751122618e+00
6.727279999999999745e+03 1.255995607027761363e+00
6.730210000000000036e+03 1.242938908113281116e+00
6.733140000000000327e+03 1.254236702265394188e+00
6.736069999999999709e+03 1.268422967215127262e+00
6.739000000000000000e+03 1.255193787891716317e+00
6.741930000000000291e+03 1.235579586708768884e+00
6.744859999999999673e+03 1.242618356866185048e+00
6.747789999999999964e+03 1.246649327706681909e+00
6.750720000000000255e+03 1.211533918787707442e+00
6.753649999999999636e+03 1.297245313289236535e+00
6.756579999999999927e+03 1.312265486088314503e+00
6.759510000000000218e+03 1.265555346194342290e+00
6.762439999999999600e+03 1.245613816047911770e+00
6.765369999999999891e+03 1.267566146209720968e+00
6.768300000000000182e+03 1.310560732330703360e+00
6.771229999999999563e+03 1.262465720403319169e+00
6.774159999999999854e+03 1.254324267666179882e+00
6.777090000000000146e+03 1.253334545827520907e+00
6.780020000000000437e+03 1.242660583503875982e+00
6.782949999999999818e+03 1.249198565328099031e+00
6.785880000000000109e+03 1.299040133906289363e+00
6.788810000000000400e+03 1.256506381598047950e+00
6.791739999999999782e+03 1.265305425222378988e+00
6.794670000000000073e+03 1.300235953116299026e+00
6.797600000000000364e+03 1.277234614718755878e+00
6.800529999999999745e+03 1.264790775404720291e+00
6.803460000000000036e+03 1.280231381475960495e+00
6.806390000000000327e+03 1.245204217964421600e+00
6.809319999999999709e+03 1.235475116248128558e+00
6.812250000000000000e+03 1.271221161318696558e+00
6.815180000000000291e+03 1.319834880527866350e+00
6.818109999999999673e+03 1.240987847604979377e+00
6.821039999999999964e+03 1.226077000287201013e+00
6.823970000000000255e+03 1.242063577150349207e+00
6.826899999999999636e+03 1.261275210487055487e+00
6.829829999999999927e+03 1.300771029203776852e+00
6.832760000000000218e+03 1.257389526278676506e+00
6.835689999999999600e+03 1.228117141091853437e+00
6.838619999999999891e+03 1.218658434114499034e+00
6.841550000000000182e+03 1.235657409184200306e+00
6.844479999999999563e+03 1.238336666611798753e+00
6.847409999999999854e+03 1.276759814363184420e+00
6.850340000000000146e+03 1.289558297866973513e+00
6.853270000000000437e+03 1.223341875647458998e+00
6.856199999999999818e+03 1.276443798850654510e+00
6.859130000000000109e+03 1.294081482096020475e+00
6.862060000000000400e+03 1.217786238232800189e+00
6.864989999999999782e+03 1.249616754514358830e+00
6.867920000000000073e+03 1.292717223182413111e+00
6.870850000000000364e+03 1.254249329259938150e+00
6.873779999999999745e+03 1.251690048696632696e+00
6.876710000000000036e+03 1.253923737377333092e+00
6.879640000000000327e+03 1.267100222605433091e+00
6.882569999999999709e+03 1.285158847347230404e+00
6.885500000000000000e+03 1.292430912427091849e+00
6.888430000000000291e+03 1.342928390090605273e+00
6.891359999999999673e+03 1.322337538041481464e+00
6.894289999999999964e+03 1.254318705877139672e+00
6.897220000000000255e+03 1.260131940753423718e+00
6.900149999999999636e+03 1.235982309434202397e+00
6.903079999999999927e+03 1.282425931119944851e+00
6.906010000000000218e+03 1.301235411047218848e+00
6.908939999999999600e+03 1.267065201715896094e+00
6.911869999999999891e+03 1.272816345813777117e+00
6.914800000000000182e+03 1.274390906920966904e+00
6.917729999999999563e+03 1.324775121939999467e+00
6.920659999999999854e+03 1.332456454573247351e+00
6.923590000000000146e+03 1.266553367081807213e+00
6.926520000000000437e+03 1.242991036750399569e+00
6.929449999999999818e+03 1.326028297826004287e+00
6.932380000000000109e+03 1.293672564263204983e+00
6.935310000000000400e+03 1.213461166254923729e+00
6.938239999999999782e+03 1.250930699269774404e+00
6.941170000000000073e+03 1.290431236584107744e+00
6.944100000000000364e+03 1.294856685075657543e+00
6.947029999999999745e+03 1.305382328645379841e+00
6.949960000000000036e+03 1.334910174688351381e+00
6.952890000000000327e+03 1.319609833738572879e+00
6.955819999999999709e+03 1.273735020261048234e+00
6.958750000000000000e+03 1.299251234456831217e+00
6.961680000000000291e+03 1.263515426453003965e+00
6.964609999999999673e+03 1.265652938782246606e+00
6.967539999999999964e+03 1.252761046054569727e+00
6.970470000000000255e+03 1.298683392071101617e+00
6.973399999999999636e+03 1.319937606528359675e+00
6.976329999999999927e+03 1.287416282004299362e+00
6.979260000000000218e+03 1.277214414267627385e+00
6.982189999999999600e+03 1.264128159633394199e+00
6.985119999999999891e+03 1.295086661902806968e+00
6.988050000000000182e+03 1.286804425205737124e+00
6.990979999999999563e+03 1.279091281974986671e+00
6.993909999999999854e+03 1.320722575497992102e+00
6.996840000000000146e+03 1.279499204843052462e+00
6.999770000000000437e+03 1.277276712497847022e+00
7.002699999999999818e+03 1.305977713643852178e+00
7.005630000000000109e+03 1.312611693093108656e+00
7.008560000000000400e+03 1.297159426675830174e+00
7.011489999999999782e+03 1.281028201918005482e+00
7.014420000000000073e+03 1.220477417131248465e+00
7.017350000000000364e+03 1.299142919631502746e+00
7.020279999999999745e+03 1.273240387412962527e+00
7.023210000000000036e+03 1.283530972436376150e+00
7.026140000000000327e+03 1.285332534968377294e+00
7.029069999999999709e+03 1.306840973383046611e+00
7.032000000000000000e+03 1.300845598282848181e+00
7.034930000000000291e+03 1.272990434988241493e+00
7.037859999999999673e+03 1.320850944506518188e+00
7.040789999999999964e+03 1.319841351711492861e+00
7.043720000000000255e+03 1.295889652153041416e+00
7.046649999999999636e+03 1.298035040267680795e+00
7.049579999999999927e+03 1.317056348620726514e+00
7.052510000000000218e+03 1.289287712606976166e+00
7.055439999999999600e+03 1.282246208131839316e+00
7.058369999999999891e+03 1.305301512361967564e+00
7.061300000000000182e+03 1.286795266170424279e+00
7.064229999999999563e+03 1.261257683476071589e+00
7.067159999999999854e+03 1.260529774760774879e+00
7.070090000000000146e+03 1.302945812998211217e+00
7.073020000000000437e+03 1.317969525084720317e+00
7.075949999999999818e+03 1.311668297213886003e+00
7.078880000000000109e+03 1.257018583229480013e+00
7.081810000000000400e+03 1.294890753691018581e+00
7.084739999999999782e+03 1.311034651942782681e+00
7.087670000000000073e+03 1.295160450202118785e+00
7.090600000000000364e+03 1.266755131390008948e+00
7.093529999999999745e+03 1.260454979494849859e+00
7.096460000000000036e+03 1.329844916031135194e+00
7.099390000000000327e+03 1.328824669240483480e+00
7.102319999999999709e+03 1.312630964248032495e+00
7.105250000000000000e+03 1.315399449670665577e+00
7.108180000000000291e+03 1.231752125647942675e+00
7.111109999999999673e+03 1.314433285552986552e+00
7.114039999999999964e+03 1.297863136716939980e+00
7.116970000000000255e+03 1.317483073071400224e+00
7.119899999999999636e+03 1.335014371934895250e+00
7.122829999999999927e+03 1.345676314910261073e+00
7.125760000000000218e+03 1.334060384185676185e+00
7.128689999999999600e+03 1.337200565809927966e+00
7.131619999999999891e+03 1.284954264386205525e+00
7.134550000000000182e+03 1.284063852406888806e+00
7.137479999999999563e+03 1.282157148999700347e+00
7.140409999999999854e+03 1.321238198299548916e+00
7.143340000000000146e+03 1.296504566449430351e+00
7.146270000000000437e+03 1.272206518935547370e+00
7.149199999999999818e+03 1.328629341563233313e+00
7.152130000000000109e+03 1.362773085006722562e+00
7.155060000000000400e+03 1.288600481497512495e+00
7.157989999999999782e+03 1.260211021247377605e+00
7.160920000000000073e+03 1.290436135185816457e+00
7.163850000000000364e+03 1.293498126951907023e+00
7.166779999999999745e+03 1.323171822213981219e+00
7.169710000000000036e+03 1.320626346196260403e+00
7.172640000000000327e+03 1.315603312673574221e+00
7.175569999999999709e+03 1.303047610824833447e+00
7.178500000000000000e+03 1.299011493156604802e+00
7.181430000000000291e+03 1.323368152219711380e+00
7.184359999999999673e+03 1.314913325929498500e+00
7.187289999999999964e+03 1.319082363767379196e+00
7.190220000000000255e+03 1.321616476125147877e+00
7.193149999999999636e+03 1.352897894160986603e+00
7.196079999999999927e+03 1.335050142254045058e+00
7.199010000000000218e+03 1.302645600478355314e+00
7.201939999999999600e+03 1.295615145751476183e+00
7.204869999999999891e+03 1.252691318976985269e+00
7.207800000000000182e+03 1.303565328917825505e+00
7.210729999999999563e+03 1.313034209403118213e+00
7.213659999999999854e+03 1.322419479120958918e+00
7.216590000000000146e+03 1.313036133506544578e+00
7.219520000000000437e+03 1.279832111143441864e+00
7.222449999999999818e+03 1.341333392512770617e+00
7.225380000000000109e+03 1.371477067417248286e+00
7.228310000000000400e+03 1.368068529363131391e+00
7.231239999999999782e+03 1.330014209426863436e+00
7.234170000000000073e+03 1.278286807448558493e+00
7.237100000000000364e+03 1.305557881040995571e+00
7.240029999999999745e+03 1.322788670574434278e+00
7.242960000000000036e+03 1.384465964440636299e+00
7.245890000000000327e+03 1.336876493480507300e+00
7.248819999999999709e+03 1.303845709263562025e+00
7.251750000000000000e+03 1.335006854810195209e+00
7.254680000000000291e+03 1.356550347968314973e+00
7.257609999999999673e+03 1.322489373703869431e+00
7.260539999999999964e+03 1.272962987370506838e+00
7.263470000000000255e+03 1.292882142400241685e+00
7.266399999999999636e+03 1.308385052117303271e+00
7.269329999999999927e+03 1.318373298010774297e+00
7.272260000000000218e+03 1.328634263000373128e+00
7.275189999999999600e+03 1.312188980341617350e+00
7.278119999999999891e+03 1.262777446785357860e+00
7.281050000000000182e+03 1.302132974958439160e+00
7.283979999999999563e+03 1.373442743697530055e+00
7.286909999999999854e+03 1.363330023030414395e+00
7.289840000000000146e+03 1.327132891503862933e+00
7.292770000000000437e+03 1.353826588772511608e+00
7.295699999999999818e+03 1.358120725928599892e+00
7.298630000000000109e+03 1.368837930340952136e+00
7.301560000000000400e+03 1.355399005610755658e+00
7.304489999999999782e+03 1.330682050531982519e+00
7.307420000000000073e+03 1.344234232026270792e+00
7.310350000000000364e+03 1.367800148699949592e+00
7.313279999999999745e+03 1.340211290822507895e+00
7.316210000000000036e+03 1.363869039690628115e+00
7.319140000000000327e+03 1.363922982689617092e+00
7.322069999999999709e+03 1.327834854388169061e+00
7.325000000000000000e+03 1.316220390164039022e+00
7.327930000000000291e+03 1.377094837783753745e+00
7.330859999999999673e+03 1.372508526753487779e+00
7.333789999999999964e+03 1.361771701804046941e+00
7.336720000000000255e+03 1.354963262322010698e+00
7.339649999999999636e+03 1.352598782626907026e+00
7.342579999999999927e+03 1.361038228490938140e+00
7.345510000000000218e+03 1.340927847383780902e+00
7.348439999999999600e+03 1.325884246520277365e+00
7.351369999999999891e+03 1.321797403867405851e+00
7.354300000000000182e+03 1.307981749269128580e+00
7.357229999999999563e+03 1.377146413689871229e+00
7.360159999999999854e+03 1.370704709505876195e+00
7.363090000000000146e+03 1.292058237182499125e+00
7.366020000000000437e+03 1.318890759922614286e+00
7.368949999999999818e+03 1.376150969398665991e+00
7.371880000000000109e+03 1.393745872986893453e+00
7.374810000000000400e+03 1.355131916730608843e+00
7.377739999999999782e+03 1.355502645059703637e+00
7.380670000000000073e+03 1.380367803464150445e+00
7.383600000000000364e+03 1.330120367292283445e+00
7.386529999999999745e+03 1.325171142531759605e+00
7.389460000000000036e+03 1.306868051224906901e+00
7.392390000000000327e+03 1.296713022505812329e+00
7.395319999999999709e+03 1.338933348921055089e+00
7.398250000000000000e+03 1.376964076298025530e+00
7.401180000000000291e+03 1.350872952209273725e+00
7.404109999999999673e+03 1.325095046435087909e+00
7.407039999999999964e+03 1.302973301330177636e+00
7.409970000000000255e+03 1.322482142648065961e+00
7.412899999999999636e+03 1.319611745305066419e+00
7.415829999999999927e+03 1.319509014918189393e+00
7.418760000000000218e+03 1.358055470230030037e+00
7.421689999999999600e+03 1.349974849126792220e+00
7.424619999999999891e+03 1.354894196663575467e+00
7.427550000000000182e+03 1.380559985799354683e+00
7.430479999999999563e+03 1.345280185031110909e+00
7.433409999999999854e+03 1.353794023992902718e+00
7.436340000000000146e+03 1.374880456783738047e+00
7.439270000000000437e+03 1.343360699342052156e+00
7.442199999999999818e+03 1.287215191133258552e+00
7.445130000000000109e+03 1.302017001231617011e+00
7.448060000000000400e+03 1.372462026656203538e+00
7.450989999999999782e+03 1.399800023182727227e+00
7.453920000000000073e+03 1.385313033726123244e+00
7.456850000000000364e+03 1.368885391429630616e+00
7.459779999999999745e+03 1.347752368596997652e+00
7.462710000000000036e+03 1.324996309801551808e+00
7.465640000000000327e+03 1.294801401355273107e+00
7.468569999999999709e+03 1.285964811410422737e+00
7.471500000000000000e+03 1.298096094992845506e+00
7.474430000000000291e+03 1.331905291878435982e+00
7.477359999999999673e+03 1.352586508842988255e+00
7.480289999999999964e+03 1.345617073857474200e+00
7.483220000000000255e+03 1.349449678266915864e+00
7.486149999999999636e+03 1.373108912243615531e+00
7.489079999999999927e+03 1.379244225295251036e+00
7.492010000000000218e+03 1.331814454281263105e+00
7.494939999999999600e+03 1.360238137958245774e+00
7.497869999999999891e+03 1.385426028735795345e+00
7.500800000000000182e+03 1.360472738390325231e+00
7.503729999999999563e+03 1.346943672587871843e+00
7.506659999999999854e+03 1.350759971167362794e+00
7.509590000000000146e+03 1.329947843688979336e+00
7.512520000000000437e+03 1.333149430082160247e+00
7.515449999999999818e+03 1.353751343516288452e+00
7.518380000000000109e+03 1.364940127140449322e+00
7.521310000000000400e+03 1.331876227520721212e+00
7.524239999999999782e+03 1.331945890986047765e+00
7.527170000000000073e+03 1.367959519146224157e+00
7.530100000000000364e+03 1.349537130416455843e+00
7.533029999999999745e+03 1.336483095527746023e+00
7.535960000000000036e+03 1.305149640442796466e+00
7.538890000000000327e+03 1.314629166841759789e+00
7.541819999999999709e+03 1.352593528478666318e+00
7.544750000000000000e+03 1.390047914320703848e+00
7.547680000000000291e+03 1.374092740792169476e+00
7.550609999999999673e+03 1.364394498864214267e+00
7.553539999999999964e+03 1.365406779506478374e+00
7.556470000000000255e+03 1.422352076837816615e+00
7.559399999999999636e+03 1.411735092261989122e+00
7.562329999999999927e+03 1.374251344794825025e+00
7.565260000000000218e+03 1.383388387244675943e+00
7.568189999999999600e+03 1.427296166394790955e+00
7.571119999999999891e+03 1.405555877629811823e+00
7.574050000000000182e+03 1.336472062827063434e+00
7.576979999999999563e+03 1.334502201818945855e+00
7.579909999999999854e+03 1.332994287430276259e+00
7.582840000000000146e+03 1.324362741290635803e+00
7.585770000000000437e+03 1.356985252394570907e+00
7.588699999999999818e+03 1.408258299880136066e+00
7.591630000000000109e+03 1.421372651588889813e+00
7.594560000000000400e+03 1.459624040964297320e+00
7.597489999999999782e+03 1.416253234912077330e+00
7.600420000000000073e+03 1.346003598672034229e+00
7.603350000000000364e+03 1.266632539660137891e+00
7.606279999999999745e+03 1.251088909250238856e+00
7.609210000000000036e+03 1.312474460320133485e+00
7.612140000000000327e+03 1.295154385163907351e+00
7.615069999999999709e+03 1.305454099936675938e+00
7.618000000000000000e+03 1.354654837476861884e+00
7.620930000000000291e+03 1.353431961561349928e+00
7.623859999999999673e+03 1.346776278087884027e+00
7.626789999999999964e+03 1.303953759207738150e+00
7.629720000000000255e+03 1.367631570916558514e+00
7.632649999999999636e+03 1.369868448529990790e+00
7.635579999999999927e+03 1.332588669558123051e+00
7.638510000000000218e+03 1.291813834328932042e+00
7.641439999999999600e+03 1.304008682636714989e+00
7.644369999999999891e+03 1.369178867514392106e+00
7.647300000000000182e+03 1.364605945128943842e+00
7.650229999999999563e+03 1.354057219811951596e+00
7.653159999999999854e+03 1.355245292625181230e+00
7.656090000000000146e+03 1.320650621891235055e+00
7.659020000000000437e+03 1.332167349911792531e+00
7.661949999999999818e+03 1.374664983477602798e+00
7.664880000000000109e+03 1.372415381477168239e+00
7.667810000000000400e+03 1.348726916703695267e+00
7.670739999999999782e+03 1.363635068829670560e+00
7.673670000000000073e+03 1.370223654194868468e+00
7.676600000000000364e+03 1.364729052290254652e+00
7.679529999999999745e+03 1.338794912499619238e+00
7.682460000000000036e+03 1.375004875498158086e+00
7.685390000000000327e+03 1.369678077262517668e+00
7.688319999999999709e+03 1.366375738333367895e+00
7.691250000000000000e+03 1.372132000878183433e+00
7.694180000000000291e+03 1.373850932747249676e+00
7.697109999999999673e+03 1.395445714629810263e+00
7.700039999999999964e+03 1.424886328173902816e+00
7.702970000000000255e+03 1.398564296452202482e+00
7.705899999999999636e+03 1.388497546648418846e+00
7.708829999999999927e+03 1.425356048594840219e+00
7.711760000000000218e+03 1.441745084523868847e+00
7.714689999999999600e+03 1.374180987295263501e+00
7.717619999999999891e+03 1.390072961975903354e+00
7.720550000000000182e+03 1.407219474854124019e+00
7.723479999999999563e+03 1.357843602932274463e+00
7.726409999999999854e+03 1.336205997169695125e+00
7.729340000000000146e+03 1.403956798069709189e+00
7.732270000000000437e+03 1.383410683055952717e+00
7.735199999999999818e+03 1.371216964145858697e+00
7.738130000000000109e+03 1.388141133856646503e+00
7.741060000000000400e+03 1.406559439404087675e+00
7.743989999999999782e+03 1.376009751863010111e+00
7.746920000000000073e+03 1.348672920474180303e+00
7.749850000000000364e+03 1.367743703271800282e+00
7.752779999999999745e+03 1.360388532747905055e+00
7.755710000000000036e+03 1.351900278843995107e+00
7.758640000000000327e+03 1.377725626519707092e+00
7.761569999999999709e+03 1.416790624129724341e+00
7.764500000000000000e+03 1.396958740266494026e+00
7.767430000000000291e+03 1.423076967760162903e+00
7.770359999999999673e+03 1.377555830686814975e+00
7.773289999999999964e+03 1.326813028479018053e+00
7.776220000000000255e+03 1.436436527579537215e+00
7.779149999999999636e+03 1.450309540122639129e+00
7.782079999999999927e+03 1.406368115404383223e+00
7.785010000000000218e+03 1.405109333140391437e+00
7.787939999999999600e+03 1.392549695856180714e+00
7.790869999999999891e+03 1.332753706692688223e+00
7.793800000000000182e+03 1.319148098642738409e+00
7.796729999999999563e+03 1.410387946850851337e+00
7.799659999999999854e+03 1.421870916757459025e+00
7.802590000000000146e+03 1.388395276735341577e+00
7.805520000000000437e+03 1.391457230638803111e+00
7.808449999999999818e+03 1.489063631257976139e+00
7.811380000000000109e+03 1.461021873176429953e+00
7.814310000000000400e+03 1.372452150335360610e+00
7.817239999999999782e+03 1.343533677193295084e+00
7.820170000000000073e+03 1.390727940148483777e+00
7.823100000000000364e+03 1.425487559905184165e+00
7.826029999999999745e+03 1.427280286252643471e+00
7.828960000000000036e+03 1.406815596130654544e+00
7.831890000000000327e+03 1.457020626222711446e+00
7.834819999999999709e+03 1.440544648309460607e+00
7.837750000000000000e+03 1.461266552011819542e+00
7.840680000000000291e+03 1.412359565417471208e+00
7.843609999999999673e+03 1.372765824594448736e+00
7.846539999999999964e+03 1.369330443608113956e+00
7.849470000000000255e+03 1.423771981139059006e+00
7.852399999999999636e+03 1.448207700431591194e+00
7.855329999999999927e+03 1.427185069773576176e+00
7.858260000000000218e+03 1.411832418035510850e+00
7.861189999999999600e+03 1.397300792859290652e+00
7.864119999999999891e+03 1.398341819462278313e+00
7.867050000000000182e+03 1.387547155064947413e+00
7.869979999999999563e+03 1.418446395140798399e+00
7.872909999999999854e+03 1.414930595772945887e+00
7.875840000000000146e+03 1.431023876283378460e+00
7.878770000000000437e+03 1.420125131552771647e+00
7.881699999999999818e+03 1.443724090517902070e+00
7.884630000000000109e+03 1.437476495505603413e+00
7.887560000000000400e+03 1.432922819192592900e+00
7.890489999999999782e+03 1.449058009409770253e+00
7.893420000000000073e+03 1.399217472818438557e+00
7.896350000000000364e+03 1.386306901909361899e+00
7.899279999999999745e+03 1.392185423138807554e+00
7.902210000000000036e+03 1.396844528567218191e+00
7.905140000000000327e+03 1.411155929713566071e+00
7.908069999999999709e+03 1.405477583998477664e+00
7.911000000000000000e+03 1.367260113039400427e+00
7.913930000000000291e+03 1.446711026021346269e+00
7.916859999999999673e+03 1.503792779092422816e+00
7.919789999999999964e+03 1.460961175542499380e+00
7.922720000000000255e+03 1.399126444874193131e+00
7.925649999999999636e+03 1.383577513723909247e+00
7.928579999999999927e+03 1.363626798447728827e+00
7.931510000000000218e+03 1.391673672421184005e+00
7.934439999999999600e+03 1.424817287062411619e+00
7.937369999999999891e+03 1.444773086371414772e+00
7.940300000000000182e+03 1.416014370567674652e+00
7.943229999999999563e+03 1.446565477700378688e+00
7.946159999999999854e+03 1.374254955609334639e+00
7.949090000000000146e+03 1.379855729870386849e+00
7.952020000000000437e+03 1.351004942230239037e+00
7.954949999999999818e+03 1.340248018176100064e+00
7.957880000000000109e+03 1.347739040951416278e+00
7.960810000000000400e+03 1.345438516653493677e+00
7.963739999999999782e+03 1.374485748716882894e+00
7.966670000000000073e+03 1.423091327576883947e+00
7.969600000000000364e+03 1.376782648781749607e+00
7.972529999999999745e+03 1.430670909654939704e+00
7.975460000000000036e+03 1.426506507295764115e+00
7.978390000000000327e+03 1.405978245748236377e+00
7.981319999999999709e+03 1.438033308550171530e+00
7.984250000000000000e+03 1.446562506970836548e+00
7.987180000000000291e+03 1.474241506859041317e+00
7.990109999999999673e+03 1.431608290894099023e+00
7.993039999999999964e+03 1.337795273930273865e+00
7.995970000000000255e+03 1.327263853388008785e+00
7.998899999999999636e+03 1.334415720043346409e+00
8.001829999999999927e+03 1.378282279031550317e+00
8.004760000000000218e+03 1.385945048393945278e+00
8.007689999999999600e+03 1.370540674882245291e+00
8.010619999999999891e+03 1.401519931373708339e+00
8.013550000000000182e+03 1.447675734766274092e+00
8.016479999999999563e+03 1.440625887667358329e+00
8.019409999999999854e+03 1.461372398874418721e+00
8.022340000000000146e+03 1.424781136716410268e+00
8.025270000000000437e+03 1.345186176658457855e+00
8.028199999999999818e+03 1.385853072498696159e+00
8.031130000000000109e+03 1.408563019521420268e+00
8.034060000000000400e+03 1.408800916116119684e+00
8.036989999999999782e+03 1.399452323153258293e+00
8.039920000000000073e+03 1.454989681170404614e+00
8.042850000000000364e+03 1.404853857955178142e+00
8.045779999999999745e+03 1.414812562364728077e+00
8.048710000000000036e+03 1.362048331116339606e+00
8.051640000000000327e+03 1.401534520449312149e+00
8.054569999999999709e+03 1.421611669663778166e+00
8.057500000000000000e+03 1.349381358054398961e+00
8.060430000000000291e+03 1.460485474374467518e+00
8.063359999999999673e+03 1.406171809447726906e+00
8.066289999999999964e+03 1.364080099105466681e+00
8.069220000000000255e+03 1.399797239581581421e+00
8.072149999999999636e+03 1.344016228753664333e+00
8.075079999999999927e+03 1.359484875375094326e+00
8.078010000000000218e+03 1.380515267368932264e+00
8.080939999999999600e+03 1.461258076835288744e+00
8.083869999999999891e+03 1.441418177426142089e+00
8.086800000000000182e+03 1.413136835791653390e+00
8.089729999999999563e+03 1.419508002091350862e+00
8.092659999999999854e+03 1.358568810051785869e+00
8.095590000000000146e+03 1.377752010919453873e+00
8.098520000000000437e+03 1.399163147699060250e+00
8.101449999999999818e+03 1.456892866880696191e+00
8.104380000000000109e+03 1.396727139072700963e+00
8.107310000000000400e+03 1.400063929750509084e+00
8.110239999999999782e+03 1.465513573495067945e+00
8.113170000000000073e+03 1.429888747205190214e+00
8.116100000000000364e+03 1.396938159322703044e+00
8.119029999999999745e+03 1.359555865451915535e+00
8.121960000000000036e+03 1.376492042743157285e+00
8.124890000000000327e+03 1.386615155682979994e+00
8.127819999999999709e+03 1.466093555966739848e+00
8.130750000000000000e+03 1.443247439991083292e+00
8.133680000000000291e+03 1.425409408520705856e+00
8.136609999999999673e+03 1.385706390238029773e+00
8.139539999999999964e+03 1.450939372377848313e+00
8.142470000000000255e+03 1.395919785636983823e+00
8.145399999999999636e+03 1.345770322298516453e+00
8.148329999999999927e+03 1.423147808023582206e+00
8.151260000000000218e+03 1.426390028783669939e+00
8.154189999999999600e+03 1.404948844103834915e+00
8.157119999999999891e+03 1.378542440433523142e+00
8.160050000000000182e+03 1.412231078317733424e+00
8.162979999999999563e+03 1.419960513526797197e+00
8.165909999999999854e+03 1.430761422568989305e+00
8.168840000000000146e+03 1.416613858789314451e+00
8.171770000000000437e+03 1.452292067563878408e+00
8.174699999999999818e+03 1.388455443604231787e+00
8.177630000000000109e+03 1.409564756726548573e+00
8.180560000000000400e+03 1.406327347415231133e+00
8.183489999999999782e+03 1.396553579703084136e+00
8.186420000000000073e+03 1.438273154973778611e+00
8.189350000000000364e+03 1.433457201224300981e+00
8.192280000000000655e+03 1.385671075503706273e+00
8.195209999999999127e+03 1.397122401552627569e+00
8.198139999999999418e+03 1.417490005918446760e+00
8.201069999999999709e+03 1.377490514335525384e+00
8.204000000000000000e+03 1.438941162288190689e+00
8.206930000000000291e+03 1.453508822405134238e+00
8.209860000000000582e+03 1.428788859632801778e+00
8.212790000000000873e+03 1.459284914557618773e+00
8.215719999999999345e+03 1.366498960723400602e+00
8.218649999999999636e+03 1.386993226460031092e+00
8.221579999999999927e+03 1.439035248201002926e+00
8.224510000000000218e+03 1.474185855234969811e+00
8.227440000000000509e+03 1.431247555700385421e+00
8.230370000000000800e+03 1.424385816454595055e+00
8.233299999999999272e+03 1.345408586522832017e+00
8.236229999999999563e+03 1.397337390224020703e+00
8.239159999999999854e+03 1.447790032623610390e+00
8.242090000000000146e+03 1.423072610896953138e+00
8.245020000000000437e+03 1.398583003761340704e+00
8.247950000000000728e+03 1.413328350426986901e+00
8.250879999999999200e+03 1.466066119414053848e+00
8.253809999999999491e+03 1.430147514231398853e+00
8.256739999999999782e+03 1.431123521741866966e+00
8.259670000000000073e+03 1.395554732999939818e+00
8.262600000000000364e+03 1.410262519489672961e+00
8.265530000000000655e+03 1.403485893921344374e+00
8.268459999999999127e+03 1.401715227011744114e+00
8.271389999999999418e+03 1.370914365731718876e+00
8.274319999999999709e+03 1.430956700972052742e+00
8.277250000000000000e+03 1.423481252374972916e+00
8.280180000000000291e+03 1.386415243683604581e+00
8.283110000000000582e+03 1.309585984518049528e+00
8.286040000000000873e+03 1.295618832456193248e+00
8.288969999999999345e+03 1.350997735520080179e+00
8.291899999999999636e+03 1.395489898766526071e+00
8.294829999999999927e+03 1.357070982979840412e+00
8.297760000000000218e+03 1.396886644122827814e+00
8.300690000000000509e+03 1.429946295447305227e+00
8.303620000000000800e+03 1.440851700185558526e+00
8.306549999999999272e+03 1.359396538771592278e+00
8.309479999999999563e+03 1.378647783152566531e+00
8.312409999999999854e+03 1.427762627719379562e+00
8.315340000000000146e+03 1.402231034503016227e+00
8.318270000000000437e+03 1.354846776275515863e+00
8.321200000000000728e+03 1.375208591470130637e+00
8.324129999999999200e+03 1.332925671817069890e+00
8.327059999999999491e+03 1.392851591031219360e+00
8.329989999999999782e+03 1.411498652954676469e+00
8.332920000000000073e+03 1.367302300299054085e+00
8.335850000000000364e+03 1.337755086878356092e+00
8.338780000000000655e+03 1.295356328406702895e+00
8.341709999999999127e+03 1.315677247875402411e+00
8.344639999999999418e+03 1.499442155839139978e+00
8.347569999999999709e+03 1.436241067607354482e+00
8.350500000000000000e+03 1.317570447089837948e+00
8.353430000000000291e+03 1.396650121040649006e+00
8.356360000000000582e+03 1.385385711538002607e+00
8.359290000000000873e+03 1.384740961098868572e+00
8.362219999999999345e+03 1.405277712117689815e+00
8.365149999999999636e+03 1.469258112175820585e+00
8.368079999999999927e+03 1.366874042821292212e+00
8.371010000000000218e+03 1.416020963463204829e+00
8.373940000000000509e+03 1.446414241199917683e+00
8.376870000000000800e+03 1.386534713412764352e+00
8.379799999999999272e+03 1.355434981031996555e+00
8.382729999999999563e+03 1.431833909913415193e+00
8.385659999999999854e+03 1.393470803506011713e+00
8.388590000000000146e+03 1.391874030005544993e+00
8.391520000000000437e+03 1.431746551731665429e+00
8.394450000000000728e+03 1.350333754361289884e+00
8.397379999999999200e+03 1.428176373198107196e+00
8.400309999999999491e+03 1.453583593226891901e+00
8.403239999999999782e+03 1.425698856715777341e+00
8.406170000000000073e+03 1.335677887538237352e+00
8.409100000000000364e+03 1.360315296366148008e+00
8.412030000000000655e+03 1.385341137846892945e+00
8.414959999999999127e+03 1.486244772869150577e+00
8.417889999999999418e+03 1.451425507736169518e+00
8.420819999999999709e+03 1.369948195619557607e+00
8.423750000000000000e+03 1.365073133008851025e+00
8.426680000000000291e+03 1.416938168108839324e+00
8.429610000000000582e+03 1.543365334468776773e+00
8.432540000000000873e+03 1.475008707386666451e+00
8.435469999999999345e+03 1.377873306308402102e+00
8.438399999999999636e+03 1.416813664270176965e+00
8.441329999999999927e+03 1.446778421650494417e+00
8.444260000000000218e+03 1.486915769020877631e+00
8.447190000000000509e+03 1.468129867068445948e+00
8.450120000000000800e+03 1.431121747585882842e+00
8.453049999999999272e+03 1.429353876902885290e+00
8.455979999999999563e+03 1.419092840707685710e+00
8.458909999999999854e+03 1.367635819301147304e+00
8.461840000000000146e+03 1.421492316181097726e+00
8.464770000000000437e+03 1.500799478862131942e+00
8.467700000000000728e+03 1.491413214694596201e+00
8.470629999999999200e+03 1.404214286086696628e+00
8.473559999999999491e+03 1.480916582781950819e+00
8.476489999999999782e+03 1.415436030654728450e+00
8.479420000000000073e+03 1.408126252678291168e+00
8.482350000000000364e+03 1.386390267317261671e+00
8.485280000000000655e+03 1.482318659778668168e+00
8.488209999999999127e+03 1.490728963330398615e+00
8.491139999999999418e+03 1.514901062250304742e+00
8.494069999999999709e+03 1.430036297115047761e+00
8.497000000000000000e+03 1.377598282148920772e+00
8.499930000000000291e+03 1.408211191369164617e+00
8.502860000000000582e+03 1.460171178986825025e+00
8.505790000000000873e+03 1.473663335879560776e+00
8.508719999999999345e+03 1.437554512272512852e+00
8.511649999999999636e+03 1.394428798844878470e+00
8.514579999999999927e+03 1.424018177697364607e+00
8.517510000000000218e+03 1.450965419588015504e+00
8.520440000000000509e+03 1.410962647781525359e+00
8.523370000000000800e+03 1.393401670896832423e+00
8.526299999999999272e+03 1.438558076904024707e+00
8.529229999999999563e+03 1.423978839828192067e+00
8.532159999999999854e+03 1.377149265381339971e+00
8.535090000000000146e+03 1.360532193179610605e+00
8.538020000000000437e+03 1.342222255424199151e+00
8.540950000000000728e+03 1.365040557199079796e+00
8.543879999999999200e+03 1.501888046820336386e+00
8.546809999999999491e+03 1.455963361289141167e+00
8.549739999999999782e+03 1.374580554998913406e+00
8.552670000000000073e+03 1.394625090897135378e+00
8.555600000000000364e+03 1.404014410011733771e+00
8.558530000000000655e+03 1.424772951294679846e+00
8.561459999999999127e+03 1.402990070266063150e+00
8.564389999999999418e+03 1.446119327407923594e+00
8.567319999999999709e+03 1.468954084808727467e+00
8.570250000000000000e+03 1.494024474848119732e+00
8.573180000000000291e+03 1.399126560999956359e+00
8.576110000000000582e+03 1.398265900923511218e+00
8.579040000000000873e+03 1.403981772025292951e+00
8.581969999999999345e+03 1.382859309131858838e+00
8.584899999999999636e+03 1.421691718083556433e+00
8.587829999999999927e+03 1.441657962703475127e+00
8.590760000000000218e+03 1.397279097436046058e+00
8.593690000000000509e+03 1.444812207748609412e+00
8.596620000000000800e+03 1.454933825507411349e+00
8.599549999999999272e+03 1.400468676147168967e+00
8.602479999999999563e+03 1.471396318371024359e+00
8.605409999999999854e+03 1.465642230102128130e+00
8.608340000000000146e+03 1.444023997861342945e+00
8.611270000000000437e+03 1.395896518522971919e+00
8.614200000000000728e+03 1.385468846655976805e+00
8.617129999999999200e+03 1.403336523087531429e+00
8.620059999999999491e+03 1.467013608281821924e+00
8.622989999999999782e+03 1.367206432008648775e+00
8.625920000000000073e+03 1.306480287791804029e+00
8.628850000000000364e+03 1.425752697559645732e+00
8.631780000000000655e+03 1.409621293503524608e+00
8.634709999999999127e+03 1.431709964603486096e+00
8.637639999999999418e+03 1.417375442769136296e+00
8.640569999999999709e+03 1.366680082481797065e+00
8.643500000000000000e+03 1.458440716416933958e+00
8.646430000000000291e+03 1.419958638794714956e+00
8.649360000000000582e+03 1.508975818454579620e+00
8.652290000000000873e+03 1.438984851047138358e+00
8.655219999999999345e+03 1.459072580665048191e+00
8.658149999999999636e+03 1.366602684331783557e+00
8.661079999999999927e+03 1.277694557306921164e+00
8.664010000000000218e+03 1.444366200527534838e+00
8.666940000000000509e+03 1.414681315176802956e+00
8.669870000000000800e+03 1.449336448055065896e+00
8.672799999999999272e+03 1.469831935243927301e+00
8.675729999999999563e+03 1.370404925539508767e+00
8.678659999999999854e+03 1.422410773534314554e+00
8.681590000000000146e+03 1.411899365862624656e+00
8.684520000000000437e+03 1.396068600660572701e+00
8.687450000000000728e+03 1.398261517176037305e+00
8.690379999999999200e+03 1.396134962340530361e+00
8.693309999999999491e+03 1.396478785640560494e+00
8.696239999999999782e+03 1.424703499732362433e+00
8.699170000000000073e+03 1.390924815537956549e+00
8.702100000000000364e+03 1.449636487892465464e+00
8.705030000000000655e+03 1.448242378194003477e+00
8.707959999999999127e+03 1.387090514803552166e+00
8.710889999999999418e+03 1.340623571309387474e+00
8.713819999999999709e+03 1.397575656550267498e+00
8.716750000000000000e+03 1.402715866717611837e+00
8.719680000000000291e+03 1.396092660910701833e+00
8.722610000000000582e+03 1.428261901575218484e+00
8.725540000000000873e+03 1.487619865359547600e+00
8.728469999999999345e+03 1.430683759441023550e+00
8.731399999999999636e+03 1.341862994884484017e+00
8.734329999999999927e+03 1.401189295085179420e+00
8.737260000000000218e+03 1.444007718503595772e+00
8.740190000000000509e+03 1.424628475015371487e+00
8.743120000000000800e+03 1.446881487911012787e+00
8.746049999999999272e+03 1.377699850141601567e+00
8.748979999999999563e+03 1.363260534617642072e+00
8.751909999999999854e+03 1.347569793875681876e+00
8.754840000000000146e+03 1.304636566785908780e+00
8.757770000000000437e+03 1.338966517600143735e+00
8.760700000000000728e+03 1.355779631114782946e+00
8.763629999999999200e+03 1.382937640422471581e+00
8.766559999999999491e+03 1.402218219504893559e+00
8.769489999999999782e+03 1.368465740237825745e+00
8.772420000000000073e+03 1.368033302794669170e+00
8.775350000000000364e+03 1.488938292468770852e+00
8.778280000000000655e+03 1.547891242111823384e+00
8.781209999999999127e+03 1.429434050639978304e+00
8.784139999999999418e+03 1.390006074648195034e+00
8.787069999999999709e+03 1.367786933498450042e+00
8.790000000000000000e+03 1.368594546460215833e+00
8.792930000000000291e+03 1.344531383109363931e+00
8.795860000000000582e+03 1.372713345055378564e+00
8.798790000000000873e+03 1.421969482051039124e+00
8.801719999999999345e+03 1.416724687455884979e+00
8.804649999999999636e+03 1.385618919574488350e+00
8.807579999999999927e+03 1.404305642420213829e+00
8.810510000000000218e+03 1.388007414092892189e+00
8.813440000000000509e+03 1.396727628972033619e+00
8.816370000000000800e+03 1.357739710222061635e+00
8.819299999999999272e+03 1.297815057401689343e+00
8.822229999999999563e+03 1.371882381101379833e+00
8.825159999999999854e+03 1.621215930201954425e+00
8.828090000000000146e+03 1.566169953744464660e+00
8.831020000000000437e+03 1.344633792501246594e+00
8.833950000000000728e+03 1.375934274650351785e+00
8.836879999999999200e+03 1.421781382238086255e+00
8.839809999999999491e+03 1.304588190680864512e+00
8.842739999999999782e+03 1.376204512993161044e+00
8.845670000000000073e+03 1.439981492997898016e+00
8.848600000000000364e+03 1.416739424244463086e+00
8.851530000000000655e+03 1.421229997268833589e+00
8.854459999999999127e+03 1.399976720936237484e+00
8.857389999999999418e+03 1.406513069261216442e+00
8.860319999999999709e+03 1.389027449950526405e+00
8.863250000000000000e+03 1.401747876447005048e+00
8.866180000000000291e+03 1.485542642982440098e+00
8.869110000000000582e+03 1.375243752954927068e+00
8.872040000000000873e+03 1.333327394255201748e+00
8.874969999999999345e+03 1.373038906437986872e+00
8.877899999999999636e+03 1.307718973254854200e+00
8.880829999999999927e+03 1.249792933372212866e+00
8.883760000000000218e+03 1.441910382160138671e+00
8.886690000000000509e+03 1.534783748226620892e+00
8.889620000000000800e+03 1.323662948020085661e+00
8.892549999999999272e+03 1.318864748536086484e+00
8.895479999999999563e+03 1.335168758132813327e+00
8.898409999999999854e+03 1.355355151008755588e+00
8.901340000000000146e+03 1.447732844132743946e+00
8.904270000000000437e+03 1.476126437001066494e+00
8.907200000000000728e+03 1.401119434381052908e+00
8.910129999999999200e+03 1.464406279468243977e+00
8.913059999999999491e+03 1.338352656249619521e+00
8.915989999999999782e+03 1.377172378420305821e+00
8.918920000000000073e+03 1.581570833794830433e+00
8.921850000000000364e+03 1.483943168514290534e+00
8.924780000000000655e+03 1.342014805334503791e+00
8.927709999999999127e+03 1.443583667844307916e+00
8.930639999999999418e+03 1.506886944669256323e+00
8.933569999999999709e+03 1.497985636088186912e+00
8.936500000000000000e+03 1.443641310843871928e+00
8.939430000000000291e+03 1.385748429264942461e+00
8.942360000000000582e+03 1.423347771166457498e+00
8.945290000000000873e+03 1.341877987995858890e+00
8.948219999999999345e+03 1.377313887680336357e+00
8.951149999999999636e+03 1.402135403477132058e+00
8.954079999999999927e+03 1.472575985883928018e+00
8.957010000000000218e+03 1.547350355037690361e+00
8.959940000000000509e+03 1.434474867401032583e+00
8.962870000000000800e+03 1.337097595963155472e+00
8.965799999999999272e+03 1.395101081692131206e+00
8.968729999999999563e+03 1.416820763581617459e+00
8.971659999999999854e+03 1.468450283228958764e+00
8.974590000000000146e+03 1.474691979597054559e+00
8.977520000000000437e+03 1.485628213497674821e+00
8.980450000000000728e+03 1.445147552547735303e+00
8.983379999999999200e+03 1.417698846539961810e+00
8.986309999999999491e+03 1.456174220093610971e+00
8.989239999999999782e+03 1.410851597230596832e+00
8.992170000000000073e+03 1.434252743214585735e+00
8.995100000000000364e+03 1.453698092881778425e+00
8.998030000000000655e+03 1.496200588760402184e+00
9.000959999999999127e+03 1.568016044622829508e+00
9.003889999999999418e+03 1.509213296388716152e+00
9.006819999999999709e+03 1.468726035794741813e+00
9.009750000000000000e+03 1.487472338027532315e+00
9.012680000000000291e+03 1.446785547818360662e+00
9.015610000000000582e+03 1.435921593294979592e+00
9.018540000000000873e+03 1.477159621581700888e+00
9.021469999999999345e+03 1.521075797565713650e+00
9.024399999999999636e+03 1.449092547044030566e+00
9.027329999999999927e+03 1.371760560945860075e+00
9.030260000000000218e+03 1.391639321658767248e+00
9.033190000000000509e+03 1.509498406125401093e+00
9.036120000000000800e+03 1.476421476548978484e+00
9.039049999999999272e+03 1.443829960996706241e+00
9.041979999999999563e+03 1.420841348939380966e+00
9.044909999999999854e+03 1.461325843793706003e+00
9.047840000000000146e+03 1.550807901528306054e+00
9.050770000000000437e+03 1.552179035519440697e+00
9.053700000000000728e+03 1.440342041339272239e+00
9.056629999999999200e+03 1.427228101890318568e+00
9.059559999999999491e+03 1.425935377994321351e+00
9.062489999999999782e+03 1.403081547144030550e+00
9.065420000000000073e+03 1.419696282185995306e+00
9.068350000000000364e+03 1.442764398401824355e+00
9.071280000000000655e+03 1.386921231813383670e+00
9.074209999999999127e+03 1.391804269323882792e+00
9.077139999999999418e+03 1.417481223652443001e+00
9.080069999999999709e+03 1.412758601783992596e+00
9.083000000000000000e+03 1.417606933447266959e+00
9.085930000000000291e+03 1.433114011590773895e+00
9.088860000000000582e+03 1.420931402111307751e+00
9.091790000000000873e+03 1.396872178398439690e+00
9.094719999999999345e+03 1.443244553893985094e+00
9.097649999999999636e+03 1.475196291961720974e+00
9.100579999999999927e+03 1.520248146558633273e+00
9.103510000000000218e+03 1.457157922087233715e+00
9.106440000000000509e+03 1.422341922434264605e+00
9.109370000000000800e+03 1.495784880524428928e+00
9.112299999999999272e+03 1.445278795540828387e+00
9.115229999999999563e+03 1.389267163981264819e+00
9.118159999999999854e+03 1.388275536316190717e+00
9.121090000000000146e+03 1.419632825052901337e+00
9.124020000000000437e+03 1.443769656876249252e+00
9.126950000000000728e+03 1.414739638353152973e+00
9.129879999999999200e+03 1.400391112599536303e+00
9.132809999999999491e+03 1.390265106334114265e+00
9.135739999999999782e+03 1.410714595526191495e+00
9.138670000000000073e+03 1.462472617817908382e+00
9.141600000000000364e+03 1.457631366661839900e+00
9.144530000000000655e+03 1.434607089334094754e+00
9.147459999999999127e+03 1.408543317334539635e+00
9.150389999999999418e+03 1.443794274419206936e+00
9.153319999999999709e+03 1.492406525589579092e+00
9.156250000000000000e+03 1.484857484581862730e+00
9.159180000000000291e+03 1.451922249454414837e+00
9.162110000000000582e+03 1.404407917375119830e+00
9.165040000000000873e+03 1.382209006422727260e+00
9.167969999999999345e+03 1.446051199489423844e+00
9.170899999999999636e+03 1.439251817282442447e+00
9.173829999999999927e+03 1.462397590723402141e+00
9.176760000000000218e+03 1.428326631753114917e+00
9.179690000000000509e+03 1.447520426009849759e+00
9.182620000000000800e+03 1.549183708811640692e+00
9.185549999999999272e+03 1.539982295912548427e+00
9.188479999999999563e+03 1.386410465997382824e+00
9.191409999999999854e+03 1.396666877720721622e+00
9.194340000000000146e+03 1.406140850241670126e+00
9.197270000000000437e+03 1.402964783045609343e+00
9.200200000000000728e+03 1.431219746022627470e+00
9.203129999999999200e+03 1.420201007291834294e+00
9.206059999999999491e+03 1.462898453705418378e+00
9.208989999999999782e+03 1.394488750400498800e+00
9.211920000000000073e+03 1.418991524144389560e+00
9.214850000000000364e+03 1.474134868046913960e+00
9.217780000000000655e+03 1.445440770053531887e+00
9.220709999999999127e+03 1.443263712604263338e+00
9.223639999999999418e+03 1.457019919701832977e+00
9.226569999999999709e+03 1.445331842048215965e+00
9.229500000000000000e+03 1.400725435688171761e+00
9.232430000000000291e+03 1.366591277159086237e+00
9.235360000000000582e+03 1.398338134259262677e+00
9.238290000000000873e+03 1.355094305577591474e+00
9.241219999999999345e+03 1.458392720189073177e+00
9.244149999999999636e+03 1.473479733800681535e+00
9.247079999999999927e+03 1.410027039662271831e+00
9.250010000000000218e+03 1.411905048781691541e+00
9.252940000000000509e+03 1.438882684089376252e+00
9.255870000000000800e+03 1.379521369405312337e+00
9.258799999999999272e+03 1.366354869286884544e+00
9.261729999999999563e+03 1.437766502288607473e+00
9.264659999999999854e+03 1.384415474682948677e+00
9.267590000000000146e+03 1.361352627243050284e+00
9.270520000000000437e+03 1.322531879947353328e+00
9.273450000000000728e+03 1.394189275697863550e+00
9.276379999999999200e+03 1.427198830407852448e+00
9.279309999999999491e+03 1.346025661443661203e+00
9.282239999999999782e+03 1.452758519960010819e+00
9.285170000000000073e+03 1.457391853847643803e+00
9.288100000000000364e+03 1.449536694727537434e+00
9.291030000000000655e+03 1.402104200515357224e+00
9.293959999999999127e+03 1.394623490227421714e+00
9.296889999999999418e+03 1.492556740604308763e+00
9.299819999999999709e+03 1.429703398318407981e+00
9.302750000000000000e+03 1.369739898649867005e+00
9.305680000000000291e+03 1.429196518017617157e+00
9.308610000000000582e+03 1.406359548767918133e+00
9.311540000000000873e+03 1.382890587724416864e+00
9.314469999999999345e+03 1.411346360752577356e+00
9.317399999999999636e+03 1.338662258938147831e+00
9.320329999999999927e+03 1.462302235385307458e+00
9.323260000000000218e+03 1.457745168406453962e+00
9.326190000000000509e+03 1.361053985144944800e+00
9.329120000000000800e+03 1.483434498537231194e+00
9.332049999999999272e+03 1.488535894027715356e+00
9.334979999999999563e+03 1.479946839004439907e+00
9.337909999999999854e+03 1.526379014760566699e+00
9.340840000000000146e+03 1.544266416632465333e+00
9.343770000000000437e+03 1.444170879795939166e+00
9.346700000000000728e+03 1.344925182927758200e+00
9.349629999999999200e+03 1.366856344374397736e+00
9.352559999999999491e+03 1.435066193944104063e+00
9.355489999999999782e+03 1.483268448547219620e+00
9.358420000000000073e+03 1.392570801156778781e+00
9.361350000000000364e+03 1.337515525480148959e+00
9.364280000000000655e+03 1.400351998146067478e+00
9.367209999999999127e+03 1.372280473885975072e+00
9.370139999999999418e+03 1.340522557839144646e+00
9.373069999999999709e+03 1.663541904229380197e+00
9.376000000000000000e+03 1.533760929876401224e+00
9.378930000000000291e+03 1.337578480955666116e+00
9.381860000000000582e+03 1.541328800676290411e+00
9.384790000000000873e+03 1.358963289398229080e+00
9.387719999999999345e+03 1.404532448969076253e+00
9.390649999999999636e+03 1.406089298019451483e+00
9.393579999999999927e+03 1.472091613387589204e+00
9.396510000000000218e+03 1.486491514606523623e+00
9.399440000000000509e+03 1.401224728357286509e+00
9.402370000000000800e+03 1.466715030622814719e+00
9.405299999999999272e+03 1.433368078489804187e+00
9.408229999999999563e+03 1.487577819310360594e+00
9.411159999999999854e+03 1.456648016794261702e+00
9.414090000000000146e+03 1.376311820275310627e+00
9.417020000000000437e+03 1.488751777746170069e+00
9.419950000000000728e+03 1.498251052928054827e+00
9.422879999999999200e+03 1.341484916462048149e+00
9.425809999999999491e+03 1.342843716687527333e+00
9.428739999999999782e+03 1.373400958336639777e+00
9.431670000000000073e+03 1.403642628472280718e+00
9.434600000000000364e+03 1.390084068141988372e+00
9.437530000000000655e+03 1.363350757279083281e+00
9.440459999999999127e+03 1.298385721553393823e+00
9.443389999999999418e+03 1.503312759535875287e+00
9.446319999999999709e+03 1.452873031282430727e+00
9.449250000000000000e+03 1.216969732198631693e+00
9.452180000000000291e+03 1.244542513028150221e+00
9.455110000000000582e+03 1.595003114603734451e+00
9.458040000000000873e+03 1.444442342788280209e+00
9.460969999999999345e+03 1.258750342492725993e+00
9.463899999999999636e+03 1.386501398518773742e+00
9.466829999999999927e+03 1.309734048879155566e+00
9.469760000000000218e+03 1.259645501995663164e+00
9.472690000000000509e+03 1.418951805936215393e+00
9.475620000000000800e+03 1.395361807243314045e+00
9.478549999999999272e+03 1.346741061456363520e+00
9.481479999999999563e+03 1.470688250515280071e+00
9.484409999999999854e+03 1.538670202352618421e+00
9.487340000000000146e+03 1.428472255882905939e+00
9.490270000000000437e+03 1.366019269790787583e+00
9.493200000000000728e+03 1.399085091504473688e+00
9.496129999999999200e+03 1.448001308163383571e+00
9.499059999999999491e+03 1.470062166712971852e+00
9.501989999999999782e+03 1.425956323996996566e+00
9.504920000000000073e+03 1.461607380136635825e+00
9.507850000000000364e+03 1.453004640703890793e+00
9.510780000000000655e+03 1.356162623403464718e+00
9.513709999999999127e+03 1.376091400739991588e+00
9.516639999999999418e+03 1.391668870239253231e+00
9.519569999999999709e+03 1.445439102770280648e+00
9.522500000000000000e+03 1.460879248407520592e+00
9.525430000000000291e+03 1.388930694246296005e+00
9.528360000000000582e+03 1.427090821863158387e+00
9.531290000000000873e+03 1.419266115057782773e+00
9.534219999999999345e+03 1.358379995148163211e+00
9.537149999999999636e+03 1.418091851327642594e+00
9.540079999999999927e+03 1.459932996404518457e+00
9.543010000000000218e+03 1.453813725038901605e+00
9.545940000000000509e+03 1.447719106530244604e+00
9.548870000000000800e+03 1.408942020384587934e+00
9.551799999999999272e+03 1.502831721034189494e+00
9.554729999999999563e+03 1.509367155604915078e+00
9.557659999999999854e+03 1.512524133441943031e+00
9.560590000000000146e+03 1.545501380319685758e+00
9.563520000000000437e+03 1.578049059214295946e+00
9.566450000000000728e+03 1.464519874385556308e+00
9.569379999999999200e+03 1.355011558947146977e+00
9.572309999999999491e+03 1.480659783381729211e+00
9.575239999999999782e+03 1.336851545244851946e+00
9.578170000000000073e+03 1.317418020065763917e+00
9.581100000000000364e+03 1.359856279148337510e+00
9.584030000000000655e+03 1.316164053482834051e+00
9.586959999999999127e+03 1.311815509262547197e+00
9.589889999999999418e+03 1.457452286900695171e+00
9.592819999999999709e+03 1.463502510415193747e+00
9.595750000000000000e+03 1.322727995867606143e+00
9.598680000000000291e+03 1.311209975506060887e+00
9.601610000000000582e+03 1.328127658084389262e+00
9.604540000000000873e+03 1.338488127292827068e+00
9.607469999999999345e+03 1.458867512360231267e+00
9.610399999999999636e+03 1.445336759948385952e+00
9.613329999999999927e+03 1.471424311270189467e+00
9.616260000000000218e+03 1.481469903937145727e+00
9.619190000000000509e+03 1.403447592567567348e+00
9.622120000000000800e+03 1.342583954354028553e+00
9.625049999999999272e+03 1.456799871204895513e+00
9.627979999999999563e+03 1.456649638965612503e+00
9.630909999999999854e+03 1.292680600797891488e+00
9.633840000000000146e+03 1.232513571160258614e+00
9.636770000000000437e+03 1.379128158519679515e+00
9.639700000000000728e+03 1.339829881828371372e+00
9.642629999999999200e+03 1.140381204528469805e+00
9.645559999999999491e+03 1.102937354521640323e+00
9.648489999999999782e+03 1.239022820478170583e+00
9.651420000000000073e+03 1.324823856694786084e+00
9.654350000000000364e+03 1.331905404825565409e+00
9.657280000000000655e+03 1.394506000547669267e+00
9.660209999999999127e+03 1.427842488480029370e+00
9.663139999999999418e+03 1.433840412824849420e+00
9.666069999999999709e+03 1.352738227444713281e+00
9.669000000000000000e+03 1.381762315086360049e+00
9.671930000000000291e+03 1.445143061029370735e+00
9.674860000000000582e+03 1.602813351123596242e+00
9.677790000000000873e+03 1.378037176305407119e+00
9.680719999999999345e+03 1.336882601654824310e+00
9.683649999999999636e+03 1.325349166007568247e+00
9.686579999999999927e+03 1.268718791439933380e+00
9.689510000000000218e+03 1.231862907190809819e+00
9.692440000000000509e+03 1.331278072924830802e+00
9.695370000000000800e+03 1.465489345929178455e+00
9.698299999999999272e+03 1.463455860783725360e+00
9.701229999999999563e+03 1.380814056239744403e+00
9.704159999999999854e+03 1.311900435617790794e+00
9.707090000000000146e+03 1.280369664814725583e+00
9.710020000000000437e+03 1.374276501194894085e+00
9.712950000000000728e+03 1.315050780365634830e+00
9.715879999999999200e+03 1.243982510441651979e+00
9.718809999999999491e+03 1.521870579891254849e+00
9.721739999999999782e+03 1.597940782758582312e+00
9.724670000000000073e+03 1.409792530320249870e+00
9.727600000000000364e+03 1.343439902858750035e+00
9.730530000000000655e+03 1.308176663425197228e+00
9.733459999999999127e+03 1.349811165818801229e+00
9.736389999999999418e+03 1.515474273608079514e+00
9.739319999999999709e+03 1.466920227424565404e+00
9.742250000000000000e+03 1.401524747683986272e+00
9.745180000000000291e+03 1.388103051019268896e+00
9.748110000000000582e+03 1.462722408401553098e+00
9.751040000000000873e+03 1.597686336522136097e+00
9.753969999999999345e+03 1.573180386025692545e+00
9.756899999999999636e+03 1.400770815518130430e+00
9.759829999999999927e+03 1.234285650716763438e+00
9.762760000000000218e+03 1.279702781425087421e+00
9.765690000000000509e+03 1.265917466678532222e+00
9.768620000000000800e+03 1.361901750273115441e+00
9.771549999999999272e+03 1.493531187805303695e+00
9.774479999999999563e+03 1.429750007495364406e+00
9.777409999999999854e+03 1.588192604586129208e+00
9.780340000000000146e+03 1.622857392035199631e+00
9.783270000000000437e+03 1.534691391819899442e+00
9.786200000000000728e+03 1.505689496692801832e+00
9.789129999999999200e+03 1.569539191998334138e+00
9.792059999999999491e+03 1.467486855998129558e+00
9.794989999999999782e+03 1.553313175057965401e+00
9.797920000000000073e+03 1.351514830977724735e+00
9.800850000000000364e+03 1.324835194558943385e+00
9.803780000000000655e+03 1.403101613829902172e+00
9.806709999999999127e+03 1.508936850479701830e+00
9.809639999999999418e+03 1.520669652361451130e+00
9.812569999999999709e+03 1.395533156280427400e+00
9.815500000000000000e+03 1.381266465450954550e+00
9.818430000000000291e+03 1.348814437506410613e+00
9.821360000000000582e+03 1.442416158245324764e+00
9.824290000000000873e+03 1.310194525398096221e+00
9.827219999999999345e+03 1.332978978325595198e+00
9.830149999999999636e+03 1.456265782781726248e+00
9.833079999999999927e+03 1.482266411664605377e+00
9.836010000000000218e+03 1.406325456967027820e+00
9.838940000000000509e+03 1.306965095777723018e+00
9.841870000000000800e+03 1.473928731931241742e+00
9.844799999999999272e+03 1.581086043690406395e+00
9.847729999999999563e+03 1.326593073658860256e+00
9.850659999999999854e+03 1.463021773645626578e+00
9.853590000000000146e+03 1.512919815042575999e+00
9.856520000000000437e+03 1.372900519220081827e+00
9.859450000000000728e+03 1.129221417001683214e+00
9.862379999999999200e+03 1.412806459647562241e+00
9.865309999999999491e+03 1.628171398655816837e+00
9.868239999999999782e+03 1.677810494452158796e+00
9.871170000000000073e+03 1.632982044231288565e+00
9.874100000000000364e+03 1.282238594216353222e+00
9.877030000000000655e+03 1.102040803500692334e+00
9.879959999999999127e+03 1.265306334795681664e+00
9.882889999999999418e+03 1.320036951296815531e+00
9.885819999999999709e+03 1.344374416724323229e+00
9.888750000000000000e+03 1.329581666967829978e+00
9.891680000000000291e+03 1.290893993855140476e+00
9.894610000000000582e+03 1.199478861377880401e+00
9.897540000000000873e+03 1.429611794129587832e+00
9.900469999999999345e+03 1.230991452161469102e+00
9.903399999999999636e+03 1.280095750216091899e+00
9.906329999999999927e+03 1.478571230479311271e+00
9.909260000000000218e+03 1.425073168283035985e+00
9.912190000000000509e+03 1.623941564528071924e+00
9.915120000000000800e+03 1.814809220965815095e+00
9.918049999999999272e+03 1.627290005989881161e+00
9.920979999999999563e+03 1.317486516230707005e+00
9.923909999999999854e+03 1.422751041761976865e+00
9.926840000000000146e+03 1.328097536693295444e+00
9.929770000000000437e+03 1.163621485379090936e+00
9.932700000000000728e+03 9.888183743308757156e-01
9.935629999999999200e+03 1.339579054861222307e+00
9.938559999999999491e+03 1.556174143853815695e+00
9.941489999999999782e+03 1.509218852238316311e+00
9.944420000000000073e+03 1.249083678916649287e+00
9.947350000000000364e+03 1.272547596050155105e+00
9.950280000000000655e+03 1.237196945797538694e+00
9.953209999999999127e+03 1.354176701269097061e+00
9.956139999999999418e+03 1.344750703249872226e+00
9.959069999999999709e+03 1.445271040330744272e+00
9.962000000000000000e+03 1.572480521907242412e+00
9.964930000000000291e+03 1.579981185399969457e+00
9.967860000000000582e+03 1.364678890932468525e+00
9.970790000000000873e+03 1.113518735777620838e+00
9.973719999999999345e+03 1.207654081767262744e+00
9.976649999999999636e+03 1.372516114763761230e+00
9.979579999999999927e+03 1.527738592104584514e+00
9.982510000000000218e+03 1.368177321418700076e+00
9.985440000000000509e+03 1.439347411139160871e+00
9.988370000000000800e+03 1.523021432891189297e+00
9.991299999999999272e+03 1.511009108703162740e+00
9.994229999999999563e+03 1.557699914327277169e+00
9.997159999999999854e+03 1.296359084962108943e+00
1.000009000000000015e+04 1.131868233395036061e+00
1.000302000000000044e+04 1.176425146124616683e+00
1.000595000000000073e+04 1.271753973030522733e+00
1.000887999999999920e+04 1.307086379373014307e+00
1.001180999999999949e+04 1.171433539772306354e+00
1.001473999999999978e+04 7.824710024488542581e-01
1.001767000000000007e+04 8.249952345381311725e-01
1.002060000000000036e+04 1.277303423208113742e+00
1.002353000000000065e+04 1.122699099453162264e+00
1.002645999999999913e+04 1.348190692771960686e+00
1.002938999999999942e+04 1.497851816005057124e+00
1.003231999999999971e+04 1.589003676639085372e+00
1.003525000000000000e+04 1.501778577994442143e+00
1.003818000000000029e+04 1.145292581307545854e+00
1.004111000000000058e+04 1.325450594893067491e+00
1.004404000000000087e+04 1.364369030994933008e+00
1.004696999999999935e+04 1.539506856268080703e+00
1.004989999999999964e+04 1.238041140971746223e+00
1.005282999999999993e+04 8.786720695125977976e-01
1.005576000000000022e+04 9.730972707074763139e-01
1.005869000000000051e+04 1.560756709926202301e+00
1.006162000000000080e+04 1.234039783492302256e+00
1.006454999999999927e+04 1.099384564088872196e+00
1.006747999999999956e+04 1.251147541435359889e+00
1.007040999999999985e+04 1.693398934714055226e+00
1.007334000000000015e+04 1.693336358579774492e+00
1.007627000000000044e+04 1.482294786668496345e+00
1.007920000000000073e+04 1.308684940749161418e+00
1.008212999999999920e+04 1.694254079147610170e+00
1.008505999999999949e+04 1.501515781700096142e+00
1.008798999999999978e+04 1.294323327475142893e+00
1.009092000000000007e+04 9.672071672358796279e-01
1.009385000000000036e+04 1.010242151524607834e+00
1.009678000000000065e+04 1.197538594816016433e+00
1.009970999999999913e+04 1.417433788762920477e+00
1.010263999999999942e+04 1.363226691240129629e+00
1.010556999999999971e+04 9.704834524521280814e-01
1.010850000000000000e+04 7.068088997828276820e-01
1.011143000000000029e+04 1.027287516115338306e+00
1.011436000000000058e+04 1.555695590097999181e+00
1.011729000000000087e+04 1.598229643048039605e+00
1.012021999999999935e+04 1.384451747308155234e+00
1.012314999999999964e+04 1.310474690016808275e+00
1.012607999999999993e+04 1.176751845900388949e+00
1.012901000000000022e+04 9.608617765716800374e-01
1.013194000000000051e+04 7.173412246836513573e-01
1.013487000000000080e+04 9.304832517290237970e-01
1.013779999999999927e+04 9.994562809214840859e-01
1.014072999999999956e+04 1.084936786594526748e+00
1.014365999999999985e+04 1.220306532043867520e+00
1.014659000000000015e+04 1.230047699410335760e+00
1.014952000000000044e+04 1.812314390226386296e+00
1.015245000000000073e+04 1.730797609013453142e+00


==> anc/UH88_SNIFS_245.txt <==
3.298679999999999836e+03 1.118322128061983722e+00
3.301059999999999945e+03 1.184927690268382738e+00
3.303440000000000055e+03 4.894500149281237333e-01
3.305820000000000164e+03 8.834730371550186812e-01
3.308199999999999818e+03 1.512018632182853928e+00
3.310579999999999927e+03 1.630548559733081770e+00
3.312960000000000036e+03 1.320989787522828030e+00
3.315340000000000146e+03 1.132783410561227333e+00
3.317719999999999800e+03 8.026598845070352928e-01
3.320099999999999909e+03 4.837625314494667372e-01
3.322480000000000018e+03 6.556147157217182553e-01
3.324860000000000127e+03 6.898666455107499429e-01
3.327239999999999782e+03 8.411376296871924119e-01
3.329619999999999891e+03 1.012504405092057302e+00
3.332000000000000000e+03 1.039503300145312226e+00
3.334380000000000109e+03 9.286782686107271090e-01
3.336760000000000218e+03 8.281190964357695306e-01
3.339139999999999873e+03 1.262412450563014987e+00
3.341519999999999982e+03 1.049727256478788284e+00
3.343900000000000091e+03 8.228361385589042509e-01
3.346280000000000200e+03 7.840284293363206647e-01
3.348659999999999854e+03 8.991035861143861219e-01
3.351039999999999964e+03 1.130996963703128300e+00
3.353420000000000073e+03 1.270743364960920774e+00
3.355800000000000182e+03 9.633093357240883892e-01
3.358179999999999836e+03 1.222308813245202908e+00
3.360559999999999945e+03 1.368952370704511923e+00
3.362940000000000055e+03 1.012927079460826496e+00
3.365320000000000164e+03 9.762404704009450818e-01
3.367699999999999818e+03 1.621658743363594057e+00
3.370079999999999927e+03 2.289830846947632281e+00
3.372460000000000036e+03 1.554268541266154990e+00
3.374840000000000146e+03 8.731896282718917268e-01
3.377219999999999800e+03 9.764241333986753979e-01
3.379599999999999909e+03 1.233623929781251460e+00
3.381980000000000018e+03 1.027120441712604526e+00
3.384360000000000127e+03 8.175376316091007567e-01
3.386739999999999782e+03 9.930277636983282363e-01
3.389119999999999891e+03 1.675055129198826487e+00
3.391500000000000000e+03 2.602442728365315094e+00
3.393880000000000109e+03 2.461183257705073402e+00
3.396260000000000218e+03 1.470239039739621445e+00
3.398639999999999873e+03 8.805980556334189746e-01
3.401019999999999982e+03 7.582911662680263953e-01
3.403400000000000091e+03 5.193805310547138232e-01
3.405780000000000200e+03 9.699827175419898362e-01
3.408159999999999854e+03 9.433859179729658928e-01
3.410539999999999964e+03 2.431249415746937981e+00
3.412920000000000073e+03 6.179935267146004385e+00
3.415300000000000182e+03 7.231324659438292279e+00
3.417679999999999836e+03 2.934849868296872888e+00
3.420059999999999945e+03 1.174724886256139245e+00
3.422440000000000055e+03 8.573726705680366766e-01
3.424820000000000164e+03 1.175618931516394516e+00
3.427199999999999818e+03 1.009421445405521256e+00
3.429579999999999927e+03 1.052249372802377181e+00
3.431960000000000036e+03 1.393671505611349559e+00
3.434340000000000146e+03 1.490179911340024033e+00
3.436719999999999800e+03 1.061609801424374000e+00
3.439099999999999909e+03 1.333096914987229820e+00
3.441480000000000018e+03 1.069663079921866711e+00
3.443860000000000127e+03 1.509292175373143641e+00
3.446239999999999782e+03 1.757169543256499544e+00
3.448619999999999891e+03 1.249663477846680637e+00
3.451000000000000000e+03 8.855820968254145553e-01
3.453380000000000109e+03 1.034542378820330288e+00
3.455760000000000218e+03 1.426136393386538304e+00
3.458139999999999873e+03 2.769497016748073026e+00
3.460519999999999982e+03 4.161168074995591049e+00
3.462900000000000091e+03 3.329665130021866037e+00
3.465280000000000200e+03 1.486069561260362715e+00
3.467659999999999854e+03 1.005805417101942600e+00
3.470039999999999964e+03 1.167724600446846894e+00
3.472420000000000073e+03 1.024124168696195936e+00
3.474800000000000182e+03 7.864036304798526222e-01
3.477179999999999836e+03 6.787263829018143069e-01
3.479559999999999945e+03 7.413161338312570514e-01
3.481940000000000055e+03 7.562736428943164224e-01
3.484320000000000164e+03 8.860496793841267094e-01
3.486699999999999818e+03 9.944018824829190528e-01
3.489079999999999927e+03 1.287781619190152771e+00
3.491460000000000036e+03 1.874649873788445165e+00
3.493840000000000146e+03 1.777998925503710304e+00
3.496219999999999800e+03 8.523356134278512464e-01
3.498599999999999909e+03 6.530153446225892555e-01
3.500980000000000018e+03 7.740811998540418903e-01
3.503360000000000127e+03 9.136306486800342963e-01
3.505739999999999782e+03 7.729139311755026664e-01
3.508119999999999891e+03 7.280035704846777866e-01
3.510500000000000000e+03 1.124129360771379815e+00
3.512880000000000109e+03 2.284420271237404876e+00
3.515260000000000218e+03 2.503437294383071166e+00
3.517639999999999873e+03 1.764021298012337313e+00
3.520019999999999982e+03 1.806132820866713118e+00
3.522400000000000091e+03 4.790635128385384078e+00
3.524780000000000200e+03 7.161789054623793227e+00
3.527159999999999854e+03 3.502626152806529447e+00
3.529539999999999964e+03 9.581113328313198840e-01
3.531920000000000073e+03 6.705375407144401612e-01
3.534300000000000182e+03 8.395749411515203153e-01
3.536679999999999836e+03 7.995160798076349495e-01
3.539059999999999945e+03 7.505364575580592001e-01
3.541440000000000055e+03 5.984693692777143248e-01
3.543820000000000164e+03 6.765513524315821536e-01
3.546199999999999818e+03 5.950593372264016967e-01
3.548579999999999927e+03 5.546996663038578079e-01
3.550960000000000036e+03 5.098615858769075526e-01
3.553340000000000146e+03 5.284163423866061748e-01
3.555719999999999800e+03 2.758180588125098143e-01
3.558099999999999909e+03 2.141390161651822999e-01
3.560480000000000018e+03 3.866984636753807991e-01
3.562860000000000127e+03 6.963873353935327026e-01
3.565239999999999782e+03 8.100617164723928898e-01
3.567619999999999891e+03 8.393799825229862899e-01
3.570000000000000000e+03 8.992540405301425732e-01
3.572380000000000109e+03 1.064033239455113744e+00
3.574760000000000218e+03 8.237304420104815117e-01
3.577139999999999873e+03 6.618316235586557683e-01
3.579519999999999982e+03 5.489254969296202269e-01
3.581900000000000091e+03 6.412408011031688337e-01
3.584280000000000200e+03 6.462219740002073110e-01
3.586659999999999854e+03 6.997976484489548676e-01
3.589039999999999964e+03 6.378477925128276382e-01
3.591420000000000073e+03 7.308602474307008823e-01
3.593800000000000182e+03 7.056108937807431536e-01
3.596179999999999836e+03 6.925671962911413848e-01
3.598559999999999945e+03 9.690096310012262792e-01
3.600940000000000055e+03 8.946954562104166842e-01
3.603320000000000164e+03 6.701207463276643850e-01
3.605699999999999818e+03 4.294866945987441675e-01
3.608079999999999927e+03 8.212524698845240501e-01
3.610460000000000036e+03 1.134964607682328097e+00
3.612840000000000146e+03 9.082917398271049825e-01
3.615219999999999800e+03 9.607641613820375737e-01
3.617599999999999909e+03 1.311911173713022460e+00
3.619980000000000018e+03 1.416053211653991672e+00
3.622360000000000127e+03 7.753714752899593110e-01
3.624739999999999782e+03 7.358667294618662646e-01
3.627119999999999891e+03 6.228641698015713324e-01
3.629500000000000000e+03 4.681803238871620754e-01
3.631880000000000109e+03 4.868533901631220129e-01
3.634260000000000218e+03 3.741293165406264221e-01
3.636639999999999873e+03 5.767846184892448935e-01
3.639019999999999982e+03 5.381101636267786592e-01
3.641400000000000091e+03 6.216394849795618960e-01
3.643780000000000200e+03 5.983948620423262810e-01
3.646159999999999854e+03 6.328849447109613502e-01
3.648539999999999964e+03 3.128739203296395099e-01
3.650920000000000073e+03 5.568870505344087896e-01
3.653300000000000182e+03 6.192351222555412260e-01
3.655679999999999836e+03 5.653725415072746729e-01
3.658059999999999945e+03 7.713139750706098363e-01
3.660440000000000055e+03 7.581736931101106247e-01
3.662820000000000164e+03 7.384353740571667490e-01
3.665199999999999818e+03 7.926235220944334303e-01
3.667579999999999927e+03 7.851873281651708947e-01
3.669960000000000036e+03 6.520077477912585850e-01
3.672340000000000146e+03 6.655577465784259239e-01
3.674719999999999800e+03 7.547979025174206269e-01
3.677099999999999909e+03 8.532800183873084920e-01
3.679480000000000018e+03 6.470671443141700063e-01
3.681860000000000127e+03 5.884509725122442081e-01
3.684239999999999782e+03 7.238631994182697094e-01
3.686619999999999891e+03 6.304054061434302136e-01
3.689000000000000000e+03 8.498170658572709035e-01
3.691380000000000109e+03 7.846834315426726159e-01
3.693760000000000218e+03 5.454828827110037581e-01
3.696139999999999873e+03 6.064888612441750038e-01
3.698519999999999982e+03 6.872157976739641239e-01
3.700900000000000091e+03 5.433242766226453746e-01
3.703280000000000200e+03 4.693357167739086178e-01
3.705659999999999854e+03 6.779813889023185158e-01
3.708039999999999964e+03 7.316910510203269435e-01
3.710420000000000073e+03 7.732004043709221897e-01
3.712800000000000182e+03 6.399935999088021132e-01
3.715179999999999836e+03 7.102978935425992013e-01
3.717559999999999945e+03 6.674994682890359465e-01
3.719940000000000055e+03 7.708040120653151250e-01
3.722320000000000164e+03 6.775470167762580598e-01
3.724699999999999818e+03 7.576014555497493363e-01
3.727079999999999927e+03 6.074813826359583002e-01
3.729460000000000036e+03 5.886900596168092026e-01
3.731840000000000146e+03 6.794499128483081352e-01
3.734219999999999800e+03 5.643657732700588792e-01
3.736599999999999909e+03 6.740896236235383032e-01
3.738980000000000018e+03 7.958236012167949625e-01
3.741360000000000127e+03 8.146020456740366011e-01
3.743739999999999782e+03 7.311556106262474541e-01
3.746119999999999891e+03 6.708870998624005821e-01
3.748500000000000000e+03 7.290963329386770386e-01
3.750880000000000109e+03 7.298754934439957154e-01
3.753260000000000218e+03 7.322482067870696998e-01
3.755639999999999873e+03 5.340457308435798689e-01
3.758019999999999982e+03 8.032035715716321356e-01
3.760400000000000091e+03 7.684160856882451540e-01
3.762780000000000200e+03 6.874326528401366598e-01
3.765159999999999854e+03 4.940050505458163377e-01
3.767539999999999964e+03 6.185977604106721595e-01
3.769920000000000073e+03 7.160109465966414399e-01
3.772300000000000182e+03 5.422007206780827815e-01
3.774679999999999836e+03 6.829422530612410114e-01
3.777059999999999945e+03 6.273579267990941899e-01
3.779440000000000055e+03 6.283066909546325407e-01
3.781820000000000164e+03 8.144247491486265034e-01
3.784199999999999818e+03 7.004039096144910603e-01
3.786579999999999927e+03 6.450482284040948144e-01
3.788960000000000036e+03 7.188842910969203137e-01
3.791340000000000146e+03 7.712414633049753387e-01
3.793719999999999800e+03 7.524366038340732921e-01
3.796099999999999909e+03 6.163208381413777248e-01
3.798480000000000018e+03 6.539790939312892792e-01
3.800860000000000127e+03 5.886732573246188371e-01
3.803239999999999782e+03 7.720403902961641140e-01
3.805619999999999891e+03 6.618738148573589664e-01
3.808000000000000000e+03 7.432503831742486300e-01
3.810380000000000109e+03 7.147833002335884922e-01
3.812760000000000218e+03 5.314342317751836742e-01
3.815139999999999873e+03 4.677380701672655960e-01
3.817519999999999982e+03 4.972174731618673182e-01
3.819900000000000091e+03 6.101923560877862140e-01
3.822280000000000200e+03 5.696739932182016686e-01
3.824659999999999854e+03 5.706480835896187154e-01
3.827039999999999964e+03 4.928908538785348736e-01
3.829420000000000073e+03 3.632439238542506388e-01
3.831800000000000182e+03 5.459848814381907944e-01
3.834179999999999836e+03 6.176146020097748046e-01
3.836559999999999945e+03 6.027768216129746337e-01
3.838940000000000055e+03 5.191846420443814170e-01
3.841320000000000164e+03 6.006077152950330955e-01
3.843699999999999818e+03 6.924578849788779467e-01
3.846079999999999927e+03 5.108720202634975394e-01
3.848460000000000036e+03 4.773097435382433473e-01
3.850840000000000146e+03 6.516674892592972945e-01
3.853219999999999800e+03 5.779123344769666604e-01
3.855599999999999909e+03 5.908282004344308502e-01
3.857980000000000018e+03 8.510029230146083368e-01
3.860360000000000127e+03 7.971649524806159182e-01
3.862739999999999782e+03 7.558429440293417123e-01
3.865119999999999891e+03 8.063484448542574956e-01
3.867500000000000000e+03 1.013461718990035898e+00
3.869880000000000109e+03 1.305414786305742814e+00
3.872260000000000218e+03 1.069948956215303948e+00
3.874639999999999873e+03 9.042786443780397310e-01
3.877019999999999982e+03 1.392831936610404053e+00
3.879400000000000091e+03 1.845094743098110834e+00
3.881780000000000200e+03 1.207358209358778467e+00
3.884159999999999854e+03 7.257712939666236540e-01
3.886539999999999964e+03 7.615209712524131369e-01
3.888920000000000073e+03 8.271886806306844031e-01
3.891300000000000182e+03 7.737919074717662937e-01
3.893679999999999836e+03 6.970596624320690715e-01
3.896059999999999945e+03 6.608678539041487054e-01
3.898440000000000055e+03 6.558908237478198178e-01
3.900820000000000164e+03 6.411954695633065304e-01
3.903199999999999818e+03 5.476976312192610719e-01
3.905579999999999927e+03 5.815437843433804987e-01
3.907960000000000036e+03 6.594731464085403783e-01
3.910340000000000146e+03 8.012030080876012539e-01
3.912719999999999800e+03 7.912662697211836349e-01
3.915099999999999909e+03 7.204367377144269557e-01
3.917480000000000018e+03 7.335087326214885239e-01
3.919860000000000127e+03 5.845759408817517988e-01
3.922239999999999782e+03 6.650736805538306484e-01
3.924619999999999891e+03 7.090989083648983060e-01
3.927000000000000000e+03 6.605184869538739401e-01
3.929380000000000109e+03 7.459506245825776594e-01
3.931760000000000218e+03 3.992024848034582130e-01
3.934139999999999873e+03 6.886018458879417103e-01
3.936519999999999982e+03 7.388233896228451059e-01
3.938900000000000091e+03 6.008749253797588397e-01
3.941280000000000200e+03 6.214695308656686956e-01
3.943659999999999854e+03 5.514293960145899565e-01
3.946039999999999964e+03 6.531488164903677118e-01
3.948420000000000073e+03 6.727888325957883664e-01
3.950800000000000182e+03 6.179734305809110317e-01
3.953179999999999836e+03 6.169598413239291146e-01
3.955559999999999945e+03 7.150086229090212298e-01
3.957940000000000055e+03 7.286729740412373202e-01
3.960320000000000164e+03 6.661652171300946890e-01
3.962699999999999818e+03 6.605579465867145172e-01
3.965079999999999927e+03 5.537178607919730489e-01
3.967460000000000036e+03 5.509636729516417253e-01
3.969840000000000146e+03 6.381105610704025377e-01
3.972219999999999800e+03 7.565571728095653592e-01
3.974599999999999909e+03 7.354614374000151278e-01
3.976980000000000018e+03 6.008208967982423543e-01
3.979360000000000127e+03 6.879813850433836864e-01
3.981739999999999782e+03 6.493147958574795320e-01
3.984119999999999891e+03 5.733283366961589023e-01
3.986500000000000000e+03 6.389794450629172617e-01
3.988880000000000109e+03 5.791916211530122593e-01
3.991260000000000218e+03 6.541659585718160308e-01
3.993639999999999873e+03 6.616047871076016218e-01
3.996019999999999982e+03 6.890388411654211342e-01
3.998400000000000091e+03 6.463021178109809028e-01
4.000780000000000200e+03 6.288804156570356740e-01
4.003159999999999854e+03 5.724020372394281742e-01
4.005539999999999964e+03 6.239350639846347191e-01
4.007920000000000073e+03 6.930096735543358477e-01
4.010300000000000182e+03 7.038703507413525129e-01
4.012679999999999836e+03 7.118307755376558354e-01
4.015059999999999945e+03 7.707944701045277291e-01
4.017440000000000055e+03 7.727188328766163572e-01
4.019820000000000164e+03 8.143667750491980772e-01
4.022199999999999818e+03 8.195127895318525812e-01
4.024579999999999927e+03 7.210659646069537132e-01
4.026960000000000036e+03 8.395824516149109629e-01
4.029340000000000146e+03 8.314491023922615520e-01
4.031719999999999800e+03 7.530392749375807160e-01
4.034099999999999909e+03 7.555320796343268919e-01
4.036480000000000018e+03 8.448439141296589794e-01
4.038860000000000127e+03 8.504878875292427587e-01
4.041239999999999782e+03 7.844730170980637185e-01
4.043619999999999891e+03 7.374634266967030616e-01
4.046000000000000000e+03 6.927245698563961884e-01
4.048380000000000109e+03 6.967978541297535910e-01
4.050760000000000218e+03 7.677015317091002711e-01
4.053139999999999873e+03 7.037426931787823525e-01
4.055519999999999982e+03 6.128501673212309875e-01
4.057900000000000091e+03 5.611136531280316309e-01
4.060280000000000200e+03 5.808148615851043139e-01
4.062659999999999854e+03 6.297047140452275427e-01
4.065039999999999964e+03 5.763795497566286397e-01
4.067420000000000073e+03 5.985442318063816103e-01
4.069800000000000182e+03 6.457246741255697753e-01
4.072179999999999836e+03 6.823670548817341031e-01
4.074559999999999945e+03 6.926391914761264035e-01
4.076940000000000055e+03 7.190537147797499973e-01
4.079320000000000164e+03 7.784950260938120481e-01
4.081699999999999818e+03 7.486228820627468528e-01
4.084079999999999927e+03 6.699956593052105447e-01
4.086460000000000036e+03 6.972770597106340285e-01
4.088840000000000146e+03 8.033181629047397854e-01
4.091219999999999800e+03 7.042774536837993482e-01
4.093599999999999909e+03 7.631236775856539145e-01
4.095980000000000018e+03 7.774351842623851150e-01
4.098359999999999673e+03 7.424040934548828963e-01
4.100739999999999782e+03 8.116199574222329183e-01
4.103119999999999891e+03 7.502628506215296422e-01
4.105500000000000000e+03 7.488255040845617216e-01
4.107880000000000109e+03 7.591595946316426202e-01
4.110260000000000218e+03 6.902124776817706309e-01
4.112640000000000327e+03 7.489748634146278228e-01
4.115020000000000437e+03 7.692482354315230975e-01
4.117399999999999636e+03 6.943986287139574110e-01
4.119779999999999745e+03 7.059452908941814542e-01
4.122159999999999854e+03 7.467634034644228258e-01
4.124539999999999964e+03 7.780086541185534665e-01
4.126920000000000073e+03 7.759385661453218619e-01
4.129300000000000182e+03 7.387067153912074691e-01
4.131680000000000291e+03 7.779863779962605808e-01
4.134060000000000400e+03 7.421055746678999476e-01
4.136439999999999600e+03 8.032157099177011927e-01
4.138819999999999709e+03 7.355973037613313670e-01
4.141199999999999818e+03 6.689262692115452991e-01
4.143579999999999927e+03 7.072450572644486400e-01
4.145960000000000036e+03 7.710543579824961080e-01
4.148340000000000146e+03 7.731167001605211420e-01
4.150720000000000255e+03 6.869896053976228822e-01
4.153100000000000364e+03 7.476873761765516768e-01
4.155479999999999563e+03 6.925330220937447878e-01
4.157859999999999673e+03 7.116222679617161262e-01
4.160239999999999782e+03 6.814949813466518735e-01
4.162619999999999891e+03 7.463003800666048182e-01
4.165000000000000000e+03 7.422643439671462451e-01
4.167380000000000109e+03 6.690620401770647208e-01
4.169760000000000218e+03 6.808356480634646379e-01
4.172140000000000327e+03 7.279469659765780420e-01
4.174520000000000437e+03 6.526406224875597184e-01
4.176899999999999636e+03 6.700870988966303177e-01
4.179279999999999745e+03 6.452269156551390106e-01
4.181659999999999854e+03 6.192000186776465132e-01
4.184039999999999964e+03 6.741760548709415657e-01
4.186420000000000073e+03 7.128009574891450706e-01
4.188800000000000182e+03 7.009538902943498462e-01
4.191180000000000291e+03 7.699414314026933326e-01
4.193560000000000400e+03 7.713119353035244874e-01
4.195939999999999600e+03 7.612011285191579990e-01
4.198319999999999709e+03 7.652295746665015441e-01
4.200699999999999818e+03 7.432502743552275026e-01
4.203079999999999927e+03 7.237762041018990233e-01
4.205460000000000036e+03 7.601070635430569045e-01
4.207840000000000146e+03 7.412003618968413532e-01
4.210220000000000255e+03 6.968126788246196135e-01
4.212600000000000364e+03 7.246886091578083056e-01
4.214979999999999563e+03 7.281806622446945765e-01
4.217359999999999673e+03 7.075426659808443652e-01
4.219739999999999782e+03 7.203769866005845790e-01
4.222119999999999891e+03 7.155014054042587723e-01
4.224500000000000000e+03 7.223643002217260412e-01
4.226880000000000109e+03 6.644497351401922325e-01
4.229260000000000218e+03 7.277248846023604001e-01
4.231640000000000327e+03 8.059224569192393606e-01
4.234020000000000437e+03 8.026944082923748169e-01
4.236399999999999636e+03 7.546328875464272112e-01
4.238779999999999745e+03 7.444700298493289736e-01
4.241159999999999854e+03 7.432036531135198798e-01
4.243539999999999964e+03 7.369008674941631698e-01
4.245920000000000073e+03 7.411892481770104846e-01
4.248300000000000182e+03 7.001118109991015803e-01
4.250680000000000291e+03 6.975146849225221102e-01
4.253060000000000400e+03 6.952028562405120349e-01
4.255439999999999600e+03 7.243781205084657282e-01
4.257819999999999709e+03 7.295729237868815442e-01
4.260199999999999818e+03 7.718147202588658828e-01
4.262579999999999927e+03 7.867677529750668475e-01
4.264960000000000036e+03 7.913496576296190632e-01
4.267340000000000146e+03 7.421980832127750283e-01
4.269720000000000255e+03 7.336228119522506530e-01
4.272100000000000364e+03 6.861676297752195008e-01
4.274479999999999563e+03 7.114465701588595925e-01
4.276859999999999673e+03 7.345240230834515494e-01
4.279239999999999782e+03 7.671375928761338114e-01
4.281619999999999891e+03 7.847086936191628448e-01
4.284000000000000000e+03 7.523114020266314927e-01
4.286380000000000109e+03 7.426060035043183793e-01
4.288760000000000218e+03 7.475761189901204418e-01
4.291140000000000327e+03 7.264340960377378975e-01
4.293520000000000437e+03 7.542929963502263968e-01
4.295899999999999636e+03 7.475249682919629102e-01
4.298279999999999745e+03 7.396555454119443374e-01
4.300659999999999854e+03 6.722998501152510631e-01
4.303039999999999964e+03 6.741774292194118168e-01
4.305420000000000073e+03 6.896382317119964522e-01
4.307800000000000182e+03 7.048343160612040581e-01
4.310180000000000291e+03 7.614619457689759674e-01
4.312560000000000400e+03 7.797456739793582337e-01
4.314939999999999600e+03 7.914634262756163885e-01
4.317319999999999709e+03 7.581926229008902896e-01
4.319699999999999818e+03 7.844442464211617283e-01
4.322079999999999927e+03 7.883388751056630284e-01
4.324460000000000036e+03 7.627122444011866786e-01
4.326840000000000146e+03 8.061744976829654519e-01
4.329220000000000255e+03 7.825082035338867259e-01
4.331600000000000364e+03 7.908570466784976549e-01
4.333979999999999563e+03 7.997707552158659361e-01
4.336359999999999673e+03 7.854972552208261405e-01
4.338739999999999782e+03 7.452389836894383057e-01
4.341119999999999891e+03 7.660430153368685824e-01
4.343500000000000000e+03 8.377225438700056648e-01
4.345880000000000109e+03 8.423054499589011090e-01
4.348260000000000218e+03 7.917865953435277993e-01
4.350640000000000327e+03 7.163367867455687765e-01
4.353020000000000437e+03 7.199648497592753271e-01
4.355399999999999636e+03 6.837132939044040514e-01
4.357779999999999745e+03 7.183999727245545808e-01
4.360159999999999854e+03 7.661087587336727900e-01
4.362539999999999964e+03 7.884006436845456545e-01
4.364920000000000073e+03 8.280419657480467821e-01
4.367300000000000182e+03 8.011688347953352940e-01
4.369680000000000291e+03 8.207798732234748984e-01
4.372060000000000400e+03 7.823232885477635623e-01
4.374439999999999600e+03 7.600473362717690140e-01
4.376819999999999709e+03 7.320261411283731645e-01
4.379199999999999818e+03 7.165570284850694138e-01
4.381579999999999927e+03 7.310924810314530786e-01
4.383960000000000036e+03 6.928531682487355514e-01
4.386340000000000146e+03 7.146122329207180712e-01
4.388720000000000255e+03 7.476688422897239672e-01
4.391100000000000364e+03 7.504704864377100826e-01
4.393479999999999563e+03 7.702668194063192475e-01
4.395859999999999673e+03 8.075754454479207034e-01
4.398239999999999782e+03 7.777188737567068966e-01
4.400619999999999891e+03 7.680078868058768382e-01
4.403000000000000000e+03 7.861892176880200811e-01
4.405380000000000109e+03 7.442954140525992468e-01
4.407760000000000218e+03 7.631107282660273272e-01
4.410140000000000327e+03 7.848747202741496176e-01
4.412520000000000437e+03 7.816198567377127260e-01
4.414899999999999636e+03 7.513985201025190630e-01
4.417279999999999745e+03 7.552818992746639370e-01
4.419659999999999854e+03 8.041446127364986207e-01
4.422039999999999964e+03 8.100546194502152852e-01
4.424420000000000073e+03 8.281299236123581542e-01
4.426800000000000182e+03 8.021460623245613153e-01
4.429180000000000291e+03 7.966336564674791898e-01
4.431560000000000400e+03 7.977815848681573119e-01
4.433939999999999600e+03 7.762703356518416697e-01
4.436319999999999709e+03 7.732893160664098264e-01
4.438699999999999818e+03 7.787098625820949582e-01
4.441079999999999927e+03 7.406142482327231491e-01
4.443460000000000036e+03 7.879486575177538921e-01
4.445840000000000146e+03 8.614340073564678013e-01
4.448220000000000255e+03 8.475910366078709401e-01
4.450600000000000364e+03 7.871947613743699446e-01
4.452979999999999563e+03 7.748567744207049968e-01
4.455359999999999673e+03 7.951983031957708947e-01
4.457739999999999782e+03 7.821138261454760876e-01
4.460119999999999891e+03 8.143022070337732066e-01
4.462500000000000000e+03 7.808084815053862870e-01
4.464880000000000109e+03 7.709554023561792091e-01
4.467260000000000218e+03 7.700834338019280079e-01
4.469640000000000327e+03 7.863687508484937805e-01
4.472020000000000437e+03 7.879499530891274084e-01
4.474399999999999636e+03 7.812415986286190828e-01
4.476779999999999745e+03 7.775774390868692709e-01
4.479159999999999854e+03 8.002228346673091464e-01
4.481539999999999964e+03 8.510902661337892416e-01
4.483920000000000073e+03 8.383888884863078816e-01
4.486300000000000182e+03 8.538182616914347101e-01
4.488680000000000291e+03 8.391026701543577992e-01
4.491060000000000400e+03 8.486552115169805344e-01
4.493439999999999600e+03 8.114693839181847945e-01
4.495819999999999709e+03 8.343092226011082913e-01
4.498199999999999818e+03 8.455298081587392378e-01
4.500579999999999927e+03 8.238617360727638061e-01
4.502960000000000036e+03 8.252374333443007748e-01
4.505340000000000146e+03 7.972573142958253589e-01
4.507720000000000255e+03 8.427088751303606351e-01
4.510100000000000364e+03 7.674339041685759311e-01
4.512479999999999563e+03 8.019102642146535009e-01
4.514859999999999673e+03 8.156169363267253836e-01
4.517239999999999782e+03 7.704551819785006028e-01
4.519619999999999891e+03 7.940937993924984672e-01
4.522000000000000000e+03 9.058365608778164990e-01
4.524380000000000109e+03 8.133851504890532436e-01
4.526760000000000218e+03 8.188629346527400710e-01
4.529140000000000327e+03 8.772000740366917571e-01
4.531520000000000437e+03 8.361464051838085609e-01
4.533899999999999636e+03 7.679584810402935169e-01
4.536279999999999745e+03 8.333819404400616415e-01
4.538659999999999854e+03 8.474745564733692227e-01
4.541039999999999964e+03 8.036386265730647294e-01
4.543420000000000073e+03 8.201198467507924139e-01
4.545800000000000182e+03 8.383827049526862973e-01
4.548180000000000291e+03 9.146799374940365324e-01
4.550560000000000400e+03 9.062243029474985612e-01
4.552939999999999600e+03 8.223949570059764236e-01
4.555319999999999709e+03 8.095354859902944566e-01
4.557699999999999818e+03 8.733351464079947002e-01
4.560079999999999927e+03 8.866148958135043889e-01
4.562460000000000036e+03 8.686066305265431886e-01
4.564840000000000146e+03 8.658679470738259720e-01
4.567220000000000255e+03 8.139632381772207159e-01
4.569600000000000364e+03 8.045339462564361499e-01
4.571979999999999563e+03 7.885820166363098904e-01
4.574359999999999673e+03 8.800240709309511411e-01
4.576739999999999782e+03 9.156357309244719245e-01
4.579119999999999891e+03 8.421660978884474291e-01
4.581500000000000000e+03 8.161991827773266150e-01
4.583880000000000109e+03 8.410380274999821326e-01
4.586260000000000218e+03 8.744113460478059041e-01
4.588640000000000327e+03 8.466972693485652623e-01
4.591020000000000437e+03 8.534837118733732408e-01
4.593399999999999636e+03 8.383693962616948214e-01
4.595779999999999745e+03 8.067929523630956723e-01
4.598159999999999854e+03 8.670449752031221813e-01
4.600539999999999964e+03 8.559139778589179848e-01
4.602920000000000073e+03 7.810526803305328780e-01
4.605300000000000182e+03 7.953715662723505053e-01
4.607680000000000291e+03 8.318740187144346709e-01
4.610060000000000400e+03 8.020036558673322435e-01
4.612439999999999600e+03 8.002876140904224833e-01
4.614819999999999709e+03 8.144695142387073927e-01
4.617199999999999818e+03 8.655639968295129050e-01
4.619579999999999927e+03 8.761897029154116501e-01
4.621960000000000036e+03 8.646420170819417717e-01
4.624340000000000146e+03 8.544893945936027357e-01
4.626720000000000255e+03 8.347565079736758431e-01
4.629100000000000364e+03 8.508221011945243939e-01
4.631479999999999563e+03 8.502614359786819787e-01
4.633859999999999673e+03 8.603211464952773557e-01
4.636239999999999782e+03 8.360275461798786223e-01
4.638619999999999891e+03 8.044929180739477381e-01
4.641000000000000000e+03 7.920048959089904805e-01
4.643380000000000109e+03 8.079793233653121964e-01
4.645760000000000218e+03 8.329701567919091110e-01
4.648140000000000327e+03 8.816392753436813612e-01
4.650520000000000437e+03 8.636470076426719933e-01
4.652899999999999636e+03 8.337620486772870931e-01
4.655279999999999745e+03 8.544891690512718130e-01
4.657659999999999854e+03 8.053630674894096675e-01
4.660039999999999964e+03 8.140731952166567753e-01
4.662420000000000073e+03 8.383304000056689409e-01
4.664800000000000182e+03 8.353377798811011390e-01
4.667180000000000291e+03 8.662264655205222930e-01
4.669560000000000400e+03 8.592395523182101424e-01
4.671939999999999600e+03 8.202467390199494890e-01
4.674319999999999709e+03 8.325155307293032880e-01
4.676699999999999818e+03 8.530421041792566328e-01
4.679079999999999927e+03 7.949460783822970278e-01
4.681460000000000036e+03 8.832585418948837308e-01
4.683840000000000146e+03 8.306122587942955660e-01
4.686220000000000255e+03 7.864818828704746023e-01
4.688600000000000364e+03 7.971383285371571592e-01
4.690979999999999563e+03 8.484208246622875205e-01
4.693359999999999673e+03 8.660618130344748256e-01
4.695739999999999782e+03 8.161157221614199209e-01
4.698119999999999891e+03 8.253322198086876504e-01
4.700500000000000000e+03 8.569106037383824592e-01
4.702880000000000109e+03 8.481571956579870841e-01
4.705260000000000218e+03 8.316323132473852908e-01
4.707640000000000327e+03 8.800380191335215319e-01
4.710020000000000437e+03 8.519644710329605797e-01
4.712399999999999636e+03 8.423520928002712349e-01
4.714779999999999745e+03 8.490321502717238511e-01
4.717159999999999854e+03 8.623645992159603146e-01
4.719539999999999964e+03 8.559512274506894114e-01
4.721920000000000073e+03 8.409978802157150879e-01
4.724300000000000182e+03 8.392482953374881260e-01
4.726680000000000291e+03 8.587818608571958778e-01
4.729060000000000400e+03 8.564890513175434927e-01
4.731439999999999600e+03 8.923103558811887881e-01
4.733819999999999709e+03 8.988415320893622384e-01
4.736199999999999818e+03 8.921896027670166429e-01
4.738579999999999927e+03 8.608012912086314694e-01
4.740960000000000036e+03 8.510932086032830801e-01
4.743340000000000146e+03 9.040029747458490084e-01
4.745720000000000255e+03 8.986489875332903665e-01
4.748100000000000364e+03 8.787641811281511339e-01
4.750479999999999563e+03 8.415610944429594564e-01
4.752859999999999673e+03 8.530941719115047173e-01
4.755239999999999782e+03 8.703892214226236490e-01
4.757619999999999891e+03 8.735075160391955196e-01
4.760000000000000000e+03 8.406686635076767722e-01
4.762380000000000109e+03 8.707436267526434959e-01
4.764760000000000218e+03 9.014989334172375246e-01
4.767140000000000327e+03 8.473921876570201794e-01
4.769520000000000437e+03 9.006983993699689828e-01
4.771899999999999636e+03 9.177007119096705079e-01
4.774279999999999745e+03 9.206522380585926424e-01
4.776659999999999854e+03 9.115485325051158050e-01
4.779039999999999964e+03 8.920114130488870918e-01
4.781420000000000073e+03 8.633559123386812528e-01
4.783800000000000182e+03 8.596165739229608693e-01
4.786180000000000291e+03 8.943267224794614334e-01
4.788560000000000400e+03 8.696858769739008732e-01
4.790939999999999600e+03 8.661109487864603329e-01
4.793319999999999709e+03 8.981565548124710308e-01
4.795699999999999818e+03 8.766735500272312409e-01
4.798079999999999927e+03 8.780358796147306188e-01
4.800460000000000036e+03 8.793182934750448654e-01
4.802840000000000146e+03 8.504727633792740216e-01
4.805220000000000255e+03 8.494042864459621089e-01
4.807600000000000364e+03 8.816145106907098405e-01
4.809979999999999563e+03 8.915885502902330950e-01
4.812359999999999673e+03 8.982701329451945327e-01
4.814739999999999782e+03 8.968119530532524530e-01
4.817119999999999891e+03 8.914178957695740868e-01
4.819500000000000000e+03 8.587952410014731974e-01
4.821880000000000109e+03 8.334374611011429179e-01
4.824260000000000218e+03 9.207335949124773045e-01
4.826640000000000327e+03 9.202421740284896234e-01
4.829020000000000437e+03 8.780420348180627554e-01
4.831399999999999636e+03 8.873249716184458125e-01
4.833779999999999745e+03 9.098172857307690320e-01
4.836159999999999854e+03 9.261734824839732427e-01
4.838539999999999964e+03 8.968516933798713620e-01
4.840920000000000073e+03 8.451564651581987553e-01
4.843300000000000182e+03 8.683585594667867502e-01
4.845680000000000291e+03 8.904075369396285966e-01
4.848060000000000400e+03 8.982045191273114737e-01
4.850439999999999600e+03 8.928202290590679935e-01
4.852819999999999709e+03 9.161057803781841313e-01
4.855199999999999818e+03 9.630198102039015939e-01
4.857579999999999927e+03 9.031288696381437608e-01
4.859960000000000036e+03 8.549249331681294528e-01
4.862340000000000146e+03 9.368798895551854189e-01
4.864720000000000255e+03 8.788035756168158796e-01
4.867100000000000364e+03 9.113790573251527860e-01
4.869479999999999563e+03 9.248587938764313288e-01
4.871859999999999673e+03 8.828478538286471666e-01
4.874239999999999782e+03 8.830596376974039208e-01
4.876619999999999891e+03 8.791505126673199166e-01
4.879000000000000000e+03 8.907654381939205113e-01
4.881380000000000109e+03 8.797890839131522478e-01
4.883760000000000218e+03 8.445985488624793147e-01
4.886140000000000327e+03 8.607421800176157101e-01
4.888520000000000437e+03 8.592694820785661269e-01
4.890899999999999636e+03 9.313991340073963787e-01
4.893279999999999745e+03 9.027293614298395052e-01
4.895659999999999854e+03 9.251443066116293856e-01
4.898039999999999964e+03 8.879205532351039931e-01
4.900420000000000073e+03 8.774300073961808222e-01
4.902800000000000182e+03 9.052486271361994685e-01
4.905180000000000291e+03 9.283858392767641021e-01
4.907560000000000400e+03 9.080305977436470277e-01
4.909939999999999600e+03 8.808850916576886902e-01
4.912319999999999709e+03 8.530015908997206076e-01
4.914699999999999818e+03 8.884278171204008645e-01
4.917079999999999927e+03 9.501253108378143741e-01
4.919460000000000036e+03 8.911374184475213678e-01
4.921840000000000146e+03 8.192005937940661786e-01
4.924220000000000255e+03 8.424251143644627682e-01
4.926600000000000364e+03 9.646232347567988974e-01
4.928979999999999563e+03 1.014401865621280097e+00
4.931359999999999673e+03 9.258058331701216614e-01
4.933739999999999782e+03 8.591015422529415524e-01
4.936119999999999891e+03 8.637086268135943934e-01
4.938500000000000000e+03 8.814971029714359085e-01
4.940880000000000109e+03 9.381421822888406092e-01
4.943260000000000218e+03 9.612711715979656013e-01
4.945640000000000327e+03 8.885798647544738138e-01
4.948020000000000437e+03 9.237551101485351746e-01
4.950399999999999636e+03 8.893075278970929975e-01
4.952779999999999745e+03 8.901229826916252641e-01
4.955159999999999854e+03 8.846635245051520657e-01
4.957539999999999964e+03 9.245208328258863739e-01
4.959920000000000073e+03 9.631626106739723525e-01
4.962300000000000182e+03 8.860821378019014816e-01
4.964680000000000291e+03 9.195524074981323848e-01
4.967060000000000400e+03 8.991591345145304448e-01
4.969439999999999600e+03 8.476117926257475954e-01
4.971819999999999709e+03 8.698077472402724331e-01
4.974199999999999818e+03 9.217123758217724561e-01
4.976579999999999927e+03 9.025617947821809040e-01
4.978960000000000036e+03 9.095180674843263979e-01
4.981340000000000146e+03 9.560340906723260312e-01
4.983720000000000255e+03 8.865059824690028067e-01
4.986100000000000364e+03 9.368420160570534172e-01
4.988479999999999563e+03 9.699593215389882284e-01
4.990859999999999673e+03 8.934376192268491668e-01
4.993239999999999782e+03 8.640395814090087168e-01
4.995619999999999891e+03 8.760979671488660081e-01
4.998000000000000000e+03 8.587792587718947601e-01
5.000380000000000109e+03 8.930887199818881017e-01
5.002760000000000218e+03 9.358292605940221609e-01
5.005140000000000327e+03 9.459887436097067503e-01
5.007520000000000437e+03 9.058228107401341545e-01
5.009899999999999636e+03 9.387180404094417341e-01
5.012279999999999745e+03 9.943381000017259552e-01
5.014659999999999854e+03 9.295041290622504393e-01
5.017039999999999964e+03 9.353248448524388303e-01
5.019420000000000073e+03 9.171323550533660995e-01
5.021800000000000182e+03 9.333406494819581622e-01
5.024180000000000291e+03 8.916914647920288761e-01
5.026560000000000400e+03 8.826250236907181579e-01
5.028939999999999600e+03 9.500122118009902694e-01
5.031319999999999709e+03 9.756024128772428083e-01
5.033699999999999818e+03 9.816828221321063364e-01
5.036079999999999927e+03 9.659003662699205961e-01
5.038460000000000036e+03 8.951067189902368604e-01
5.040840000000000146e+03 8.997240653535912847e-01
5.043220000000000255e+03 9.687349711625846682e-01
5.045600000000000364e+03 1.006014060512180119e+00
5.047979999999999563e+03 1.003719538336019346e+00
5.050359999999999673e+03 1.005368282380631362e+00
5.052739999999999782e+03 9.304996253197364009e-01
5.055119999999999891e+03 9.305122878800401454e-01
5.057500000000000000e+03 9.377373431478631671e-01
5.059880000000000109e+03 9.480191241283966175e-01
5.062260000000000218e+03 1.012001945739000375e+00
5.064640000000000327e+03 1.055798820712854580e+00
5.067020000000000437e+03 1.070067814978661769e+00
5.069399999999999636e+03 1.109614301434618477e+00
5.071779999999999745e+03 1.060873116348992617e+00
5.074159999999999854e+03 1.060277800415942551e+00
5.076539999999999964e+03 1.008191940343597048e+00
5.078920000000000073e+03 1.001250638140993576e+00
5.081300000000000182e+03 9.864663077036394112e-01
5.083680000000000291e+03 9.877348220511321664e-01
5.086060000000000400e+03 9.525265580949904276e-01
5.088439999999999600e+03 9.322460300173035508e-01
5.090819999999999709e+03 1.001439973522140425e+00
5.093199999999999818e+03 9.365750395720137123e-01
5.095579999999999927e+03 8.893028906752742380e-01
5.097960000000000036e+03 9.421132250035929578e-01
5.098199999999999818e+03 1.054570951951420366e+00
5.100340000000000146e+03 9.891186526104894794e-01
5.101130000000000109e+03 9.318219335847320872e-01
5.102720000000000255e+03 1.056177467048383445e+00
5.104060000000000400e+03 7.636859571754514020e-01
5.105100000000000364e+03 1.054872443038937790e+00
5.106989999999999782e+03 7.411948974539149804e-01
5.107479999999999563e+03 9.748315305514699824e-01
5.109859999999999673e+03 9.579028256857931023e-01
5.109920000000000073e+03 8.298696734010557741e-01
5.112239999999999782e+03 9.571882762704692071e-01
5.112850000000000364e+03 9.011575296476421748e-01
5.114619999999999891e+03 9.990945619974461733e-01
5.115779999999999745e+03 9.224097517538442093e-01
5.117000000000000000e+03 1.001406692390671260e+00
5.118710000000000036e+03 8.896558863717484167e-01
5.119380000000000109e+03 9.057968415717885247e-01
5.121640000000000327e+03 8.973661678853565027e-01
5.121760000000000218e+03 9.691728041456574294e-01
5.124140000000000327e+03 1.030344432075835037e+00
5.124569999999999709e+03 7.722641384018092969e-01
5.126520000000000437e+03 1.022280374538316883e+00
5.127500000000000000e+03 8.050632096843002294e-01
5.128899999999999636e+03 1.024225047032489622e+00
5.130430000000000291e+03 8.029827709621232268e-01
5.131279999999999745e+03 1.003484601076886751e+00
5.133359999999999673e+03 9.184208717028023994e-01
5.133659999999999854e+03 1.000876715032130493e+00
5.136039999999999964e+03 9.832170806070842373e-01
5.136289999999999964e+03 9.771241571081941135e-01
5.138420000000000073e+03 9.865809076765934549e-01
5.139220000000000255e+03 7.069740448689458834e-01
5.140800000000000182e+03 1.014267167469347530e+00
5.142149999999999636e+03 8.435964840480709714e-01
5.143180000000000291e+03 9.709023447076559066e-01
5.145079999999999927e+03 9.480275237930833043e-01
5.145560000000000400e+03 9.032505736112156347e-01
5.147939999999999600e+03 9.608522602766476073e-01
5.148010000000000218e+03 7.918735234615827956e-01
5.150319999999999709e+03 9.119128272369787513e-01
5.150939999999999600e+03 7.964800042460062901e-01
5.153869999999999891e+03 9.249804452964578427e-01
5.156800000000000182e+03 8.867948768906853685e-01
5.159729999999999563e+03 8.222941375268165709e-01
5.162659999999999854e+03 8.699174090298110729e-01
5.165590000000000146e+03 9.240845648289568448e-01
5.168520000000000437e+03 7.821840912906996568e-01
5.171449999999999818e+03 8.990579977801752554e-01
5.174380000000000109e+03 9.591146958554975788e-01
5.177310000000000400e+03 9.410362900388229423e-01
5.180239999999999782e+03 8.378841452124315969e-01
5.183170000000000073e+03 8.092182669508787285e-01
5.186100000000000364e+03 8.802497233654783537e-01
5.189029999999999745e+03 9.004528319192388608e-01
5.191960000000000036e+03 9.685254643724371393e-01
5.194890000000000327e+03 9.207383591706902459e-01
5.197819999999999709e+03 9.377982657639503117e-01
5.200750000000000000e+03 8.994947502669300432e-01
5.203680000000000291e+03 8.774515949532730730e-01
5.206609999999999673e+03 8.267300710631690919e-01
5.209539999999999964e+03 8.423624462432761639e-01
5.212470000000000255e+03 8.929013475937362943e-01
5.215399999999999636e+03 8.351642652883034534e-01
5.218329999999999927e+03 8.479379115508648423e-01
5.221260000000000218e+03 9.093162337294866671e-01
5.224189999999999600e+03 1.016132669743551986e+00
5.227119999999999891e+03 1.023237767939570331e+00
5.230050000000000182e+03 9.168980430333423248e-01
5.232979999999999563e+03 8.916210525194687708e-01
5.235909999999999854e+03 8.936007081843433397e-01
5.238840000000000146e+03 9.040634400394871317e-01
5.241770000000000437e+03 9.758884806770160569e-01
5.244699999999999818e+03 9.419553865396761427e-01
5.247630000000000109e+03 8.846981458983058655e-01
5.250560000000000400e+03 8.697521611147956966e-01
5.253489999999999782e+03 8.561570789753619737e-01
5.256420000000000073e+03 8.966971078554951680e-01
5.259350000000000364e+03 8.961017294154887125e-01
5.262279999999999745e+03 9.127302820227429780e-01
5.265210000000000036e+03 9.184681188694746590e-01
5.268140000000000327e+03 8.995549727185686573e-01
5.271069999999999709e+03 8.521923712679635443e-01
5.274000000000000000e+03 8.468397375347160860e-01
5.276930000000000291e+03 8.580068618368968947e-01
5.279859999999999673e+03 9.321343814007777562e-01
5.282789999999999964e+03 9.346920831721551304e-01
5.285720000000000255e+03 8.804207479221877186e-01
5.288649999999999636e+03 8.946549248766569873e-01
5.291579999999999927e+03 8.860098647011948048e-01
5.294510000000000218e+03 9.245451552405095086e-01
5.297439999999999600e+03 9.042525620425595489e-01
5.300369999999999891e+03 8.605361132483178022e-01
5.303300000000000182e+03 9.155810324238808917e-01
5.306229999999999563e+03 9.454929618934674318e-01
5.309159999999999854e+03 9.523609888158566239e-01
5.312090000000000146e+03 9.643532857056003049e-01
5.315020000000000437e+03 9.734532768290551363e-01
5.317949999999999818e+03 9.786235972754697698e-01
5.320880000000000109e+03 9.343652072377552908e-01
5.323810000000000400e+03 9.406258273894791966e-01
5.326739999999999782e+03 9.208894021675344543e-01
5.329670000000000073e+03 9.281728986749999688e-01
5.332600000000000364e+03 9.962389994396784187e-01
5.335529999999999745e+03 9.968225176599706527e-01
5.338460000000000036e+03 9.315784070164563335e-01
5.341390000000000327e+03 9.027130774342884134e-01
5.344319999999999709e+03 9.405959424509419131e-01
5.347250000000000000e+03 9.767121299672916201e-01
5.350180000000000291e+03 9.740621056986901172e-01
5.353109999999999673e+03 9.630943083342388134e-01
5.356039999999999964e+03 9.309470492103186778e-01
5.358970000000000255e+03 9.254750336259316423e-01
5.361899999999999636e+03 9.374927197560174452e-01
5.364829999999999927e+03 9.350512299852687947e-01
5.367760000000000218e+03 9.671590506520553188e-01
5.370689999999999600e+03 9.894891786257961064e-01
5.373619999999999891e+03 1.006478505287062175e+00
5.376550000000000182e+03 1.006749108070414511e+00
5.379479999999999563e+03 9.747149833186524726e-01
5.382409999999999854e+03 9.827470174683982096e-01
5.385340000000000146e+03 9.721877487124671591e-01
5.388270000000000437e+03 9.137220593169013139e-01
5.391199999999999818e+03 9.733069437548604874e-01
5.394130000000000109e+03 9.621188886693077258e-01
5.397060000000000400e+03 9.621865940732516886e-01
5.399989999999999782e+03 9.817199629807685790e-01
5.402920000000000073e+03 9.485642117099220005e-01
5.405850000000000364e+03 9.465279139011798515e-01
5.408779999999999745e+03 9.566735230252441102e-01
5.411710000000000036e+03 9.577233014977627468e-01
5.414640000000000327e+03 9.437921457105683531e-01
5.417569999999999709e+03 9.156689556180106493e-01
5.420500000000000000e+03 9.480047145899116456e-01
5.423430000000000291e+03 9.675784399526184965e-01
5.426359999999999673e+03 9.856633126719632765e-01
5.429289999999999964e+03 9.731374398492489419e-01
5.432220000000000255e+03 9.519051318127907946e-01
5.435149999999999636e+03 9.508589081516692909e-01
5.438079999999999927e+03 9.519906012935048789e-01
5.441010000000000218e+03 9.576957571619635345e-01
5.443939999999999600e+03 9.607245293784510975e-01
5.446869999999999891e+03 9.930857783462863075e-01
5.449800000000000182e+03 9.691316844639727979e-01
5.452729999999999563e+03 9.434976807602409865e-01
5.455659999999999854e+03 9.652667942198437379e-01
5.458590000000000146e+03 9.536229439054462187e-01
5.461520000000000437e+03 9.772300183393073381e-01
5.464449999999999818e+03 9.562459070950135587e-01
5.467380000000000109e+03 9.417759465341970504e-01
5.470310000000000400e+03 9.805589239932406276e-01
5.473239999999999782e+03 1.028818168095459340e+00
5.476170000000000073e+03 1.006917134589675245e+00
5.479100000000000364e+03 9.902749936544791298e-01
5.482029999999999745e+03 9.997647484760946446e-01
5.484960000000000036e+03 9.970520377739137130e-01
5.487890000000000327e+03 1.014993892677241716e+00
5.490819999999999709e+03 1.016196202100316359e+00
5.493750000000000000e+03 9.580264338847981342e-01
5.496680000000000291e+03 9.777193624699098695e-01
5.499609999999999673e+03 1.000000000000000000e+00
5.502539999999999964e+03 9.805456944873900405e-01
5.505470000000000255e+03 9.918818651165451916e-01
5.508399999999999636e+03 9.950732420788390709e-01
5.511329999999999927e+03 1.001000650236572032e+00
5.514260000000000218e+03 9.912622956312083788e-01
5.517189999999999600e+03 9.731039047508553974e-01
5.520119999999999891e+03 1.004156334110266391e+00
5.523050000000000182e+03 1.039174390907010137e+00
5.525979999999999563e+03 1.014940775843628185e+00
5.528909999999999854e+03 1.021052314152439688e+00
5.531840000000000146e+03 9.938302439301766045e-01
5.534770000000000437e+03 9.889724308853672374e-01
5.537699999999999818e+03 9.948651156386585370e-01
5.540630000000000109e+03 9.972745853434822338e-01
5.543560000000000400e+03 9.706605953271517651e-01
5.546489999999999782e+03 1.003120253729199662e+00
5.549420000000000073e+03 1.042055872861695986e+00
5.552350000000000364e+03 1.002166065666890260e+00
5.555279999999999745e+03 1.008757617069590884e+00
5.558210000000000036e+03 1.003124639830468734e+00
5.561140000000000327e+03 1.000909904667023564e+00
5.564069999999999709e+03 1.027452460111938581e+00
5.567000000000000000e+03 1.026287047519123474e+00
5.569930000000000291e+03 1.037959978600089705e+00
5.572859999999999673e+03 1.096652913956341679e+00
5.575789999999999964e+03 1.043169946693986772e+00
5.578720000000000255e+03 9.816309466282368001e-01
5.581649999999999636e+03 1.055887010026385964e+00
5.584579999999999927e+03 1.057315261270206364e+00
5.587510000000000218e+03 1.025152133010447608e+00
5.590439999999999600e+03 1.048167238735184803e+00
5.593369999999999891e+03 1.038292444734876030e+00
5.596300000000000182e+03 1.011560887611446802e+00
5.599229999999999563e+03 9.942247341239068836e-01
5.602159999999999854e+03 1.044199727722776583e+00
5.605090000000000146e+03 1.029024889169234180e+00
5.608020000000000437e+03 1.022779911147271514e+00
5.610949999999999818e+03 1.029912369235291170e+00
5.613880000000000109e+03 1.021254739038030213e+00
5.616810000000000400e+03 1.026001623207694280e+00
5.619739999999999782e+03 1.039596298470162106e+00
5.622670000000000073e+03 1.054493867024543396e+00
5.625600000000000364e+03 1.037635900257857458e+00
5.628529999999999745e+03 1.017684682471122093e+00
5.631460000000000036e+03 1.025172019181849858e+00
5.634390000000000327e+03 1.028043709517592941e+00
5.637319999999999709e+03 1.062747063987509399e+00
5.640250000000000000e+03 1.076458934784780830e+00
5.643180000000000291e+03 1.043798463690790879e+00
5.646109999999999673e+03 1.042225761704015596e+00
5.649039999999999964e+03 1.055292538207899700e+00
5.651970000000000255e+03 1.032335462741885923e+00
5.654899999999999636e+03 1.026694562163708024e+00
5.657829999999999927e+03 9.987802830466661064e-01
5.660760000000000218e+03 9.900211342154981997e-01
5.663689999999999600e+03 1.004412821898206465e+00
5.666619999999999891e+03 1.036456116253091642e+00
5.669550000000000182e+03 1.037020766257102267e+00
5.672479999999999563e+03 1.035437866877090940e+00
5.675409999999999854e+03 1.021109455264430421e+00
5.678340000000000146e+03 1.064984297220201714e+00
5.681270000000000437e+03 1.106634090821759342e+00
5.684199999999999818e+03 1.089639495600607910e+00
5.687130000000000109e+03 1.046907492051287969e+00
5.690060000000000400e+03 1.033753566054307127e+00
5.692989999999999782e+03 1.011152683219860071e+00
5.695920000000000073e+03 1.023991947091015708e+00
5.698850000000000364e+03 1.042223170267212229e+00
5.701779999999999745e+03 1.058276369285221064e+00
5.704710000000000036e+03 1.056533993643182123e+00
5.707640000000000327e+03 1.054812537473108547e+00
5.710569999999999709e+03 1.022006182080386516e+00
5.713500000000000000e+03 1.049344958551156948e+00
5.716430000000000291e+03 1.056010515942612304e+00
5.719359999999999673e+03 1.039079809472512883e+00
5.722289999999999964e+03 1.051001344198980503e+00
5.725220000000000255e+03 1.059009614361644092e+00
5.728149999999999636e+03 1.081367101905818195e+00
5.731079999999999927e+03 1.089224482378236436e+00
5.734010000000000218e+03 1.049053570958172310e+00
5.736939999999999600e+03 1.038513965206677492e+00
5.739869999999999891e+03 1.069287835692406485e+00
5.742800000000000182e+03 1.065014811858909338e+00
5.745729999999999563e+03 1.042037955814366423e+00
5.748659999999999854e+03 1.024260410541698807e+00
5.751590000000000146e+03 1.023990036634023104e+00
5.754520000000000437e+03 1.062358316843382555e+00
5.757449999999999818e+03 1.078550650525715859e+00
5.760380000000000109e+03 1.081620338309072560e+00
5.763310000000000400e+03 1.090564803387880755e+00
5.766239999999999782e+03 1.061847494608321174e+00
5.769170000000000073e+03 1.057464538197247839e+00
5.772100000000000364e+03 1.052369622520474612e+00
5.775029999999999745e+03 1.092915575632718461e+00
5.777960000000000036e+03 1.100340970998014534e+00
5.780890000000000327e+03 1.075750320060692378e+00
5.783819999999999709e+03 1.059258287532100606e+00
5.786750000000000000e+03 1.043715374504618376e+00
5.789680000000000291e+03 1.045268781144006009e+00
5.792609999999999673e+03 1.032396343223076274e+00
5.795539999999999964e+03 1.054864752456601940e+00
5.798470000000000255e+03 1.015115070422631494e+00
5.801399999999999636e+03 1.052051824200247454e+00
5.804329999999999927e+03 1.040079184560571024e+00
5.807260000000000218e+03 1.095323233785633787e+00
5.810189999999999600e+03 1.095472840739858178e+00
5.813119999999999891e+03 1.058614487851501140e+00
5.816050000000000182e+03 1.068655527842214070e+00
5.818979999999999563e+03 1.060383632580070401e+00
5.821909999999999854e+03 1.085699470903409791e+00
5.824840000000000146e+03 1.080552439434777190e+00
5.827770000000000437e+03 1.081539067452099934e+00
5.830699999999999818e+03 1.106031515509667162e+00
5.833630000000000109e+03 1.102728470352864587e+00
5.836560000000000400e+03 1.077742094519947180e+00
5.839489999999999782e+03 1.110928318902093759e+00
5.842420000000000073e+03 1.067692243901129157e+00
5.845350000000000364e+03 1.078836025931807052e+00
5.848279999999999745e+03 1.056192603758891124e+00
5.851210000000000036e+03 1.087143425209859737e+00
5.854140000000000327e+03 1.090885048963907256e+00
5.857069999999999709e+03 1.068622099587871466e+00
5.860000000000000000e+03 1.057860705569995563e+00
5.862930000000000291e+03 1.049755407489788794e+00
5.865859999999999673e+03 1.087034577006408487e+00
5.868789999999999964e+03 1.098816407908384418e+00
5.871720000000000255e+03 1.099909754468648027e+00
5.874649999999999636e+03 1.073746794859918197e+00
5.877579999999999927e+03 1.112156457167550183e+00
5.880510000000000218e+03 1.123840924886888137e+00
5.883439999999999600e+03 1.106169779344184034e+00
5.886369999999999891e+03 1.062943807977156707e+00
5.889300000000000182e+03 1.090631156354248343e+00
5.892229999999999563e+03 1.110184206066365808e+00
5.895159999999999854e+03 1.080776882705978492e+00
5.898090000000000146e+03 1.069040034833337760e+00
5.901020000000000437e+03 1.113807751586926686e+00
5.903949999999999818e+03 1.140508262791328775e+00
5.906880000000000109e+03 1.117665453059235592e+00
5.909810000000000400e+03 1.086511150120858193e+00
5.912739999999999782e+03 1.102718089242635147e+00
5.915670000000000073e+03 1.109249475294987519e+00
5.918600000000000364e+03 1.071315837857423015e+00
5.921529999999999745e+03 1.084843639164130069e+00
5.924460000000000036e+03 1.092866614202795184e+00
5.927390000000000327e+03 1.104565473397921549e+00
5.930319999999999709e+03 1.085427748994169939e+00
5.933250000000000000e+03 1.096927413174852761e+00
5.936180000000000291e+03 1.076735281330416516e+00
5.939109999999999673e+03 1.094766255453555326e+00
5.942039999999999964e+03 1.098022802767475881e+00
5.944970000000000255e+03 1.120193725970312304e+00
5.947899999999999636e+03 1.129450284778486635e+00
5.950829999999999927e+03 1.169578213411287981e+00
5.953760000000000218e+03 1.118689712888196741e+00
5.956689999999999600e+03 1.122797730480083134e+00
5.959619999999999891e+03 1.119445335841602329e+00
5.962550000000000182e+03 1.123080192409244615e+00
5.965479999999999563e+03 1.116459213661584515e+00
5.968409999999999854e+03 1.089911736038021495e+00
5.971340000000000146e+03 1.092252303743059372e+00
5.974270000000000437e+03 1.104468243598843324e+00
5.977199999999999818e+03 1.088684293059140940e+00
5.980130000000000109e+03 1.122036158583186616e+00
5.983060000000000400e+03 1.117675868593925426e+00
5.985989999999999782e+03 1.095698509220308647e+00
5.988920000000000073e+03 1.092079552186754787e+00
5.991850000000000364e+03 1.119031795639503057e+00
5.994779999999999745e+03 1.122198318582523280e+00
5.997710000000000036e+03 1.132560588238564980e+00
6.000640000000000327e+03 1.118901640119650098e+00
6.003569999999999709e+03 1.126649270190732466e+00
6.006500000000000000e+03 1.110838974856535932e+00
6.009430000000000291e+03 1.123207773372847607e+00
6.012359999999999673e+03 1.154149298624184361e+00
6.015289999999999964e+03 1.134751981630215401e+00
6.018220000000000255e+03 1.122459172224809620e+00
6.021149999999999636e+03 1.082563526475429638e+00
6.024079999999999927e+03 1.091664682154222632e+00
6.027010000000000218e+03 1.088001465679979907e+00
6.029939999999999600e+03 1.121308102230527348e+00
6.032869999999999891e+03 1.118938043157175155e+00
6.035800000000000182e+03 1.138164777674010253e+00
6.038729999999999563e+03 1.136759590827316702e+00
6.041659999999999854e+03 1.134692896710575161e+00
6.044590000000000146e+03 1.140072206148747602e+00
6.047520000000000437e+03 1.170468475241677409e+00
6.050449999999999818e+03 1.144330907432669076e+00
6.053380000000000109e+03 1.141629742113096979e+00
6.056310000000000400e+03 1.136875443485549253e+00
6.059239999999999782e+03 1.139664963659837271e+00
6.062170000000000073e+03 1.139358312776159288e+00
6.065100000000000364e+03 1.151098287071885551e+00
6.068029999999999745e+03 1.159342542956550481e+00
6.070960000000000036e+03 1.149149735664719341e+00
6.073890000000000327e+03 1.143117638488365229e+00
6.076819999999999709e+03 1.122821301375214853e+00
6.079750000000000000e+03 1.148317357894433233e+00
6.082680000000000291e+03 1.155438127984939500e+00
6.085609999999999673e+03 1.126628893308883939e+00
6.088539999999999964e+03 1.126035787156826729e+00
6.091470000000000255e+03 1.170219005316206040e+00
6.094399999999999636e+03 1.161864386903727508e+00
6.097329999999999927e+03 1.160488792689519988e+00
6.100260000000000218e+03 1.164913413218461757e+00
6.103189999999999600e+03 1.155153368870738939e+00
6.106119999999999891e+03 1.165110345024755967e+00
6.109050000000000182e+03 1.162988205925598484e+00
6.111979999999999563e+03 1.167155406405260498e+00
6.114909999999999854e+03 1.127753879497766842e+00
6.117840000000000146e+03 1.137326985836581983e+00
6.120770000000000437e+03 1.152540256231171067e+00
6.123699999999999818e+03 1.160895374741476083e+00
6.126630000000000109e+03 1.179123488778798468e+00
6.129560000000000400e+03 1.174926332095836301e+00
6.132489999999999782e+03 1.181639347890930170e+00
6.135420000000000073e+03 1.151316800304608146e+00
6.138350000000000364e+03 1.131009377434871954e+00
6.141279999999999745e+03 1.154998620300078827e+00
6.144210000000000036e+03 1.159071791983450561e+00
6.147140000000000327e+03 1.164161415965453861e+00
6.150069999999999709e+03 1.174441786074760019e+00
6.153000000000000000e+03 1.198670000884656694e+00
6.155930000000000291e+03 1.175207659282893502e+00
6.158859999999999673e+03 1.162468876802424722e+00
6.161789999999999964e+03 1.146525552871717313e+00
6.164720000000000255e+03 1.133277160170698572e+00
6.167649999999999636e+03 1.151644580706989718e+00
6.170579999999999927e+03 1.159428246366427162e+00
6.173510000000000218e+03 1.163602095839546324e+00
6.176439999999999600e+03 1.175121196067819618e+00
6.179369999999999891e+03 1.202708384529301844e+00
6.182300000000000182e+03 1.178938461754594380e+00
6.185229999999999563e+03 1.215695053412702231e+00
6.188159999999999854e+03 1.221790288672964353e+00
6.191090000000000146e+03 1.206203344392919208e+00
6.194020000000000437e+03 1.185772916908457209e+00
6.196949999999999818e+03 1.195644736462377233e+00
6.199880000000000109e+03 1.194630796940060247e+00
6.202810000000000400e+03 1.185588467383180022e+00
6.205739999999999782e+03 1.212958388757487960e+00
6.208670000000000073e+03 1.198326064719946071e+00
6.211600000000000364e+03 1.154321107213424513e+00
6.214529999999999745e+03 1.157868653889461141e+00
6.217460000000000036e+03 1.176972755520131031e+00
6.220390000000000327e+03 1.190560047318628190e+00
6.223319999999999709e+03 1.182334599683248166e+00
6.226250000000000000e+03 1.221117704210848309e+00
6.229180000000000291e+03 1.187142179897510585e+00
6.232109999999999673e+03 1.194024989975342788e+00
6.235039999999999964e+03 1.231110611601919258e+00
6.237970000000000255e+03 1.193778750271029754e+00
6.240899999999999636e+03 1.173085159947667266e+00
6.243829999999999927e+03 1.195115001071521910e+00
6.246760000000000218e+03 1.220044517627907554e+00
6.249689999999999600e+03 1.189160814124259336e+00
6.252619999999999891e+03 1.185687607223930629e+00
6.255550000000000182e+03 1.180873907144276869e+00
6.258479999999999563e+03 1.177423594657674100e+00
6.261409999999999854e+03 1.215282386503910406e+00
6.264340000000000146e+03 1.178936474319452810e+00
6.267270000000000437e+03 1.181478099147430960e+00
6.270199999999999818e+03 1.209619455136502486e+00
6.273130000000000109e+03 1.219427636054236652e+00
6.276060000000000400e+03 1.210072746409212474e+00
6.278989999999999782e+03 1.175154306615441513e+00
6.281920000000000073e+03 1.211965941564695504e+00
6.284850000000000364e+03 1.217112892535604951e+00
6.287779999999999745e+03 1.229388597251929172e+00
6.290710000000000036e+03 1.164244918073901625e+00
6.293640000000000327e+03 1.117168713341037733e+00
6.296569999999999709e+03 1.123906338722925113e+00
6.299500000000000000e+03 1.336588047833086490e+00
6.302430000000000291e+03 1.473933449581054766e+00
6.305359999999999673e+03 1.350993159816552547e+00
6.308289999999999964e+03 1.229376840579176733e+00
6.311220000000000255e+03 1.242543484681903010e+00
6.314149999999999636e+03 1.186552197316259605e+00
6.317079999999999927e+03 1.179771750776709371e+00
6.320010000000000218e+03 1.211080911974548480e+00
6.322939999999999600e+03 1.211094248933559880e+00
6.325869999999999891e+03 1.202080300717261352e+00
6.328800000000000182e+03 1.256916274103352604e+00
6.331729999999999563e+03 1.276519161191572715e+00
6.334659999999999854e+03 1.235478659615527608e+00
6.337590000000000146e+03 1.205693933758207548e+00
6.340520000000000437e+03 1.241568265530836879e+00
6.343449999999999818e+03 1.215337775757477923e+00
6.346380000000000109e+03 1.230066894816880252e+00
6.349310000000000400e+03 1.260255065231319138e+00
6.352239999999999782e+03 1.212139782813890010e+00
6.355170000000000073e+03 1.194249291729807538e+00
6.358100000000000364e+03 1.195729396654524601e+00
6.361029999999999745e+03 1.218115497081418974e+00
6.363960000000000036e+03 1.325569868698092124e+00
6.366890000000000327e+03 1.360949593999982721e+00
6.369819999999999709e+03 1.286852272637984740e+00
6.372750000000000000e+03 1.244905177921999506e+00
6.375680000000000291e+03 1.237472282199205464e+00
6.378609999999999673e+03 1.242648565331313737e+00
6.381539999999999964e+03 1.236989635088449058e+00
6.384470000000000255e+03 1.212377476965976086e+00
6.387399999999999636e+03 1.243504906218196426e+00
6.390329999999999927e+03 1.255041539967695741e+00
6.393260000000000218e+03 1.248791794526902033e+00
6.396189999999999600e+03 1.227969545213580815e+00
6.399119999999999891e+03 1.218417565655001367e+00
6.402050000000000182e+03 1.198393217471587446e+00
6.404979999999999563e+03 1.245948537556329283e+00
6.407909999999999854e+03 1.207272182894648438e+00
6.410840000000000146e+03 1.210546199207229501e+00
6.413770000000000437e+03 1.210870629301230572e+00
6.416699999999999818e+03 1.244839993576165593e+00
6.419630000000000109e+03 1.252367900895730468e+00
6.422560000000000400e+03 1.274403014248341348e+00
6.425489999999999782e+03 1.219451766618217636e+00
6.428420000000000073e+03 1.201831158279039302e+00
6.431350000000000364e+03 1.204634205109280432e+00
6.434279999999999745e+03 1.192639417768146082e+00
6.437210000000000036e+03 1.223306973248752039e+00
6.440140000000000327e+03 1.231176592906398248e+00
6.443069999999999709e+03 1.224457423850646931e+00
6.446000000000000000e+03 1.236318816125454800e+00
6.448930000000000291e+03 1.260445899370157274e+00
6.451859999999999673e+03 1.236066236428667642e+00
6.454789999999999964e+03 1.270608068133257440e+00
6.457720000000000255e+03 1.260899572067322172e+00
6.460649999999999636e+03 1.253582938834632232e+00
6.463579999999999927e+03 1.223943243538141434e+00
6.466510000000000218e+03 1.231101878968381858e+00
6.469439999999999600e+03 1.223228504502301250e+00
6.472369999999999891e+03 1.223498168827863219e+00
6.475300000000000182e+03 1.282149678910378121e+00
6.478229999999999563e+03 1.277247420544008527e+00
6.481159999999999854e+03 1.235968601957595947e+00
6.484090000000000146e+03 1.207179644550142372e+00
6.487020000000000437e+03 1.233670299483976551e+00
6.489949999999999818e+03 1.236131168989906604e+00
6.492880000000000109e+03 1.200411600350108854e+00
6.495810000000000400e+03 1.234550383568286724e+00
6.498739999999999782e+03 1.229358890180604735e+00
6.501670000000000073e+03 1.251463400836859696e+00
6.504600000000000364e+03 1.284959859228454127e+00
6.507529999999999745e+03 1.254832642461326309e+00
6.510460000000000036e+03 1.254806965315095058e+00
6.513390000000000327e+03 1.235297248245465163e+00
6.516319999999999709e+03 1.242993528447597251e+00
6.519250000000000000e+03 1.251939824426129499e+00
6.522180000000000291e+03 1.224626049387572913e+00
6.525109999999999673e+03 1.220092673473208933e+00
6.528039999999999964e+03 1.289419938928211273e+00
6.530970000000000255e+03 1.308460779322550671e+00
6.533899999999999636e+03 1.295350549654818773e+00
6.536829999999999927e+03 1.264389750414170344e+00
6.539760000000000218e+03 1.263317989902568161e+00
6.542689999999999600e+03 1.214671808152485433e+00
6.545619999999999891e+03 1.259877691363895158e+00
6.548550000000000182e+03 1.280973423145547407e+00
6.551479999999999563e+03 1.261111289292265347e+00
6.554409999999999854e+03 1.304994454929377490e+00
6.557340000000000146e+03 1.307893535288207953e+00
6.560270000000000437e+03 1.273186964102534180e+00
6.563199999999999818e+03 1.260714909798883676e+00
6.566130000000000109e+03 1.280333195892767728e+00
6.569060000000000400e+03 1.279375134766217892e+00
6.571989999999999782e+03 1.278457978578521725e+00
6.574920000000000073e+03 1.281694744676038278e+00
6.577850000000000364e+03 1.248555741563081911e+00
6.580779999999999745e+03 1.233367291868370019e+00
6.583710000000000036e+03 1.255278796152563325e+00
6.586640000000000327e+03 1.243686680853583137e+00
6.589569999999999709e+03 1.287099622926539233e+00
6.592500000000000000e+03 1.283765774611246302e+00
6.595430000000000291e+03 1.281911810003456109e+00
6.598359999999999673e+03 1.253331247072314580e+00
6.601289999999999964e+03 1.266481680229740947e+00
6.604220000000000255e+03 1.257861358149432451e+00
6.607149999999999636e+03 1.273081990356833115e+00
6.610079999999999927e+03 1.236546514945097375e+00
6.613010000000000218e+03 1.214699692420815991e+00
6.615939999999999600e+03 1.253418332410545455e+00
6.618869999999999891e+03 1.285392534158500855e+00
6.621800000000000182e+03 1.272927998560133389e+00
6.624729999999999563e+03 1.243602397617087130e+00
6.627659999999999854e+03 1.247349420550762922e+00
6.630590000000000146e+03 1.262996226601131644e+00
6.633520000000000437e+03 1.270942123988088701e+00
6.636449999999999818e+03 1.277178432101736982e+00
6.639380000000000109e+03 1.262167393160813500e+00
6.642310000000000400e+03 1.290971389908510902e+00
6.645239999999999782e+03 1.263606781146969782e+00
6.648170000000000073e+03 1.289566151743146261e+00
6.651100000000000364e+03 1.279254166806841342e+00
6.654029999999999745e+03 1.260284813804983362e+00
6.656960000000000036e+03 1.264347051708967440e+00
6.659890000000000327e+03 1.262697613504508043e+00
6.662819999999999709e+03 1.273248217059313792e+00
6.665750000000000000e+03 1.278959236110711606e+00
6.668680000000000291e+03 1.294403752119186901e+00
6.671609999999999673e+03 1.285326400329402707e+00
6.674539999999999964e+03 1.256339333122057589e+00
6.677470000000000255e+03 1.254853500174914371e+00
6.680399999999999636e+03 1.290016980891939280e+00
6.683329999999999927e+03 1.264340101846924025e+00
6.686260000000000218e+03 1.268014871794465259e+00
6.689189999999999600e+03 1.246943173596892773e+00
6.692119999999999891e+03 1.283238611969846454e+00
6.695050000000000182e+03 1.288229116829401111e+00
6.697979999999999563e+03 1.268288313750642882e+00
6.700909999999999854e+03 1.264292976177499916e+00
6.703840000000000146e+03 1.279508233991738297e+00
6.706770000000000437e+03 1.335030695073497808e+00
6.709699999999999818e+03 1.282743271802520679e+00
6.712630000000000109e+03 1.284461233044663642e+00
6.715560000000000400e+03 1.266402093744258384e+00
6.718489999999999782e+03 1.265787046049899001e+00
6.721420000000000073e+03 1.284256730571374572e+00
6.724350000000000364e+03 1.300658893712318021e+00
6.727279999999999745e+03 1.275832554093381699e+00
6.730210000000000036e+03 1.269217850839538198e+00
6.733140000000000327e+03 1.271424407755678443e+00
6.736069999999999709e+03 1.267839243278827244e+00
6.739000000000000000e+03 1.307535098176220600e+00
6.741930000000000291e+03 1.287421943970004756e+00
6.744859999999999673e+03 1.276278484163295701e+00
6.747789999999999964e+03 1.240640479850787958e+00
6.750720000000000255e+03 1.236079446981168228e+00
6.753649999999999636e+03 1.317868400087655489e+00
6.756579999999999927e+03 1.279939719809047194e+00
6.759510000000000218e+03 1.284900780127412379e+00
6.762439999999999600e+03 1.309268806243833794e+00
6.765369999999999891e+03 1.278670874114124389e+00
6.768300000000000182e+03 1.268400404516464075e+00
6.771229999999999563e+03 1.269991375725712413e+00
6.774159999999999854e+03 1.299004166445242747e+00
6.777090000000000146e+03 1.330431224009251512e+00
6.780020000000000437e+03 1.286713891242460495e+00
6.782949999999999818e+03 1.266086527556841812e+00
6.785880000000000109e+03 1.291311596373795778e+00
6.788810000000000400e+03 1.296660606295049201e+00
6.791739999999999782e+03 1.299643709172794592e+00
6.794670000000000073e+03 1.298200231735735066e+00
6.797600000000000364e+03 1.299547924326533543e+00
6.800529999999999745e+03 1.323445577111721505e+00
6.803460000000000036e+03 1.296234780204473358e+00
6.806390000000000327e+03 1.296290869620827069e+00
6.809319999999999709e+03 1.294295809110763473e+00
6.812250000000000000e+03 1.298318888242052882e+00
6.815180000000000291e+03 1.309441853172756298e+00
6.818109999999999673e+03 1.307176120213459525e+00
6.821039999999999964e+03 1.291192631939646285e+00
6.823970000000000255e+03 1.287401089415830091e+00
6.826899999999999636e+03 1.288264445200852037e+00
6.829829999999999927e+03 1.298164838465367898e+00
6.832760000000000218e+03 1.303011833585422830e+00
6.835689999999999600e+03 1.311757490695293793e+00
6.838619999999999891e+03 1.313477423587222859e+00
6.841550000000000182e+03 1.260432739420975778e+00
6.844479999999999563e+03 1.269044453313500798e+00
6.847409999999999854e+03 1.313486563468639234e+00
6.850340000000000146e+03 1.293082521650130712e+00
6.853270000000000437e+03 1.278896109982763818e+00
6.856199999999999818e+03 1.298961364919718697e+00
6.859130000000000109e+03 1.327238828684857985e+00
6.862060000000000400e+03 1.342596446033404778e+00
6.864989999999999782e+03 1.340959393076013750e+00
6.867920000000000073e+03 1.329528654592556647e+00
6.870850000000000364e+03 1.293419641961567557e+00
6.873779999999999745e+03 1.259582414729846889e+00
6.876710000000000036e+03 1.316135627628185922e+00
6.879640000000000327e+03 1.269068947021844362e+00
6.882569999999999709e+03 1.276651912730421667e+00
6.885500000000000000e+03 1.315667511443450843e+00
6.888430000000000291e+03 1.320725407659581130e+00
6.891359999999999673e+03 1.314451434808234787e+00
6.894289999999999964e+03 1.296561253604954000e+00
6.897220000000000255e+03 1.301282277221276429e+00
6.900149999999999636e+03 1.349225911434037029e+00
6.903079999999999927e+03 1.339357040695617451e+00
6.906010000000000218e+03 1.297637687847808419e+00
6.908939999999999600e+03 1.298566957599235350e+00
6.911869999999999891e+03 1.303675705465409784e+00
6.914800000000000182e+03 1.308299421219583314e+00
6.917729999999999563e+03 1.331132995069781444e+00
6.920659999999999854e+03 1.328942031480070618e+00
6.923590000000000146e+03 1.321995804891630266e+00
6.926520000000000437e+03 1.325867968546384557e+00
6.929449999999999818e+03 1.340476270499423972e+00
6.932380000000000109e+03 1.342816976029590492e+00
6.935310000000000400e+03 1.356824580780348732e+00
6.938239999999999782e+03 1.319406891566015760e+00
6.941170000000000073e+03 1.283466408436925610e+00
6.944100000000000364e+03 1.316567654277960964e+00
6.947029999999999745e+03 1.351415589317399357e+00
6.949960000000000036e+03 1.317169942844765629e+00
6.952890000000000327e+03 1.305910798742973444e+00
6.955819999999999709e+03 1.310719352518945113e+00
6.958750000000000000e+03 1.290293189540625107e+00
6.961680000000000291e+03 1.301001044882519109e+00
6.964609999999999673e+03 1.301022555538629222e+00
6.967539999999999964e+03 1.321451328760284927e+00
6.970470000000000255e+03 1.331968514362001255e+00
6.973399999999999636e+03 1.337345785482229044e+00
6.976329999999999927e+03 1.308934274176896784e+00
6.979260000000000218e+03 1.284657509955334564e+00
6.982189999999999600e+03 1.284525709523934855e+00
6.985119999999999891e+03 1.287088695113793646e+00
6.988050000000000182e+03 1.294583536299730664e+00
6.990979999999999563e+03 1.311664832716473272e+00
6.993909999999999854e+03 1.316926805388013877e+00
6.996840000000000146e+03 1.305556206004400144e+00
6.999770000000000437e+03 1.317464140058662414e+00
7.002699999999999818e+03 1.326706532888962453e+00
7.005630000000000109e+03 1.326613909434704697e+00
7.008560000000000400e+03 1.315632931945884376e+00
7.011489999999999782e+03 1.326629074731018765e+00
7.014420000000000073e+03 1.329623418613915531e+00
7.017350000000000364e+03 1.320620926757012370e+00
7.020279999999999745e+03 1.330936928054066382e+00
7.023210000000000036e+03 1.339449216832451661e+00
7.026140000000000327e+03 1.311725394907253817e+00
7.029069999999999709e+03 1.289986987971468713e+00
7.032000000000000000e+03 1.308175830798663064e+00
7.034930000000000291e+03 1.304257904466359141e+00
7.037859999999999673e+03 1.304207033037200647e+00
7.040789999999999964e+03 1.341762419990113919e+00
7.043720000000000255e+03 1.315614175021613708e+00
7.046649999999999636e+03 1.317317062993424992e+00
7.049579999999999927e+03 1.330360240953415429e+00
7.052510000000000218e+03 1.336008627826907880e+00
7.055439999999999600e+03 1.318376683977805497e+00
7.058369999999999891e+03 1.317851808829095361e+00
7.061300000000000182e+03 1.333203331875142839e+00
7.064229999999999563e+03 1.354679714229982679e+00
7.067159999999999854e+03 1.338689879672209093e+00
7.070090000000000146e+03 1.299459431354980543e+00
7.073020000000000437e+03 1.311480876144814900e+00
7.075949999999999818e+03 1.306714403291173943e+00
7.078880000000000109e+03 1.327213381902283329e+00
7.081810000000000400e+03 1.328963059751922193e+00
7.084739999999999782e+03 1.343881780513897395e+00
7.087670000000000073e+03 1.368261809825586317e+00
7.090600000000000364e+03 1.338010832734167987e+00
7.093529999999999745e+03 1.336281742207695800e+00
7.096460000000000036e+03 1.348866434620283217e+00
7.099390000000000327e+03 1.331798551894367799e+00
7.102319999999999709e+03 1.321863552058608615e+00
7.105250000000000000e+03 1.334945395756272024e+00
7.108180000000000291e+03 1.331488564225293603e+00
7.111109999999999673e+03 1.360813350131107269e+00
7.114039999999999964e+03 1.350546028581242508e+00
7.116970000000000255e+03 1.341027467851709565e+00
7.119899999999999636e+03 1.352645799941764260e+00
7.122829999999999927e+03 1.351528581419928265e+00
7.125760000000000218e+03 1.353298989391580553e+00
7.128689999999999600e+03 1.341437446777469678e+00
7.131619999999999891e+03 1.324790804204725392e+00
7.134550000000000182e+03 1.349010403476953890e+00
7.137479999999999563e+03 1.341524837704371587e+00
7.140409999999999854e+03 1.357527504057367329e+00
7.143340000000000146e+03 1.361383959441174074e+00
7.146270000000000437e+03 1.371324956635106673e+00
7.149199999999999818e+03 1.361929292174935746e+00
7.152130000000000109e+03 1.325622552336167992e+00
7.155060000000000400e+03 1.313259787095370390e+00
7.157989999999999782e+03 1.309202628373566268e+00
7.160920000000000073e+03 1.329518878457374598e+00
7.163850000000000364e+03 1.338207381260500428e+00
7.166779999999999745e+03 1.321953016687430482e+00
7.169710000000000036e+03 1.319414019717128905e+00
7.172640000000000327e+03 1.322599676080709941e+00
7.175569999999999709e+03 1.327564879671112807e+00
7.178500000000000000e+03 1.368015725471892985e+00
7.181430000000000291e+03 1.360571024464365619e+00
7.184359999999999673e+03 1.331545557865391638e+00
7.187289999999999964e+03 1.311581432387394885e+00
7.190220000000000255e+03 1.319635612220272369e+00
7.193149999999999636e+03 1.323386363582571112e+00
7.196079999999999927e+03 1.313022082691936321e+00
7.199010000000000218e+03 1.319863238974396502e+00
7.201939999999999600e+03 1.330922353305567629e+00
7.204869999999999891e+03 1.318379206542302784e+00
7.207800000000000182e+03 1.313594196396047353e+00
7.210729999999999563e+03 1.342265715811777671e+00
7.213659999999999854e+03 1.375396387101851969e+00
7.216590000000000146e+03 1.351680578883359907e+00
7.219520000000000437e+03 1.338974992478562998e+00
7.222449999999999818e+03 1.330922993422618550e+00
7.225380000000000109e+03 1.324650748251137600e+00
7.228310000000000400e+03 1.324720561268981189e+00
7.231239999999999782e+03 1.310301915740987644e+00
7.234170000000000073e+03 1.326077379283589375e+00
7.237100000000000364e+03 1.326555653550481884e+00
7.240029999999999745e+03 1.360321007967752349e+00
7.242960000000000036e+03 1.375611004999881537e+00
7.245890000000000327e+03 1.330082903587414878e+00
7.248819999999999709e+03 1.325462277875757877e+00
7.251750000000000000e+03 1.329656084120881321e+00
7.254680000000000291e+03 1.314845801173754936e+00
7.257609999999999673e+03 1.316674376666325585e+00
7.260539999999999964e+03 1.327560605002825911e+00
7.263470000000000255e+03 1.325136263191457831e+00
7.266399999999999636e+03 1.337519599001051773e+00
7.269329999999999927e+03 1.346454470068277010e+00
7.272260000000000218e+03 1.336667085715751213e+00
7.275189999999999600e+03 1.275581291706980869e+00
7.278119999999999891e+03 1.278712511950039987e+00
7.281050000000000182e+03 1.317202341764210471e+00
7.283979999999999563e+03 1.355795685834071618e+00
7.286909999999999854e+03 1.351337241129551447e+00
7.289840000000000146e+03 1.356700866500927471e+00
7.292770000000000437e+03 1.350272202965067114e+00
7.295699999999999818e+03 1.349475289111503606e+00
7.298630000000000109e+03 1.324523590097776982e+00
7.301560000000000400e+03 1.344193194369501798e+00
7.304489999999999782e+03 1.356763695690384131e+00
7.307420000000000073e+03 1.326723758376145312e+00
7.310350000000000364e+03 1.329425059654685048e+00
7.313279999999999745e+03 1.371972445999311896e+00
7.316210000000000036e+03 1.381893613586505420e+00
7.319140000000000327e+03 1.384382829638141299e+00
7.322069999999999709e+03 1.352578060591524300e+00
7.325000000000000000e+03 1.356012864590758760e+00
7.327930000000000291e+03 1.362610221571516345e+00
7.330859999999999673e+03 1.379239687693448069e+00
7.333789999999999964e+03 1.344855835983938430e+00
7.336720000000000255e+03 1.384414569612186563e+00
7.339649999999999636e+03 1.383686374886123449e+00
7.342579999999999927e+03 1.400373237692662753e+00
7.345510000000000218e+03 1.410181119011877149e+00
7.348439999999999600e+03 1.388779356332876302e+00
7.351369999999999891e+03 1.354952329257869570e+00
7.354300000000000182e+03 1.365916250587124736e+00
7.357229999999999563e+03 1.368759649824289992e+00
7.360159999999999854e+03 1.342355794443141237e+00
7.363090000000000146e+03 1.285447952495192281e+00
7.366020000000000437e+03 1.268817790353936825e+00
7.368949999999999818e+03 1.239803681305862382e+00
7.371880000000000109e+03 1.270522479989628417e+00
7.374810000000000400e+03 1.340927769471400577e+00
7.377739999999999782e+03 1.372158444199484961e+00
7.380670000000000073e+03 1.373613053658169880e+00
7.383600000000000364e+03 1.347248436511677472e+00
7.386529999999999745e+03 1.351940102404166399e+00
7.389460000000000036e+03 1.368019941762729230e+00
7.392390000000000327e+03 1.362060871837535547e+00
7.395319999999999709e+03 1.361301358901364500e+00
7.398250000000000000e+03 1.395836215159572680e+00
7.401180000000000291e+03 1.389268894713366453e+00
7.404109999999999673e+03 1.354397233364287523e+00
7.407039999999999964e+03 1.349257884151390696e+00
7.409970000000000255e+03 1.346028102325709463e+00
7.412899999999999636e+03 1.370332978964023951e+00
7.415829999999999927e+03 1.389132581408227818e+00
7.418760000000000218e+03 1.386159294751864612e+00
7.421689999999999600e+03 1.382941129466521701e+00
7.424619999999999891e+03 1.400261281677820602e+00
7.427550000000000182e+03 1.364098718843923308e+00
7.430479999999999563e+03 1.353286297577668051e+00
7.433409999999999854e+03 1.390890725113471449e+00
7.436340000000000146e+03 1.369460513444344940e+00
7.439270000000000437e+03 1.344885183158015307e+00
7.442199999999999818e+03 1.362553635363034532e+00
7.445130000000000109e+03 1.356270781863826436e+00
7.448060000000000400e+03 1.381839163287025940e+00
7.450989999999999782e+03 1.397585325882880758e+00
7.453920000000000073e+03 1.415688561004702750e+00
7.456850000000000364e+03 1.383712152449355637e+00
7.459779999999999745e+03 1.354480140308686575e+00
7.462710000000000036e+03 1.370100010842841609e+00
7.465640000000000327e+03 1.398101081315348493e+00
7.468569999999999709e+03 1.377906145321684317e+00
7.471500000000000000e+03 1.357079898222710579e+00
7.474430000000000291e+03 1.362090139906647401e+00
7.477359999999999673e+03 1.369862397024703915e+00
7.480289999999999964e+03 1.353614695391634148e+00
7.483220000000000255e+03 1.358901704916302799e+00
7.486149999999999636e+03 1.353700394531813345e+00
7.489079999999999927e+03 1.345642763849648205e+00
7.492010000000000218e+03 1.363730116890814248e+00
7.494939999999999600e+03 1.380078993991448844e+00
7.497869999999999891e+03 1.339734915858936670e+00
7.500800000000000182e+03 1.368759467349465631e+00
7.503729999999999563e+03 1.413222621258057643e+00
7.506659999999999854e+03 1.394365260106511073e+00
7.509590000000000146e+03 1.365501929243607249e+00
7.512520000000000437e+03 1.342686206139159122e+00
7.515449999999999818e+03 1.349434748663842498e+00
7.518380000000000109e+03 1.350483337098827619e+00
7.521310000000000400e+03 1.350549036891560029e+00
7.524239999999999782e+03 1.372185158244497272e+00
7.527170000000000073e+03 1.389196540890874187e+00
7.530100000000000364e+03 1.387810820738620166e+00
7.533029999999999745e+03 1.343536843347900911e+00
7.535960000000000036e+03 1.373217224933809488e+00
7.538890000000000327e+03 1.365942395056911618e+00
7.541819999999999709e+03 1.382974092593132198e+00
7.544750000000000000e+03 1.391470333763640044e+00
7.547680000000000291e+03 1.380269994236061448e+00
7.550609999999999673e+03 1.380190193257248454e+00
7.553539999999999964e+03 1.374367485078249462e+00
7.556470000000000255e+03 1.345338982196386146e+00
7.559399999999999636e+03 1.375413616667918504e+00
7.562329999999999927e+03 1.382569166328575294e+00
7.565260000000000218e+03 1.384739820190777237e+00
7.568189999999999600e+03 1.394624194027094921e+00
7.571119999999999891e+03 1.408976445166275404e+00
7.574050000000000182e+03 1.386970922401198569e+00
7.576979999999999563e+03 1.350005268309008688e+00
7.579909999999999854e+03 1.356973156277740733e+00
7.582840000000000146e+03 1.354913413670136180e+00
7.585770000000000437e+03 1.360920920424319336e+00
7.588699999999999818e+03 1.382566452312129490e+00
7.591630000000000109e+03 1.443060047001786250e+00
7.594560000000000400e+03 1.491447551027623719e+00
7.597489999999999782e+03 1.433946927683779293e+00
7.600420000000000073e+03 1.322675240755689430e+00
7.603350000000000364e+03 1.319159946809201234e+00
7.606279999999999745e+03 1.339796276622958304e+00
7.609210000000000036e+03 1.356185390865272788e+00
7.612140000000000327e+03 1.305915529327533964e+00
7.615069999999999709e+03 1.285872474765667128e+00
7.618000000000000000e+03 1.310629149695760054e+00
7.620930000000000291e+03 1.409230488951302096e+00
7.623859999999999673e+03 1.455438892407315166e+00
7.626789999999999964e+03 1.333851161322928025e+00
7.629720000000000255e+03 1.333463066587223134e+00
7.632649999999999636e+03 1.378032447535745275e+00
7.635579999999999927e+03 1.378990199175091913e+00
7.638510000000000218e+03 1.345103439785683586e+00
7.641439999999999600e+03 1.324037789831461032e+00
7.644369999999999891e+03 1.338483407751409837e+00
7.647300000000000182e+03 1.372180706379913850e+00
7.650229999999999563e+03 1.343077790946929806e+00
7.653159999999999854e+03 1.315269802264340537e+00
7.656090000000000146e+03 1.354539810148603696e+00
7.659020000000000437e+03 1.366384267290181587e+00
7.661949999999999818e+03 1.349053603249026123e+00
7.664880000000000109e+03 1.364420229762891124e+00
7.667810000000000400e+03 1.393041613291579495e+00
7.670739999999999782e+03 1.366177563468264466e+00
7.673670000000000073e+03 1.361397566226593581e+00
7.676600000000000364e+03 1.387792372552174358e+00
7.679529999999999745e+03 1.390502572807522874e+00
7.682460000000000036e+03 1.360307892594289081e+00
7.685390000000000327e+03 1.340836719031343716e+00
7.688319999999999709e+03 1.373235831796872253e+00
7.691250000000000000e+03 1.387134031098548492e+00
7.694180000000000291e+03 1.394101109355174728e+00
7.697109999999999673e+03 1.385106895483650069e+00
7.700039999999999964e+03 1.380511341108864309e+00
7.702970000000000255e+03 1.371315764479191124e+00
7.705899999999999636e+03 1.365320059949408638e+00
7.708829999999999927e+03 1.383237083562339542e+00
7.711760000000000218e+03 1.388539565634463457e+00
7.714689999999999600e+03 1.370493289835256867e+00
7.717619999999999891e+03 1.383442972758832878e+00
7.720550000000000182e+03 1.387843446455933272e+00
7.723479999999999563e+03 1.375542819228118718e+00
7.726409999999999854e+03 1.383436303000847856e+00
7.729340000000000146e+03 1.391662175110605970e+00
7.732270000000000437e+03 1.373615773320647993e+00
7.735199999999999818e+03 1.342254023511568306e+00
7.738130000000000109e+03 1.359595743852603844e+00
7.741060000000000400e+03 1.363603046445556410e+00
7.743989999999999782e+03 1.357766686256198341e+00
7.746920000000000073e+03 1.410966873009603439e+00
7.749850000000000364e+03 1.413022787006904979e+00
7.752779999999999745e+03 1.372308162965905076e+00
7.755710000000000036e+03 1.391990526276361662e+00
7.758640000000000327e+03 1.374702504711764250e+00
7.761569999999999709e+03 1.389531076764136008e+00
7.764500000000000000e+03 1.399943520547771936e+00
7.767430000000000291e+03 1.418605688507986962e+00
7.770359999999999673e+03 1.398585643191639472e+00
7.773289999999999964e+03 1.358123220073972792e+00
7.776220000000000255e+03 1.387975497145856218e+00
7.779149999999999636e+03 1.418503536901126294e+00
7.782079999999999927e+03 1.423374760215791790e+00
7.785010000000000218e+03 1.394644546778647021e+00
7.787939999999999600e+03 1.373734653007233852e+00
7.790869999999999891e+03 1.379264363970637453e+00
7.793800000000000182e+03 1.373642415883615797e+00
7.796729999999999563e+03 1.399044210891875473e+00
7.799659999999999854e+03 1.408484822322624730e+00
7.802590000000000146e+03 1.416393505631406535e+00
7.805520000000000437e+03 1.388708312286028201e+00
7.808449999999999818e+03 1.356910776675769759e+00
7.811380000000000109e+03 1.350210211825820350e+00
7.814310000000000400e+03 1.376402417799189370e+00
7.817239999999999782e+03 1.407234685175875910e+00
7.820170000000000073e+03 1.426542344672779183e+00
7.823100000000000364e+03 1.424040354170679423e+00
7.826029999999999745e+03 1.456752288375512849e+00
7.828960000000000036e+03 1.393447602965570242e+00
7.831890000000000327e+03 1.346234286869792740e+00
7.834819999999999709e+03 1.370913583088347432e+00
7.837750000000000000e+03 1.398448987329838022e+00
7.840680000000000291e+03 1.381069590223310550e+00
7.843609999999999673e+03 1.388299410795722721e+00
7.846539999999999964e+03 1.410377709082929920e+00
7.849470000000000255e+03 1.407690206182117043e+00
7.852399999999999636e+03 1.383760536003738384e+00
7.855329999999999927e+03 1.400606383695118140e+00
7.858260000000000218e+03 1.406092060852834447e+00
7.861189999999999600e+03 1.370089869484028888e+00
7.864119999999999891e+03 1.412461907682276863e+00
7.867050000000000182e+03 1.406756115001490004e+00
7.869979999999999563e+03 1.356827705320262867e+00
7.872909999999999854e+03 1.389782252264921691e+00
7.875840000000000146e+03 1.386383411231668195e+00
7.878770000000000437e+03 1.364443722379612645e+00
7.881699999999999818e+03 1.387479815043142439e+00
7.884630000000000109e+03 1.382371981403865302e+00
7.887560000000000400e+03 1.359355878311161225e+00
7.890489999999999782e+03 1.374511679094966965e+00
7.893420000000000073e+03 1.400633294231759196e+00
7.896350000000000364e+03 1.398873926635085141e+00
7.899279999999999745e+03 1.396251447843163795e+00
7.902210000000000036e+03 1.366101168286020462e+00
7.905140000000000327e+03 1.350087993399934794e+00
7.908069999999999709e+03 1.360638578110988872e+00
7.911000000000000000e+03 1.361768127094621361e+00
7.913930000000000291e+03 1.394357800957344296e+00
7.916859999999999673e+03 1.438461903273791531e+00
7.919789999999999964e+03 1.422245893327334310e+00
7.922720000000000255e+03 1.398008292001202024e+00
7.925649999999999636e+03 1.371896271041837423e+00
7.928579999999999927e+03 1.386247987230062373e+00
7.931510000000000218e+03 1.388432080582656880e+00
7.934439999999999600e+03 1.416972350398444824e+00
7.937369999999999891e+03 1.374926510120585421e+00
7.940300000000000182e+03 1.337992359096729977e+00
7.943229999999999563e+03 1.324965679301076005e+00
7.946159999999999854e+03 1.344085931663628664e+00
7.949090000000000146e+03 1.367849377128793176e+00
7.952020000000000437e+03 1.390103256796928255e+00
7.954949999999999818e+03 1.360824818299729344e+00
7.957880000000000109e+03 1.370150468987775705e+00
7.960810000000000400e+03 1.382338205819665822e+00
7.963739999999999782e+03 1.383820318198082155e+00
7.966670000000000073e+03 1.412580451616172406e+00
7.969600000000000364e+03 1.413207313800436404e+00
7.972529999999999745e+03 1.402453032616953088e+00
7.975460000000000036e+03 1.408792082179634919e+00
7.978390000000000327e+03 1.383643242763337389e+00
7.981319999999999709e+03 1.381825973715952838e+00
7.984250000000000000e+03 1.420925276670852000e+00
7.987180000000000291e+03 1.409097673149464436e+00
7.990109999999999673e+03 1.394369886052787777e+00
7.993039999999999964e+03 1.433953434579948283e+00
7.995970000000000255e+03 1.422376355899924949e+00
7.998899999999999636e+03 1.387019346544019260e+00
8.001829999999999927e+03 1.397664977325248747e+00
8.004760000000000218e+03 1.377435370976500595e+00
8.007689999999999600e+03 1.389997416187586987e+00
8.010619999999999891e+03 1.379057791103561081e+00
8.013550000000000182e+03 1.369546290525385679e+00
8.016479999999999563e+03 1.354112920973756129e+00
8.019409999999999854e+03 1.340557879609013847e+00
8.022340000000000146e+03 1.394347501301419712e+00
8.025270000000000437e+03 1.441169556252356321e+00
8.028199999999999818e+03 1.400577097644515767e+00
8.031130000000000109e+03 1.384413913543351082e+00
8.034060000000000400e+03 1.409484027946394269e+00
8.036989999999999782e+03 1.412136278534275480e+00
8.039920000000000073e+03 1.397525184457672154e+00
8.042850000000000364e+03 1.391811215030179572e+00
8.045779999999999745e+03 1.413616115873472801e+00
8.048710000000000036e+03 1.410000526681887356e+00
8.051640000000000327e+03 1.415306922696330849e+00
8.054569999999999709e+03 1.405682306187832298e+00
8.057500000000000000e+03 1.420977452445456146e+00
8.060430000000000291e+03 1.425557679153296009e+00
8.063359999999999673e+03 1.434898573705569280e+00
8.066289999999999964e+03 1.432822586253348351e+00
8.069220000000000255e+03 1.422988170098059779e+00
8.072149999999999636e+03 1.408655863024503185e+00
8.075079999999999927e+03 1.400559129039347095e+00
8.078010000000000218e+03 1.385975670571948370e+00
8.080939999999999600e+03 1.365373056729612955e+00
8.083869999999999891e+03 1.374653696749189802e+00
8.086800000000000182e+03 1.384844105089753974e+00
8.089729999999999563e+03 1.374789955941884800e+00
8.092659999999999854e+03 1.385141379774957660e+00
8.095590000000000146e+03 1.390238594027519481e+00
8.098520000000000437e+03 1.401120689236258210e+00
8.101449999999999818e+03 1.444330314331376819e+00
8.104380000000000109e+03 1.429124580697409108e+00
8.107310000000000400e+03 1.381923528553782976e+00
8.110239999999999782e+03 1.382364136087305351e+00
8.113170000000000073e+03 1.355946004643765690e+00
8.116100000000000364e+03 1.338819865352981253e+00
8.119029999999999745e+03 1.390171132408078325e+00
8.121960000000000036e+03 1.422171718230134996e+00
8.124890000000000327e+03 1.411741019646647777e+00
8.127819999999999709e+03 1.426678862549473292e+00
8.130750000000000000e+03 1.423272483644012931e+00
8.133680000000000291e+03 1.433837085669186662e+00
8.136609999999999673e+03 1.420257216812083723e+00
8.139539999999999964e+03 1.394671381704753133e+00
8.142470000000000255e+03 1.388284054021109437e+00
8.145399999999999636e+03 1.362933242712933257e+00
8.148329999999999927e+03 1.393134069019730692e+00
8.151260000000000218e+03 1.370682374931817993e+00
8.154189999999999600e+03 1.360599102472247246e+00
8.157119999999999891e+03 1.357016988095658849e+00
8.160050000000000182e+03 1.371684775883264207e+00
8.162979999999999563e+03 1.392019566967889421e+00
8.165909999999999854e+03 1.400801871893476269e+00
8.168840000000000146e+03 1.395248592409448207e+00
8.171770000000000437e+03 1.386654202582504825e+00
8.174699999999999818e+03 1.377400972995554307e+00
8.177630000000000109e+03 1.400863001622656645e+00
8.180560000000000400e+03 1.369579098658904259e+00
8.183489999999999782e+03 1.379591890531018272e+00
8.186420000000000073e+03 1.435350361802585129e+00
8.189350000000000364e+03 1.412841385510495318e+00
8.192280000000000655e+03 1.405452940860215438e+00
8.195209999999999127e+03 1.384129057180493394e+00
8.198139999999999418e+03 1.390699254962454612e+00
8.201069999999999709e+03 1.363507738473662245e+00
8.204000000000000000e+03 1.381284440581597384e+00
8.206930000000000291e+03 1.406661190324134614e+00
8.209860000000000582e+03 1.375803823826371675e+00
8.212790000000000873e+03 1.376547543793439354e+00
8.215719999999999345e+03 1.357149053297233898e+00
8.218649999999999636e+03 1.367722928951497829e+00
8.221579999999999927e+03 1.367723248716019135e+00
8.224510000000000218e+03 1.366685619197909984e+00
8.227440000000000509e+03 1.395295203653186711e+00
8.230370000000000800e+03 1.346089240387058128e+00
8.233299999999999272e+03 1.350927751265529775e+00
8.236229999999999563e+03 1.379742541861416649e+00
8.239159999999999854e+03 1.383420782237353652e+00
8.242090000000000146e+03 1.408583360395586181e+00
8.245020000000000437e+03 1.407228765193422326e+00
8.247950000000000728e+03 1.426929784491138609e+00
8.250879999999999200e+03 1.446469452384372856e+00
8.253809999999999491e+03 1.434976425134866007e+00
8.256739999999999782e+03 1.409668198254152793e+00
8.259670000000000073e+03 1.384218836855439561e+00
8.262600000000000364e+03 1.360469578622780951e+00
8.265530000000000655e+03 1.327228661812778210e+00
8.268459999999999127e+03 1.328862893517686716e+00
8.271389999999999418e+03 1.363593293313480892e+00
8.274319999999999709e+03 1.338631504839652653e+00
8.277250000000000000e+03 1.398982967975087144e+00
8.280180000000000291e+03 1.421977126180493656e+00
8.283110000000000582e+03 1.374328013154586747e+00
8.286040000000000873e+03 1.382160407950098646e+00
8.288969999999999345e+03 1.394311990125292500e+00
8.291899999999999636e+03 1.379892779064466612e+00
8.294829999999999927e+03 1.364144885202602575e+00
8.297760000000000218e+03 1.439357660697057506e+00
8.300690000000000509e+03 1.427704909973962710e+00
8.303620000000000800e+03 1.352971104817467518e+00
8.306549999999999272e+03 1.351037963423382671e+00
8.309479999999999563e+03 1.379390299095484718e+00
8.312409999999999854e+03 1.409518474144470401e+00
8.315340000000000146e+03 1.375847358765496686e+00
8.318270000000000437e+03 1.376952452185422615e+00
8.321200000000000728e+03 1.393699400050161241e+00
8.324129999999999200e+03 1.392802357702979110e+00
8.327059999999999491e+03 1.387726904267235772e+00
8.329989999999999782e+03 1.386676653882963572e+00
8.332920000000000073e+03 1.361479023600358440e+00
8.335850000000000364e+03 1.291696249617178438e+00
8.338780000000000655e+03 1.265991900425314842e+00
8.341709999999999127e+03 1.438543429416782038e+00
8.344639999999999418e+03 1.639330219919081788e+00
8.347569999999999709e+03 1.505159760232580801e+00
8.350500000000000000e+03 1.333755173682659834e+00
8.353430000000000291e+03 1.383856574563385511e+00
8.356360000000000582e+03 1.351149653333388434e+00
8.359290000000000873e+03 1.358225097457608443e+00
8.362219999999999345e+03 1.392931710432672832e+00
8.365149999999999636e+03 1.374035939599306921e+00
8.368079999999999927e+03 1.388922863121384355e+00
8.371010000000000218e+03 1.368567304161665055e+00
8.373940000000000509e+03 1.399149943306652100e+00
8.376870000000000800e+03 1.416514190351390035e+00
8.379799999999999272e+03 1.407669148685902094e+00
8.382729999999999563e+03 1.381180424711779819e+00
8.385659999999999854e+03 1.352876155968905758e+00
8.388590000000000146e+03 1.327800300189906357e+00
8.391520000000000437e+03 1.336863708485006352e+00
8.394450000000000728e+03 1.307735029468425791e+00
8.397379999999999200e+03 1.495745590267008263e+00
8.400309999999999491e+03 1.572708445889190232e+00
8.403239999999999782e+03 1.330823049658994561e+00
8.406170000000000073e+03 1.297774466443890828e+00
8.409100000000000364e+03 1.391580076555982037e+00
8.412030000000000655e+03 1.363191539165447885e+00
8.414959999999999127e+03 1.439435023492772414e+00
8.417889999999999418e+03 1.423935941742620059e+00
8.420819999999999709e+03 1.345482606630288513e+00
8.423750000000000000e+03 1.275858380587862051e+00
8.426680000000000291e+03 1.403361940066816693e+00
8.429610000000000582e+03 1.595488178023617420e+00
8.432540000000000873e+03 1.521292431555012925e+00
8.435469999999999345e+03 1.325235560064550677e+00
8.438399999999999636e+03 1.390906338492356786e+00
8.441329999999999927e+03 1.399857387510851758e+00
8.444260000000000218e+03 1.409319530642930918e+00
8.447190000000000509e+03 1.438551292618597044e+00
8.450120000000000800e+03 1.428313512159675280e+00
8.453049999999999272e+03 1.408022237086101747e+00
8.455979999999999563e+03 1.358567934924049592e+00
8.458909999999999854e+03 1.325307184775738056e+00
8.461840000000000146e+03 1.341437270843807594e+00
8.464770000000000437e+03 1.416843221381524964e+00
8.467700000000000728e+03 1.409264214974655705e+00
8.470629999999999200e+03 1.304873842370124271e+00
8.473559999999999491e+03 1.417701322589031809e+00
8.476489999999999782e+03 1.441742766490583971e+00
8.479420000000000073e+03 1.386745795548860016e+00
8.482350000000000364e+03 1.390206816581237348e+00
8.485280000000000655e+03 1.366710603403373581e+00
8.488209999999999127e+03 1.402202852770390473e+00
8.491139999999999418e+03 1.398570000988565987e+00
8.494069999999999709e+03 1.353153787241939021e+00
8.497000000000000000e+03 1.357861637455836767e+00
8.499930000000000291e+03 1.399992838354800151e+00
8.502860000000000582e+03 1.418638859547611819e+00
8.505790000000000873e+03 1.355777321442552585e+00
8.508719999999999345e+03 1.343984273135031771e+00
8.511649999999999636e+03 1.335559826589282517e+00
8.514579999999999927e+03 1.360112883909442738e+00
8.517510000000000218e+03 1.332331951791258851e+00
8.520440000000000509e+03 1.371047097829309447e+00
8.523370000000000800e+03 1.336442091968700341e+00
8.526299999999999272e+03 1.370177485393384131e+00
8.529229999999999563e+03 1.359137465848678783e+00
8.532159999999999854e+03 1.350128744220678856e+00
8.535090000000000146e+03 1.358615340347893552e+00
8.538020000000000437e+03 1.406814556656512671e+00
8.540950000000000728e+03 1.408099868962350287e+00
8.543879999999999200e+03 1.378421226266439481e+00
8.546809999999999491e+03 1.402085936448870029e+00
8.549739999999999782e+03 1.389443094685267388e+00
8.552670000000000073e+03 1.403075676073256117e+00
8.555600000000000364e+03 1.363104982429510281e+00
8.558530000000000655e+03 1.343912722274509530e+00
8.561459999999999127e+03 1.374734898027515806e+00
8.564389999999999418e+03 1.381104318367040618e+00
8.567319999999999709e+03 1.369567300114483466e+00
8.570250000000000000e+03 1.419922205692252914e+00
8.573180000000000291e+03 1.420220273774264852e+00
8.576110000000000582e+03 1.435605920173201877e+00
8.579040000000000873e+03 1.413241970307299145e+00
8.581969999999999345e+03 1.389437359718921572e+00
8.584899999999999636e+03 1.370496408906072494e+00
8.587829999999999927e+03 1.389058053766518253e+00
8.590760000000000218e+03 1.361112872304895527e+00
8.593690000000000509e+03 1.350168997475696298e+00
8.596620000000000800e+03 1.360066075698779020e+00
8.599549999999999272e+03 1.390171594423376122e+00
8.602479999999999563e+03 1.388277590346698842e+00
8.605409999999999854e+03 1.372722593308416394e+00
8.608340000000000146e+03 1.363696810525402592e+00
8.611270000000000437e+03 1.387080119867638128e+00
8.614200000000000728e+03 1.382045203731760985e+00
8.617129999999999200e+03 1.391486360912448594e+00
8.620059999999999491e+03 1.408184174229144769e+00
8.622989999999999782e+03 1.410272011461435770e+00
8.625920000000000073e+03 1.343361583891114819e+00
8.628850000000000364e+03 1.351849316468286322e+00
8.631780000000000655e+03 1.402674658366821481e+00
8.634709999999999127e+03 1.393895664359982689e+00
8.637639999999999418e+03 1.425154786121892059e+00
8.640569999999999709e+03 1.351364441635402480e+00
8.643500000000000000e+03 1.333526717620995727e+00
8.646430000000000291e+03 1.298080552556795775e+00
8.649360000000000582e+03 1.341635212973242508e+00
8.652290000000000873e+03 1.388197533475112211e+00
8.655219999999999345e+03 1.352191004857507428e+00
8.658149999999999636e+03 1.330937531656072093e+00
8.661079999999999927e+03 1.361582436927460282e+00
8.664010000000000218e+03 1.351695573960761232e+00
8.666940000000000509e+03 1.358758965195501434e+00
8.669870000000000800e+03 1.386427788488816315e+00
8.672799999999999272e+03 1.402387560365446761e+00
8.675729999999999563e+03 1.428087462585246437e+00
8.678659999999999854e+03 1.399580259966648033e+00
8.681590000000000146e+03 1.414317817281717238e+00
8.684520000000000437e+03 1.365490956570964087e+00
8.687450000000000728e+03 1.393797220221445921e+00
8.690379999999999200e+03 1.392226263294485289e+00
8.693309999999999491e+03 1.433919021876273403e+00
8.696239999999999782e+03 1.370331132741511748e+00
8.699170000000000073e+03 1.366809209446950613e+00
8.702100000000000364e+03 1.360375252954976855e+00
8.705030000000000655e+03 1.384897028427145127e+00
8.707959999999999127e+03 1.416827679818387420e+00
8.710889999999999418e+03 1.389565575392144092e+00
8.713819999999999709e+03 1.437950672255249085e+00
8.716750000000000000e+03 1.390204373971833052e+00
8.719680000000000291e+03 1.412876020390831489e+00
8.722610000000000582e+03 1.369622898096301666e+00
8.725540000000000873e+03 1.363455462860323486e+00
8.728469999999999345e+03 1.419725082932456361e+00
8.731399999999999636e+03 1.407848183247013996e+00
8.734329999999999927e+03 1.339397519240215217e+00
8.737260000000000218e+03 1.383261526368715355e+00
8.740190000000000509e+03 1.360734989734090794e+00
8.743120000000000800e+03 1.352798837756901351e+00
8.746049999999999272e+03 1.391769751870693517e+00
8.748979999999999563e+03 1.366617404215421105e+00
8.751909999999999854e+03 1.322320971595840389e+00
8.754840000000000146e+03 1.285472893947065431e+00
8.757770000000000437e+03 1.369654004323158203e+00
8.760700000000000728e+03 1.371306625663572865e+00
8.763629999999999200e+03 1.350814698677215153e+00
8.766559999999999491e+03 1.506814719563243088e+00
8.769489999999999782e+03 1.382755830559314614e+00
8.772420000000000073e+03 1.259514053677031065e+00
8.775350000000000364e+03 1.429023103987107524e+00
8.778280000000000655e+03 1.564463514289719193e+00
8.781209999999999127e+03 1.468329864879349911e+00
8.784139999999999418e+03 1.324837568726660475e+00
8.787069999999999709e+03 1.353520607205455750e+00
8.790000000000000000e+03 1.377883018380147817e+00
8.792930000000000291e+03 1.377408033643892526e+00
8.795860000000000582e+03 1.342925820011302784e+00
8.798790000000000873e+03 1.388849876771706571e+00
8.801719999999999345e+03 1.375843217907204208e+00
8.804649999999999636e+03 1.350443064090865564e+00
8.807579999999999927e+03 1.324602238398059573e+00
8.810510000000000218e+03 1.335168327217159279e+00
8.813440000000000509e+03 1.352586701061365915e+00
8.816370000000000800e+03 1.334860847782395332e+00
8.819299999999999272e+03 1.205408167023819477e+00
8.822229999999999563e+03 1.185989181984026475e+00
8.825159999999999854e+03 1.655405722444056371e+00
8.828090000000000146e+03 1.838011999240812155e+00
8.831020000000000437e+03 1.302260209954549719e+00
8.833950000000000728e+03 1.340080502766346493e+00
8.836879999999999200e+03 1.441995550697789286e+00
8.839809999999999491e+03 1.319652925441185287e+00
8.842739999999999782e+03 1.274541115246923484e+00
8.845670000000000073e+03 1.388947633686188787e+00
8.848600000000000364e+03 1.408926910455269965e+00
8.851530000000000655e+03 1.333338279756239642e+00
8.854459999999999127e+03 1.380285096965117031e+00
8.857389999999999418e+03 1.369925884318394349e+00
8.860319999999999709e+03 1.352315480399071346e+00
8.863250000000000000e+03 1.381204472762084468e+00
8.866180000000000291e+03 1.470556384988414678e+00
8.869110000000000582e+03 1.447851650385415301e+00
8.872040000000000873e+03 1.387954621030775382e+00
8.874969999999999345e+03 1.311481270876073912e+00
8.877899999999999636e+03 1.257956448701516017e+00
8.880829999999999927e+03 1.243818099731057281e+00
8.883760000000000218e+03 1.565288503098122952e+00
8.886690000000000509e+03 1.934101621527499981e+00
8.889620000000000800e+03 1.451158509724956858e+00
8.892549999999999272e+03 1.294674420309089635e+00
8.895479999999999563e+03 1.327987389288252995e+00
8.898409999999999854e+03 1.430734775672349857e+00
8.901340000000000146e+03 1.483691174684796277e+00
8.904270000000000437e+03 1.421395530776907945e+00
8.907200000000000728e+03 1.245904953401718585e+00
8.910129999999999200e+03 1.201869423550734117e+00
8.913059999999999491e+03 1.216070643311403909e+00
8.915989999999999782e+03 1.439200873748373910e+00
8.918920000000000073e+03 2.076768686732960223e+00
8.921850000000000364e+03 1.889644801490134363e+00
8.924780000000000655e+03 1.361940021462840322e+00
8.927709999999999127e+03 1.322421499503657394e+00
8.930639999999999418e+03 1.397952865457637195e+00
8.933569999999999709e+03 1.357518134381823671e+00
8.936500000000000000e+03 1.384849714641965379e+00
8.939430000000000291e+03 1.422782490043423387e+00
8.942360000000000582e+03 1.487956706854126621e+00
8.945290000000000873e+03 1.348825974222827906e+00
8.948219999999999345e+03 1.305231981561179477e+00
8.951149999999999636e+03 1.302856856345403047e+00
8.954079999999999927e+03 1.452431952907319523e+00
8.957010000000000218e+03 1.752169346838791775e+00
8.959940000000000509e+03 1.659987582451565524e+00
8.962870000000000800e+03 1.323096152338295362e+00
8.965799999999999272e+03 1.350380693151812750e+00
8.968729999999999563e+03 1.380021192457512536e+00
8.971659999999999854e+03 1.392377424245919482e+00
8.974590000000000146e+03 1.345267696705585658e+00
8.977520000000000437e+03 1.397970205385392184e+00
8.980450000000000728e+03 1.385605860805300571e+00
8.983379999999999200e+03 1.391996049886331521e+00
8.986309999999999491e+03 1.420939927833631211e+00
8.989239999999999782e+03 1.360285615894819999e+00
8.992170000000000073e+03 1.303715984035397790e+00
8.995100000000000364e+03 1.311387727299847761e+00
8.998030000000000655e+03 1.382083500943615872e+00
9.000959999999999127e+03 1.454835082868984886e+00
9.003889999999999418e+03 1.385230596404002146e+00
9.006819999999999709e+03 1.335750262683329526e+00
9.009750000000000000e+03 1.394396887294947707e+00
9.012680000000000291e+03 1.351669088176386424e+00
9.015610000000000582e+03 1.325135095780521688e+00
9.018540000000000873e+03 1.376919978039095938e+00
9.021469999999999345e+03 1.365926953876159811e+00
9.024399999999999636e+03 1.362208391257149653e+00
9.027329999999999927e+03 1.373535485524072008e+00
9.030260000000000218e+03 1.346262142772332471e+00
9.033190000000000509e+03 1.368628475800431232e+00
9.036120000000000800e+03 1.342937053851405382e+00
9.039049999999999272e+03 1.303649601100557387e+00
9.041979999999999563e+03 1.284221228966106798e+00
9.044909999999999854e+03 1.297094277535157492e+00
9.047840000000000146e+03 1.367385368888703212e+00
9.050770000000000437e+03 1.403978154551023261e+00
9.053700000000000728e+03 1.413189193391868548e+00
9.056629999999999200e+03 1.379057628015589065e+00
9.059559999999999491e+03 1.354037210204364738e+00
9.062489999999999782e+03 1.338639721028704654e+00
9.065420000000000073e+03 1.350188939204773231e+00
9.068350000000000364e+03 1.393493128316376284e+00
9.071280000000000655e+03 1.397349088839853648e+00
9.074209999999999127e+03 1.371310472214634535e+00
9.077139999999999418e+03 1.385262909090743788e+00
9.080069999999999709e+03 1.382049970307814624e+00
9.083000000000000000e+03 1.381229671982704188e+00
9.085930000000000291e+03 1.365223865290339678e+00
9.088860000000000582e+03 1.385126361017744667e+00
9.091790000000000873e+03 1.346656077999972112e+00
9.094719999999999345e+03 1.353739447105319460e+00
9.097649999999999636e+03 1.337588309746165383e+00
9.100579999999999927e+03 1.383850741693311237e+00
9.103510000000000218e+03 1.389958956062936402e+00
9.106440000000000509e+03 1.319960540521094350e+00
9.109370000000000800e+03 1.344792896763860268e+00
9.112299999999999272e+03 1.404609125285284810e+00
9.115229999999999563e+03 1.375912791479013686e+00
9.118159999999999854e+03 1.367417187210434593e+00
9.121090000000000146e+03 1.342081669753890871e+00
9.124020000000000437e+03 1.373829364136890163e+00
9.126950000000000728e+03 1.417256935089753700e+00
9.129879999999999200e+03 1.403289986758510466e+00
9.132809999999999491e+03 1.359222160422931980e+00
9.135739999999999782e+03 1.350203515778564123e+00
9.138670000000000073e+03 1.374410910280747800e+00
9.141600000000000364e+03 1.431458062955970556e+00
9.144530000000000655e+03 1.466325398347034570e+00
9.147459999999999127e+03 1.419749062864988698e+00
9.150389999999999418e+03 1.401736389241988734e+00
9.153319999999999709e+03 1.372784719544341003e+00
9.156250000000000000e+03 1.350676396123764889e+00
9.159180000000000291e+03 1.403933805980541960e+00
9.162110000000000582e+03 1.394096399865987879e+00
9.165040000000000873e+03 1.376899369252379435e+00
9.167969999999999345e+03 1.389664179111309572e+00
9.170899999999999636e+03 1.415277551228613984e+00
9.173829999999999927e+03 1.364634723155879525e+00
9.176760000000000218e+03 1.364176042942608191e+00
9.179690000000000509e+03 1.366290519474677945e+00
9.182620000000000800e+03 1.398746790866248313e+00
9.185549999999999272e+03 1.372834239208337248e+00
9.188479999999999563e+03 1.420744367508478767e+00
9.191409999999999854e+03 1.456776272619371371e+00
9.194340000000000146e+03 1.423881629764934154e+00
9.197270000000000437e+03 1.389508357677338823e+00
9.200200000000000728e+03 1.373826533157908036e+00
9.203129999999999200e+03 1.397961309695890719e+00
9.206059999999999491e+03 1.386582043107104756e+00
9.208989999999999782e+03 1.379971208914887004e+00
9.211920000000000073e+03 1.405999209399376504e+00
9.214850000000000364e+03 1.401123564786179720e+00
9.217780000000000655e+03 1.425253492883586937e+00
9.220709999999999127e+03 1.410312195337227736e+00
9.223639999999999418e+03 1.432980603726833113e+00
9.226569999999999709e+03 1.444072722006232157e+00
9.229500000000000000e+03 1.432153922909136012e+00
9.232430000000000291e+03 1.449441183680341583e+00
9.235360000000000582e+03 1.399321583669085323e+00
9.238290000000000873e+03 1.374467149042188474e+00
9.241219999999999345e+03 1.377612196269833333e+00
9.244149999999999636e+03 1.358955554177148972e+00
9.247079999999999927e+03 1.362092927024280975e+00
9.250010000000000218e+03 1.336250754755121894e+00
9.252940000000000509e+03 1.357897927036528340e+00
9.255870000000000800e+03 1.361159384825226804e+00
9.258799999999999272e+03 1.388292758810702354e+00
9.261729999999999563e+03 1.350030616874933642e+00
9.264659999999999854e+03 1.409488147394373447e+00
9.267590000000000146e+03 1.370475041190565513e+00
9.270520000000000437e+03 1.359099815310514048e+00
9.273450000000000728e+03 1.359001421153224642e+00
9.276379999999999200e+03 1.364706654204958181e+00
9.279309999999999491e+03 1.353779953653984514e+00
9.282239999999999782e+03 1.325721442444532272e+00
9.285170000000000073e+03 1.280176628807115247e+00
9.288100000000000364e+03 1.297421298326901562e+00
9.291030000000000655e+03 1.351520194587908064e+00
9.293959999999999127e+03 1.342937688075210856e+00
9.296889999999999418e+03 1.341084041686835482e+00
9.299819999999999709e+03 1.304384001621728961e+00
9.302750000000000000e+03 1.355114492236971557e+00
9.305680000000000291e+03 1.348657323257220764e+00
9.308610000000000582e+03 1.275878358703647741e+00
9.311540000000000873e+03 1.388526028393815226e+00
9.314469999999999345e+03 1.301440164547113199e+00
9.317399999999999636e+03 1.207088527649052390e+00
9.320329999999999927e+03 1.468478833354676327e+00
9.323260000000000218e+03 1.391286641041729943e+00
9.326190000000000509e+03 1.281081057885439023e+00
9.329120000000000800e+03 1.279995992934220617e+00
9.332049999999999272e+03 1.326675764697920368e+00
9.334979999999999563e+03 1.373323498929060138e+00
9.337909999999999854e+03 1.347035594560844540e+00
9.340840000000000146e+03 1.267703657067466461e+00
9.343770000000000437e+03 1.329097197320546764e+00
9.346700000000000728e+03 1.378692150291197294e+00
9.349629999999999200e+03 1.323816180470090753e+00
9.352559999999999491e+03 1.283425780307412056e+00
9.355489999999999782e+03 1.285568727360963726e+00
9.358420000000000073e+03 1.295106768336700576e+00
9.361350000000000364e+03 1.318824871585092762e+00
9.364280000000000655e+03 1.311880835257626776e+00
9.367209999999999127e+03 1.123433994518812096e+00
9.370139999999999418e+03 1.166634624406201581e+00
9.373069999999999709e+03 1.648666027959734048e+00
9.376000000000000000e+03 2.385298883928825386e+00
9.378930000000000291e+03 1.891947219934655644e+00
9.381860000000000582e+03 1.465690963532815028e+00
9.384790000000000873e+03 1.402815259403472181e+00
9.387719999999999345e+03 1.345650925441846280e+00
9.390649999999999636e+03 1.322775728816582896e+00
9.393579999999999927e+03 1.320604334810997926e+00
9.396510000000000218e+03 1.291371198049149127e+00
9.399440000000000509e+03 1.292304715584809305e+00
9.402370000000000800e+03 1.290164177940343437e+00
9.405299999999999272e+03 1.294849500699266853e+00
9.408229999999999563e+03 1.320616653818835973e+00
9.411159999999999854e+03 1.343632802378588398e+00
9.414090000000000146e+03 1.363787889457471758e+00
9.417020000000000437e+03 1.351965410504992748e+00
9.419950000000000728e+03 1.415482503723106245e+00
9.422879999999999200e+03 1.370656391054135392e+00
9.425809999999999491e+03 1.337702959126502611e+00
9.428739999999999782e+03 1.233701184680850993e+00
9.431670000000000073e+03 1.157987901400430619e+00
9.434600000000000364e+03 1.262368820055125962e+00
9.437530000000000655e+03 1.538609826745134024e+00
9.440459999999999127e+03 1.594779832877791348e+00
9.443389999999999418e+03 1.373817609718207100e+00
9.446319999999999709e+03 1.470237037605942820e+00
9.449250000000000000e+03 1.372820258129862081e+00
9.452180000000000291e+03 1.391494997226031760e+00
9.455110000000000582e+03 1.572374660612189556e+00
9.458040000000000873e+03 1.378790678255593649e+00
9.460969999999999345e+03 1.261611266174440971e+00
9.463899999999999636e+03 1.285122770561663241e+00
9.466829999999999927e+03 1.307092370959239913e+00
9.469760000000000218e+03 1.325552499149659003e+00
9.472690000000000509e+03 1.349685303954121229e+00
9.475620000000000800e+03 1.216913859829152011e+00
9.478549999999999272e+03 1.092110423804509400e+00
9.481479999999999563e+03 1.551517166855745256e+00
9.484409999999999854e+03 1.514685446361375698e+00
9.487340000000000146e+03 1.340705941875406815e+00
9.490270000000000437e+03 1.332513687625412446e+00
9.493200000000000728e+03 1.395475828147599406e+00
9.496129999999999200e+03 1.294164335184521342e+00
9.499059999999999491e+03 1.336499142735445567e+00
9.501989999999999782e+03 1.274459975154514479e+00
9.504920000000000073e+03 1.295572504211060849e+00
9.507850000000000364e+03 1.375520636575236377e+00
9.510780000000000655e+03 1.305258193749903040e+00
9.513709999999999127e+03 1.236561635087385591e+00
9.516639999999999418e+03 1.467045447099195155e+00
9.519569999999999709e+03 1.506832898752133998e+00
9.522500000000000000e+03 1.454025401241997750e+00
9.525430000000000291e+03 1.450818733348462342e+00
9.528360000000000582e+03 1.391347560037720754e+00
9.531290000000000873e+03 1.363031383468878310e+00
9.534219999999999345e+03 1.408260938183549138e+00
9.537149999999999636e+03 1.358368193203960406e+00
9.540079999999999927e+03 1.346752664129176047e+00
9.543010000000000218e+03 1.352989271335339971e+00
9.545940000000000509e+03 1.343526533685734492e+00
9.548870000000000800e+03 1.386894843716283132e+00
9.551799999999999272e+03 1.348371496980808271e+00
9.554729999999999563e+03 1.302319912506685551e+00
9.557659999999999854e+03 1.299720366158109819e+00
9.560590000000000146e+03 1.233671280061686915e+00
9.563520000000000437e+03 1.270498545793760092e+00
9.566450000000000728e+03 1.230370175645487896e+00
9.569379999999999200e+03 1.172972781860975866e+00
9.572309999999999491e+03 1.236438433222634581e+00
9.575239999999999782e+03 1.334080577865214279e+00
9.578170000000000073e+03 1.340625375372676231e+00
9.581100000000000364e+03 1.332710663479488300e+00
9.584030000000000655e+03 1.246907668945035130e+00
9.586959999999999127e+03 1.279610792916695328e+00
9.589889999999999418e+03 1.255427375265691703e+00
9.592819999999999709e+03 1.166297677271926903e+00
9.595750000000000000e+03 1.258524534141478801e+00
9.598680000000000291e+03 1.330551665778960890e+00
9.601610000000000582e+03 1.313359831664088428e+00
9.604540000000000873e+03 1.385669159523419403e+00
9.607469999999999345e+03 1.335626720393539690e+00
9.610399999999999636e+03 1.248641763653242975e+00
9.613329999999999927e+03 1.307063119027007225e+00
9.616260000000000218e+03 1.336136201814741797e+00
9.619190000000000509e+03 1.385533243721469798e+00
9.622120000000000800e+03 1.346890863016785733e+00
9.625049999999999272e+03 1.260561606795238321e+00
9.627979999999999563e+03 1.378587432722019779e+00
9.630909999999999854e+03 1.345704281975027339e+00
9.633840000000000146e+03 1.358275549410745242e+00
9.636770000000000437e+03 1.395771461764423460e+00
9.639700000000000728e+03 1.370548932424052957e+00
9.642629999999999200e+03 1.244381632024426754e+00
9.645559999999999491e+03 1.259317990320794278e+00
9.648489999999999782e+03 1.317189608121571265e+00
9.651420000000000073e+03 1.363017541219731177e+00
9.654350000000000364e+03 1.332095784998600152e+00
9.657280000000000655e+03 1.273398418972629287e+00
9.660209999999999127e+03 1.287410126778285369e+00
9.663139999999999418e+03 1.293124981080878699e+00
9.666069999999999709e+03 1.322432452224855837e+00
9.669000000000000000e+03 1.284958835120579623e+00
9.671930000000000291e+03 1.327052206892142427e+00
9.674860000000000582e+03 1.359856792111574286e+00
9.677790000000000873e+03 1.424174756992421687e+00
9.680719999999999345e+03 1.272689889081146219e+00
9.683649999999999636e+03 1.203471682915401963e+00
9.686579999999999927e+03 1.228856162370850269e+00
9.689510000000000218e+03 1.332078941776921210e+00
9.692440000000000509e+03 1.357474827774407089e+00
9.695370000000000800e+03 1.310830068333814324e+00
9.698299999999999272e+03 1.266008059484422743e+00
9.701229999999999563e+03 1.170245756665728054e+00
9.704159999999999854e+03 1.259856120714363259e+00
9.707090000000000146e+03 1.376620144515564803e+00
9.710020000000000437e+03 1.340101867008815839e+00
9.712950000000000728e+03 1.316056954770910892e+00
9.715879999999999200e+03 1.358133568177727568e+00
9.718809999999999491e+03 1.338612238701220702e+00
9.721739999999999782e+03 1.426491922668116086e+00
9.724670000000000073e+03 1.558052542584165368e+00
9.727600000000000364e+03 1.404106104976385438e+00
9.730530000000000655e+03 1.410413554177260886e+00
9.733459999999999127e+03 1.419027472166917603e+00
9.736389999999999418e+03 1.286129982413913631e+00
9.739319999999999709e+03 1.226334362137598610e+00
9.742250000000000000e+03 1.227315449412416326e+00
9.745180000000000291e+03 1.266278965685953439e+00
9.748110000000000582e+03 1.304842317943853969e+00
9.751040000000000873e+03 1.371655039991406477e+00
9.753969999999999345e+03 1.357836530494096250e+00
9.756899999999999636e+03 1.451708677792723945e+00
9.759829999999999927e+03 1.407522260852080098e+00
9.762760000000000218e+03 1.328785832426599978e+00
9.765690000000000509e+03 1.333977697621801406e+00
9.768620000000000800e+03 1.259781771677856543e+00
9.771549999999999272e+03 1.170603637931676655e+00
9.774479999999999563e+03 1.155709013489904846e+00
9.777409999999999854e+03 1.116983706188537262e+00
9.780340000000000146e+03 1.084898184622828943e+00
9.783270000000000437e+03 1.166620570489596442e+00
9.786200000000000728e+03 1.138476386163459253e+00
9.789129999999999200e+03 6.429584568580114512e-01
9.792059999999999491e+03 3.293302981133147678e-01
9.794989999999999782e+03 1.333955976076935723e+00
9.797920000000000073e+03 1.530441347713680234e+00
9.800850000000000364e+03 1.359095178269259296e+00
9.803780000000000655e+03 1.296334642099078893e+00
9.806709999999999127e+03 1.301533589811270986e+00
9.809639999999999418e+03 1.284222851589695846e+00
9.812569999999999709e+03 1.260305472358148382e+00
9.815500000000000000e+03 1.251498953400972836e+00
9.818430000000000291e+03 1.275505318716683378e+00
9.821360000000000582e+03 1.242586368831194887e+00
9.824290000000000873e+03 1.253785050507919330e+00
9.827219999999999345e+03 1.343321579086176998e+00
9.830149999999999636e+03 1.315718666065853748e+00
9.833079999999999927e+03 1.211385285735100403e+00
9.836010000000000218e+03 1.254943762068700508e+00
9.838940000000000509e+03 1.232313233253353069e+00
9.841870000000000800e+03 1.221088497777634174e+00
9.844799999999999272e+03 1.292537314353228384e+00
9.847729999999999563e+03 1.303625705211632901e+00
9.850659999999999854e+03 1.363813237384444932e+00
9.853590000000000146e+03 1.287628689929816828e+00
9.856520000000000437e+03 1.269242208587287424e+00
9.859450000000000728e+03 1.310744437228634984e+00
9.862379999999999200e+03 1.246439053756342563e+00
9.865309999999999491e+03 1.176432032264991934e+00
9.868239999999999782e+03 1.306440291270885456e+00
9.871170000000000073e+03 1.375330985161467234e+00
9.874100000000000364e+03 1.630695716764877456e+00
9.877030000000000655e+03 1.747206386819546209e+00
9.879959999999999127e+03 1.393582984144382531e+00
9.882889999999999418e+03 1.265783451526942383e+00
9.885819999999999709e+03 1.320133866551656876e+00
9.888750000000000000e+03 1.360447803532788491e+00
9.891680000000000291e+03 1.523253780060905394e+00
9.894610000000000582e+03 1.336349642059567300e+00
9.897540000000000873e+03 1.140000280267553956e+00
9.900469999999999345e+03 1.315499846131273021e+00
9.903399999999999636e+03 1.238597060733710453e+00
9.906329999999999927e+03 1.302784773550180741e+00
9.909260000000000218e+03 1.281741531721142247e+00
9.912190000000000509e+03 1.111571652823081457e+00
9.915120000000000800e+03 1.181247757251920216e+00
9.918049999999999272e+03 1.321491308991363800e+00
9.920979999999999563e+03 1.384768572680139309e+00
9.923909999999999854e+03 1.329275700915384384e+00
9.926840000000000146e+03 1.323734113302409199e+00
9.929770000000000437e+03 1.255113164357670952e+00
9.932700000000000728e+03 1.222636478822418438e+00
9.935629999999999200e+03 1.228807568003262629e+00
9.938559999999999491e+03 1.137325818983800918e+00
9.941489999999999782e+03 9.328681238477046778e-01
9.944420000000000073e+03 7.463719180736072545e-01
9.947350000000000364e+03 8.097630239945972086e-01
9.950280000000000655e+03 1.043768035020195661e+00
9.953209999999999127e+03 1.120789856746243318e+00
9.956139999999999418e+03 1.247084326544645849e+00
9.959069999999999709e+03 1.053040482777310549e+00
9.962000000000000000e+03 1.029841938863444550e+00
9.964930000000000291e+03 1.278094493878999316e+00
9.967860000000000582e+03 1.324275708735534796e+00
9.970790000000000873e+03 1.291779141774131778e+00
9.973719999999999345e+03 1.169887412753597422e+00
9.976649999999999636e+03 1.140282392086957364e+00
9.979579999999999927e+03 1.206723254172522797e+00
9.982510000000000218e+03 1.133936931072328846e+00
9.985440000000000509e+03 1.108641073664942134e+00
9.988370000000000800e+03 1.233947228453566192e+00
9.991299999999999272e+03 1.314557025309494698e+00
9.994229999999999563e+03 1.233234828839717689e+00
9.997159999999999854e+03 1.135134210284871159e+00
1.000009000000000015e+04 1.187403546990672520e+00
1.000302000000000044e+04 1.194665780367007990e+00
1.000595000000000073e+04 1.185416822881653731e+00
1.000887999999999920e+04 1.268786160978417898e+00
1.001180999999999949e+04 8.236501057909172419e-01
1.001473999999999978e+04 2.892697018496116490e-01
1.001767000000000007e+04 9.474595478336008680e-01
1.002060000000000036e+04 1.160630460234031158e+00
1.002353000000000065e+04 1.139786047478840381e+00
1.002645999999999913e+04 1.315583071179261321e+00
1.002938999999999942e+04 1.297024226358332033e+00
1.003231999999999971e+04 1.296059991090572350e+00
1.003525000000000000e+04 1.264460175097517958e+00
1.003818000000000029e+04 1.228904993497083487e+00
1.004111000000000058e+04 1.310021723141266747e+00
1.004404000000000087e+04 1.181506074917861193e+00
1.004696999999999935e+04 1.271354142532183262e+00
1.004989999999999964e+04 1.274150789710777776e+00
1.005282999999999993e+04 1.289584294305403889e+00
1.005576000000000022e+04 1.372794757034325075e+00
1.005869000000000051e+04 1.351217770649070005e+00
1.006162000000000080e+04 1.369679759737649549e+00
1.006454999999999927e+04 1.076944478396669069e+00
1.006747999999999956e+04 1.260057579426016261e+00
1.007040999999999985e+04 1.199581232199881109e+00
1.007334000000000015e+04 1.328087116685460423e+00
1.007627000000000044e+04 1.281658711615673463e+00
1.007920000000000073e+04 1.316331454235563525e+00
1.008212999999999920e+04 1.742646800479854097e+00
1.008505999999999949e+04 1.559025683393781003e+00
1.008798999999999978e+04 1.550087399560695856e+00
1.009092000000000007e+04 1.527094887097222520e+00
1.009385000000000036e+04 1.299987977096109359e+00
1.009678000000000065e+04 1.325802507575174705e+00
1.009970999999999913e+04 1.354401418772107180e+00
1.010263999999999942e+04 1.338988013576718261e+00
1.010556999999999971e+04 1.336696750682649260e+00
1.010850000000000000e+04 1.322318883659781230e+00
1.011143000000000029e+04 1.188805294880186381e+00
1.011436000000000058e+04 1.256412054236885512e+00
1.011729000000000087e+04 1.203206205497395098e+00
1.012021999999999935e+04 1.247455652571802798e+00
1.012314999999999964e+04 1.131854111657967898e+00
1.012607999999999993e+04 1.161703831317985491e+00
1.012901000000000022e+04 1.293347759862919721e+00
1.013194000000000051e+04 1.530926827575004534e+00
1.013487000000000080e+04 1.503526690328553350e+00
1.013779999999999927e+04 1.679799561298109589e+00
1.014072999999999956e+04 1.683470687117239573e+00
1.014365999999999985e+04 1.391960935625023987e+00
1.014659000000000015e+04 1.416681870036770485e+00
1.014952000000000044e+04 1.571620374878848203e+00
1.015245000000000073e+04 1.194169493061178811e+00

